Updated templates for the interpretation of LHC results on supersymmetry in the context of mSUGRA

In this short note, we describe the preparation of updated templates for the interpretation of SUSY results from the LHC in the context of mSUGRA. The standard (m_0,m_{1/2}) plane is shown for fixed mu > 0 and m_t = 173.2 GeV. Two scenarios are considered: (1) A_0 = 0 GeV and tan(beta)=10 and (2) A_0 = -500 GeV and tan(beta)=40. In each case, the universal scalar mass parameter m_0 varies in the range [40,3000] GeV, while the universal gaugino mass parameter m_{1/2} varies in the range [100,1000] GeV. We delineate notable regions in parameter space, including the region with a charged LSP (stau), the LEP2 reach, and the cosmologically preferred region with 100% neutralino dark matter. The templates also show mass contours for a few key particles (gluino, squark and Higgs boson). The mass spectrum is calculated with the SoftSusy-3.2.4 package, while the neutralino relic density is obtained with MicrOMEGAs version 2.4.

==> anc/GridTanb10_v1.C <==
{
//=========Macro generated from canvas: GridCanvas/
//=========  (Mon Feb 27 15:41:56 2012) by ROOT version5.27/06b
   TCanvas *GridCanvas = new TCanvas("GridCanvas", "",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   GridCanvas->SetHighLightColor(2);
   GridCanvas->Range(-583.1578,-55.55556,3311.579,1055.556);
   GridCanvas->SetFillColor(0);
   GridCanvas->SetBorderMode(0);
   GridCanvas->SetBorderSize(2);
   GridCanvas->SetTickx(1);
   GridCanvas->SetTicky(1);
   GridCanvas->SetLeftMargin(0.16);
   GridCanvas->SetRightMargin(0.08);
   GridCanvas->SetTopMargin(0.05);
   GridCanvas->SetBottomMargin(0.14);
   GridCanvas->SetFrameFillStyle(0);
   GridCanvas->SetFrameBorderMode(0);
   GridCanvas->SetFrameFillStyle(0);
   GridCanvas->SetFrameBorderMode(0);
   
   TH2F *mSUGRA = new TH2F("mSUGRA","",592,40,3000,180,100,1000);
   mSUGRA->SetMinimum(1);
   mSUGRA->SetStats(0);
   mSUGRA->SetLineStyle(0);
   mSUGRA->SetMarkerStyle(20);
   mSUGRA->GetXaxis()->SetTitle("m_{0} [GeV]");
   mSUGRA->GetXaxis()->SetLabelFont(42);
   mSUGRA->GetXaxis()->SetLabelOffset(0.007);
   mSUGRA->GetXaxis()->SetLabelSize(0.05);
   mSUGRA->GetXaxis()->SetTitleSize(0.06);
   mSUGRA->GetXaxis()->SetTitleOffset(1.1);
   mSUGRA->GetXaxis()->SetTitleFont(42);
   mSUGRA->GetYaxis()->SetTitle("m_{1/2} [GeV]");
   mSUGRA->GetYaxis()->SetLabelFont(42);
   mSUGRA->GetYaxis()->SetLabelOffset(0.007);
   mSUGRA->GetYaxis()->SetLabelSize(0.05);
   mSUGRA->GetYaxis()->SetTitleSize(0.06);
   mSUGRA->GetYaxis()->SetTitleOffset(1.2);
   mSUGRA->GetYaxis()->SetTitleFont(42);
   mSUGRA->GetZaxis()->SetLabelFont(42);
   mSUGRA->GetZaxis()->SetLabelOffset(0.007);
   mSUGRA->GetZaxis()->SetLabelSize(0.05);
   mSUGRA->GetZaxis()->SetTitleSize(0.06);
   mSUGRA->GetZaxis()->SetTitleFont(42);
   mSUGRA->Draw("BOX");
   
   TF1 *fGluino500 = new TF1("*fGluino500",40,2500,5);
    //The original function :  had originally been created by:
    //TF1 *fGluino500 = new TF1("fGluino500",,40,2500,5);
   fGluino500->SetRange(40,2500);
   fGluino500->SetName("fGluino500");
   fGluino500->SetTitle("");
   fGluino500->SetSavedPoint(0,204.4883);
   fGluino500->SetSavedPoint(1,204.1736);
   fGluino500->SetSavedPoint(2,203.8588);
   fGluino500->SetSavedPoint(3,203.5441);
   fGluino500->SetSavedPoint(4,203.2294);
   fGluino500->SetSavedPoint(5,202.9147);
   fGluino500->SetSavedPoint(6,202.6);
   fGluino500->SetSavedPoint(7,202.2853);
   fGluino500->SetSavedPoint(8,201.9706);
   fGluino500->SetSavedPoint(9,201.6559);
   fGluino500->SetSavedPoint(10,201.3412);
   fGluino500->SetSavedPoint(11,201.0264);
   fGluino500->SetSavedPoint(12,200.7117);
   fGluino500->SetSavedPoint(13,200.397);
   fGluino500->SetSavedPoint(14,200.0823);
   fGluino500->SetSavedPoint(15,199.7676);
   fGluino500->SetSavedPoint(16,199.4529);
   fGluino500->SetSavedPoint(17,199.1382);
   fGluino500->SetSavedPoint(18,198.8235);
   fGluino500->SetSavedPoint(19,198.5087);
   fGluino500->SetSavedPoint(20,198.194);
   fGluino500->SetSavedPoint(21,197.8793);
   fGluino500->SetSavedPoint(22,197.5646);
   fGluino500->SetSavedPoint(23,197.2499);
   fGluino500->SetSavedPoint(24,196.9352);
   fGluino500->SetSavedPoint(25,196.6205);
   fGluino500->SetSavedPoint(26,196.3058);
   fGluino500->SetSavedPoint(27,195.991);
   fGluino500->SetSavedPoint(28,195.6763);
   fGluino500->SetSavedPoint(29,195.3616);
   fGluino500->SetSavedPoint(30,195.0469);
   fGluino500->SetSavedPoint(31,194.7322);
   fGluino500->SetSavedPoint(32,194.4175);
   fGluino500->SetSavedPoint(33,194.1028);
   fGluino500->SetSavedPoint(34,193.7881);
   fGluino500->SetSavedPoint(35,193.4733);
   fGluino500->SetSavedPoint(36,193.1586);
   fGluino500->SetSavedPoint(37,192.8439);
   fGluino500->SetSavedPoint(38,192.5292);
   fGluino500->SetSavedPoint(39,192.2145);
   fGluino500->SetSavedPoint(40,191.8998);
   fGluino500->SetSavedPoint(41,191.5851);
   fGluino500->SetSavedPoint(42,191.2704);
   fGluino500->SetSavedPoint(43,190.9556);
   fGluino500->SetSavedPoint(44,190.6409);
   fGluino500->SetSavedPoint(45,190.3262);
   fGluino500->SetSavedPoint(46,190.0115);
   fGluino500->SetSavedPoint(47,189.6968);
   fGluino500->SetSavedPoint(48,189.3821);
   fGluino500->SetSavedPoint(49,189.0674);
   fGluino500->SetSavedPoint(50,188.7527);
   fGluino500->SetSavedPoint(51,188.438);
   fGluino500->SetSavedPoint(52,188.1232);
   fGluino500->SetSavedPoint(53,187.8085);
   fGluino500->SetSavedPoint(54,187.4938);
   fGluino500->SetSavedPoint(55,187.1791);
   fGluino500->SetSavedPoint(56,186.8644);
   fGluino500->SetSavedPoint(57,186.5497);
   fGluino500->SetSavedPoint(58,186.235);
   fGluino500->SetSavedPoint(59,185.9203);
   fGluino500->SetSavedPoint(60,185.6055);
   fGluino500->SetSavedPoint(61,185.2908);
   fGluino500->SetSavedPoint(62,184.9761);
   fGluino500->SetSavedPoint(63,184.6614);
   fGluino500->SetSavedPoint(64,184.3467);
   fGluino500->SetSavedPoint(65,184.032);
   fGluino500->SetSavedPoint(66,183.7173);
   fGluino500->SetSavedPoint(67,183.4026);
   fGluino500->SetSavedPoint(68,183.0878);
   fGluino500->SetSavedPoint(69,182.7731);
   fGluino500->SetSavedPoint(70,182.4584);
   fGluino500->SetSavedPoint(71,182.1437);
   fGluino500->SetSavedPoint(72,181.829);
   fGluino500->SetSavedPoint(73,181.5143);
   fGluino500->SetSavedPoint(74,181.1996);
   fGluino500->SetSavedPoint(75,180.8849);
   fGluino500->SetSavedPoint(76,180.5701);
   fGluino500->SetSavedPoint(77,180.2554);
   fGluino500->SetSavedPoint(78,179.9407);
   fGluino500->SetSavedPoint(79,179.626);
   fGluino500->SetSavedPoint(80,179.3113);
   fGluino500->SetSavedPoint(81,178.9966);
   fGluino500->SetSavedPoint(82,178.6819);
   fGluino500->SetSavedPoint(83,178.3672);
   fGluino500->SetSavedPoint(84,178.0525);
   fGluino500->SetSavedPoint(85,177.7377);
   fGluino500->SetSavedPoint(86,177.423);
   fGluino500->SetSavedPoint(87,177.1083);
   fGluino500->SetSavedPoint(88,176.7936);
   fGluino500->SetSavedPoint(89,176.4789);
   fGluino500->SetSavedPoint(90,176.1642);
   fGluino500->SetSavedPoint(91,175.8495);
   fGluino500->SetSavedPoint(92,175.5348);
   fGluino500->SetSavedPoint(93,175.22);
   fGluino500->SetSavedPoint(94,174.9053);
   fGluino500->SetSavedPoint(95,174.5906);
   fGluino500->SetSavedPoint(96,174.2759);
   fGluino500->SetSavedPoint(97,173.9612);
   fGluino500->SetSavedPoint(98,173.6465);
   fGluino500->SetSavedPoint(99,173.3318);
   fGluino500->SetSavedPoint(100,173.0171);
   fGluino500->SetSavedPoint(101,40);
   fGluino500->SetSavedPoint(102,2500);
   fGluino500->SetFillStyle(0);
   fGluino500->SetMarkerStyle(20);
   fGluino500->SetLineColor(18);
   fGluino500->SetLineWidth(2);
   fGluino500->GetXaxis()->SetLabelFont(42);
   fGluino500->GetXaxis()->SetLabelOffset(0.007);
   fGluino500->GetXaxis()->SetLabelSize(0.05);
   fGluino500->GetXaxis()->SetTitleSize(0.06);
   fGluino500->GetXaxis()->SetTitleOffset(0.9);
   fGluino500->GetXaxis()->SetTitleFont(42);
   fGluino500->GetYaxis()->SetLabelFont(42);
   fGluino500->GetYaxis()->SetLabelOffset(0.007);
   fGluino500->GetYaxis()->SetLabelSize(0.05);
   fGluino500->GetYaxis()->SetTitleSize(0.06);
   fGluino500->GetYaxis()->SetTitleOffset(1.25);
   fGluino500->GetYaxis()->SetTitleFont(42);
   fGluino500->SetParameter(0,40);
   fGluino500->SetParError(0,0);
   fGluino500->SetParLimits(0,0,0);
   fGluino500->SetParameter(1,205);
   fGluino500->SetParError(1,0);
   fGluino500->SetParLimits(1,0,0);
   fGluino500->SetParameter(2,2385);
   fGluino500->SetParError(2,0);
   fGluino500->SetParLimits(2,0,0);
   fGluino500->SetParameter(3,175);
   fGluino500->SetParError(3,0);
   fGluino500->SetParLimits(3,0,0);
   fGluino500->SetParameter(4,205);
   fGluino500->SetParError(4,0);
   fGluino500->SetParLimits(4,0,0);
   fGluino500->Draw("SAME C");
   
   TF1 *fGluino1000 = new TF1("*fGluino1000",40,3000,5);
    //The original function :  had originally been created by:
    //TF1 *fGluino1000 = new TF1("fGluino1000",,40,3000,5);
   fGluino1000->SetRange(40,3000);
   fGluino1000->SetName("fGluino1000");
   fGluino1000->SetTitle("");
   fGluino1000->SetSavedPoint(0,429.3836);
   fGluino1000->SetSavedPoint(1,428.9274);
   fGluino1000->SetSavedPoint(2,428.4712);
   fGluino1000->SetSavedPoint(3,428.0151);
   fGluino1000->SetSavedPoint(4,427.5589);
   fGluino1000->SetSavedPoint(5,427.1027);
   fGluino1000->SetSavedPoint(6,426.6466);
   fGluino1000->SetSavedPoint(7,426.1904);
   fGluino1000->SetSavedPoint(8,425.7342);
   fGluino1000->SetSavedPoint(9,425.2781);
   fGluino1000->SetSavedPoint(10,424.8219);
   fGluino1000->SetSavedPoint(11,424.3658);
   fGluino1000->SetSavedPoint(12,423.9096);
   fGluino1000->SetSavedPoint(13,423.4534);
   fGluino1000->SetSavedPoint(14,422.9973);
   fGluino1000->SetSavedPoint(15,422.5411);
   fGluino1000->SetSavedPoint(16,422.0849);
   fGluino1000->SetSavedPoint(17,421.6288);
   fGluino1000->SetSavedPoint(18,421.1726);
   fGluino1000->SetSavedPoint(19,420.7164);
   fGluino1000->SetSavedPoint(20,420.2603);
   fGluino1000->SetSavedPoint(21,419.8041);
   fGluino1000->SetSavedPoint(22,419.3479);
   fGluino1000->SetSavedPoint(23,418.8918);
   fGluino1000->SetSavedPoint(24,418.4356);
   fGluino1000->SetSavedPoint(25,417.9795);
   fGluino1000->SetSavedPoint(26,417.5233);
   fGluino1000->SetSavedPoint(27,417.0671);
   fGluino1000->SetSavedPoint(28,416.611);
   fGluino1000->SetSavedPoint(29,416.1548);
   fGluino1000->SetSavedPoint(30,415.6986);
   fGluino1000->SetSavedPoint(31,415.2425);
   fGluino1000->SetSavedPoint(32,414.7863);
   fGluino1000->SetSavedPoint(33,414.3301);
   fGluino1000->SetSavedPoint(34,413.874);
   fGluino1000->SetSavedPoint(35,413.4178);
   fGluino1000->SetSavedPoint(36,412.9616);
   fGluino1000->SetSavedPoint(37,412.5055);
   fGluino1000->SetSavedPoint(38,412.0493);
   fGluino1000->SetSavedPoint(39,411.5932);
   fGluino1000->SetSavedPoint(40,411.137);
   fGluino1000->SetSavedPoint(41,410.6808);
   fGluino1000->SetSavedPoint(42,410.2247);
   fGluino1000->SetSavedPoint(43,409.7685);
   fGluino1000->SetSavedPoint(44,409.3123);
   fGluino1000->SetSavedPoint(45,408.8562);
   fGluino1000->SetSavedPoint(46,408.4);
   fGluino1000->SetSavedPoint(47,407.9438);
   fGluino1000->SetSavedPoint(48,407.4877);
   fGluino1000->SetSavedPoint(49,407.0315);
   fGluino1000->SetSavedPoint(50,406.5753);
   fGluino1000->SetSavedPoint(51,406.1192);
   fGluino1000->SetSavedPoint(52,405.663);
   fGluino1000->SetSavedPoint(53,405.2068);
   fGluino1000->SetSavedPoint(54,404.7507);
   fGluino1000->SetSavedPoint(55,404.2945);
   fGluino1000->SetSavedPoint(56,403.8384);
   fGluino1000->SetSavedPoint(57,403.3822);
   fGluino1000->SetSavedPoint(58,402.926);
   fGluino1000->SetSavedPoint(59,402.4699);
   fGluino1000->SetSavedPoint(60,402.0137);
   fGluino1000->SetSavedPoint(61,401.5575);
   fGluino1000->SetSavedPoint(62,401.1014);
   fGluino1000->SetSavedPoint(63,400.6452);
   fGluino1000->SetSavedPoint(64,400.189);
   fGluino1000->SetSavedPoint(65,399.7329);
   fGluino1000->SetSavedPoint(66,399.2767);
   fGluino1000->SetSavedPoint(67,398.8205);
   fGluino1000->SetSavedPoint(68,398.3644);
   fGluino1000->SetSavedPoint(69,397.9082);
   fGluino1000->SetSavedPoint(70,397.4521);
   fGluino1000->SetSavedPoint(71,396.9959);
   fGluino1000->SetSavedPoint(72,396.5397);
   fGluino1000->SetSavedPoint(73,396.0836);
   fGluino1000->SetSavedPoint(74,395.6274);
   fGluino1000->SetSavedPoint(75,395.1712);
   fGluino1000->SetSavedPoint(76,394.7151);
   fGluino1000->SetSavedPoint(77,394.2589);
   fGluino1000->SetSavedPoint(78,393.8027);
   fGluino1000->SetSavedPoint(79,393.3466);
   fGluino1000->SetSavedPoint(80,392.8904);
   fGluino1000->SetSavedPoint(81,392.4342);
   fGluino1000->SetSavedPoint(82,391.9781);
   fGluino1000->SetSavedPoint(83,391.5219);
   fGluino1000->SetSavedPoint(84,391.0658);
   fGluino1000->SetSavedPoint(85,390.6096);
   fGluino1000->SetSavedPoint(86,390.1534);
   fGluino1000->SetSavedPoint(87,389.6973);
   fGluino1000->SetSavedPoint(88,389.2411);
   fGluino1000->SetSavedPoint(89,388.7849);
   fGluino1000->SetSavedPoint(90,388.3288);
   fGluino1000->SetSavedPoint(91,387.8726);
   fGluino1000->SetSavedPoint(92,387.4164);
   fGluino1000->SetSavedPoint(93,386.9603);
   fGluino1000->SetSavedPoint(94,386.5041);
   fGluino1000->SetSavedPoint(95,386.0479);
   fGluino1000->SetSavedPoint(96,385.5918);
   fGluino1000->SetSavedPoint(97,385.1356);
   fGluino1000->SetSavedPoint(98,384.6795);
   fGluino1000->SetSavedPoint(99,384.2233);
   fGluino1000->SetSavedPoint(100,383.7671);
   fGluino1000->SetSavedPoint(101,40);
   fGluino1000->SetSavedPoint(102,3000);
   fGluino1000->SetFillStyle(0);
   fGluino1000->SetMarkerStyle(20);
   fGluino1000->SetLineColor(18);
   fGluino1000->SetLineWidth(2);
   fGluino1000->GetXaxis()->SetLabelFont(42);
   fGluino1000->GetXaxis()->SetLabelOffset(0.007);
   fGluino1000->GetXaxis()->SetLabelSize(0.05);
   fGluino1000->GetXaxis()->SetTitleSize(0.06);
   fGluino1000->GetXaxis()->SetTitleOffset(0.9);
   fGluino1000->GetXaxis()->SetTitleFont(42);
   fGluino1000->GetYaxis()->SetLabelFont(42);
   fGluino1000->GetYaxis()->SetLabelOffset(0.007);
   fGluino1000->GetYaxis()->SetLabelSize(0.05);
   fGluino1000->GetYaxis()->SetTitleSize(0.06);
   fGluino1000->GetYaxis()->SetTitleOffset(1.25);
   fGluino1000->GetYaxis()->SetTitleFont(42);
   fGluino1000->SetParameter(0,70);
   fGluino1000->SetParError(0,0);
   fGluino1000->SetParLimits(0,0,0);
   fGluino1000->SetParameter(1,430);
   fGluino1000->SetParError(1,0);
   fGluino1000->SetParLimits(1,0,0);
   fGluino1000->SetParameter(2,2990);
   fGluino1000->SetParError(2,0);
   fGluino1000->SetParLimits(2,0,0);
   fGluino1000->SetParameter(3,385);
   fGluino1000->SetParError(3,0);
   fGluino1000->SetParLimits(3,0,0);
   fGluino1000->SetParameter(4,430);
   fGluino1000->SetParError(4,0);
   fGluino1000->SetParLimits(4,0,0);
   fGluino1000->Draw("SAME C");
   
   TF1 *fGluino1500 = new TF1("*fGluino1500",40,3000,5);
    //The original function :  had originally been created by:
    //TF1 *fGluino1500 = new TF1("fGluino1500",,40,3000,5);
   fGluino1500->SetRange(40,3000);
   fGluino1500->SetName("fGluino1500");
   fGluino1500->SetTitle("");
   fGluino1500->SetSavedPoint(0,669.1608);
   fGluino1500->SetSavedPoint(1,668.5399);
   fGluino1500->SetSavedPoint(2,667.9189);
   fGluino1500->SetSavedPoint(3,667.2979);
   fGluino1500->SetSavedPoint(4,666.6769);
   fGluino1500->SetSavedPoint(5,666.0559);
   fGluino1500->SetSavedPoint(6,665.435);
   fGluino1500->SetSavedPoint(7,664.814);
   fGluino1500->SetSavedPoint(8,664.193);
   fGluino1500->SetSavedPoint(9,663.572);
   fGluino1500->SetSavedPoint(10,662.951);
   fGluino1500->SetSavedPoint(11,662.3301);
   fGluino1500->SetSavedPoint(12,661.7091);
   fGluino1500->SetSavedPoint(13,661.0881);
   fGluino1500->SetSavedPoint(14,660.4671);
   fGluino1500->SetSavedPoint(15,659.8462);
   fGluino1500->SetSavedPoint(16,659.2252);
   fGluino1500->SetSavedPoint(17,658.6042);
   fGluino1500->SetSavedPoint(18,657.9832);
   fGluino1500->SetSavedPoint(19,657.3622);
   fGluino1500->SetSavedPoint(20,656.7413);
   fGluino1500->SetSavedPoint(21,656.1203);
   fGluino1500->SetSavedPoint(22,655.4993);
   fGluino1500->SetSavedPoint(23,654.8783);
   fGluino1500->SetSavedPoint(24,654.2573);
   fGluino1500->SetSavedPoint(25,653.6364);
   fGluino1500->SetSavedPoint(26,653.0154);
   fGluino1500->SetSavedPoint(27,652.3944);
   fGluino1500->SetSavedPoint(28,651.7734);
   fGluino1500->SetSavedPoint(29,651.1524);
   fGluino1500->SetSavedPoint(30,650.5315);
   fGluino1500->SetSavedPoint(31,649.9105);
   fGluino1500->SetSavedPoint(32,649.2895);
   fGluino1500->SetSavedPoint(33,648.6685);
   fGluino1500->SetSavedPoint(34,648.0476);
   fGluino1500->SetSavedPoint(35,647.4266);
   fGluino1500->SetSavedPoint(36,646.8056);
   fGluino1500->SetSavedPoint(37,646.1846);
   fGluino1500->SetSavedPoint(38,645.5636);
   fGluino1500->SetSavedPoint(39,644.9427);
   fGluino1500->SetSavedPoint(40,644.3217);
   fGluino1500->SetSavedPoint(41,643.7007);
   fGluino1500->SetSavedPoint(42,643.0797);
   fGluino1500->SetSavedPoint(43,642.4587);
   fGluino1500->SetSavedPoint(44,641.8378);
   fGluino1500->SetSavedPoint(45,641.2168);
   fGluino1500->SetSavedPoint(46,640.5958);
   fGluino1500->SetSavedPoint(47,639.9748);
   fGluino1500->SetSavedPoint(48,639.3538);
   fGluino1500->SetSavedPoint(49,638.7329);
   fGluino1500->SetSavedPoint(50,638.1119);
   fGluino1500->SetSavedPoint(51,637.4909);
   fGluino1500->SetSavedPoint(52,636.8699);
   fGluino1500->SetSavedPoint(53,636.249);
   fGluino1500->SetSavedPoint(54,635.628);
   fGluino1500->SetSavedPoint(55,635.007);
   fGluino1500->SetSavedPoint(56,634.386);
   fGluino1500->SetSavedPoint(57,633.765);
   fGluino1500->SetSavedPoint(58,633.1441);
   fGluino1500->SetSavedPoint(59,632.5231);
   fGluino1500->SetSavedPoint(60,631.9021);
   fGluino1500->SetSavedPoint(61,631.2811);
   fGluino1500->SetSavedPoint(62,630.6601);
   fGluino1500->SetSavedPoint(63,630.0392);
   fGluino1500->SetSavedPoint(64,629.4182);
   fGluino1500->SetSavedPoint(65,628.7972);
   fGluino1500->SetSavedPoint(66,628.1762);
   fGluino1500->SetSavedPoint(67,627.5552);
   fGluino1500->SetSavedPoint(68,626.9343);
   fGluino1500->SetSavedPoint(69,626.3133);
   fGluino1500->SetSavedPoint(70,625.6923);
   fGluino1500->SetSavedPoint(71,625.0713);
   fGluino1500->SetSavedPoint(72,624.4504);
   fGluino1500->SetSavedPoint(73,623.8294);
   fGluino1500->SetSavedPoint(74,623.2084);
   fGluino1500->SetSavedPoint(75,622.5874);
   fGluino1500->SetSavedPoint(76,621.9664);
   fGluino1500->SetSavedPoint(77,621.3455);
   fGluino1500->SetSavedPoint(78,620.7245);
   fGluino1500->SetSavedPoint(79,620.1035);
   fGluino1500->SetSavedPoint(80,619.4825);
   fGluino1500->SetSavedPoint(81,618.8615);
   fGluino1500->SetSavedPoint(82,618.2406);
   fGluino1500->SetSavedPoint(83,617.6196);
   fGluino1500->SetSavedPoint(84,616.9986);
   fGluino1500->SetSavedPoint(85,616.3776);
   fGluino1500->SetSavedPoint(86,615.7566);
   fGluino1500->SetSavedPoint(87,615.1357);
   fGluino1500->SetSavedPoint(88,614.5147);
   fGluino1500->SetSavedPoint(89,613.8937);
   fGluino1500->SetSavedPoint(90,613.2727);
   fGluino1500->SetSavedPoint(91,612.6517);
   fGluino1500->SetSavedPoint(92,612.0308);
   fGluino1500->SetSavedPoint(93,611.4098);
   fGluino1500->SetSavedPoint(94,610.7888);
   fGluino1500->SetSavedPoint(95,610.1678);
   fGluino1500->SetSavedPoint(96,609.5469);
   fGluino1500->SetSavedPoint(97,608.9259);
   fGluino1500->SetSavedPoint(98,608.3049);
   fGluino1500->SetSavedPoint(99,607.6839);
   fGluino1500->SetSavedPoint(100,607.0629);
   fGluino1500->SetSavedPoint(101,40);
   fGluino1500->SetSavedPoint(102,3000);
   fGluino1500->SetFillStyle(0);
   fGluino1500->SetMarkerStyle(20);
   fGluino1500->SetLineColor(18);
   fGluino1500->SetLineWidth(2);
   fGluino1500->GetXaxis()->SetLabelFont(42);
   fGluino1500->GetXaxis()->SetLabelOffset(0.007);
   fGluino1500->GetXaxis()->SetLabelSize(0.05);
   fGluino1500->GetXaxis()->SetTitleSize(0.06);
   fGluino1500->GetXaxis()->SetTitleOffset(0.9);
   fGluino1500->GetXaxis()->SetTitleFont(42);
   fGluino1500->GetYaxis()->SetLabelFont(42);
   fGluino1500->GetYaxis()->SetLabelOffset(0.007);
   fGluino1500->GetYaxis()->SetLabelSize(0.05);
   fGluino1500->GetYaxis()->SetTitleSize(0.06);
   fGluino1500->GetYaxis()->SetTitleOffset(1.25);
   fGluino1500->GetYaxis()->SetTitleFont(42);
   fGluino1500->SetParameter(0,130);
   fGluino1500->SetParError(0,0);
   fGluino1500->SetParLimits(0,0,0);
   fGluino1500->SetParameter(1,670);
   fGluino1500->SetParError(1,0);
   fGluino1500->SetParLimits(1,0,0);
   fGluino1500->SetParameter(2,2990);
   fGluino1500->SetParError(2,0);
   fGluino1500->SetParLimits(2,0,0);
   fGluino1500->SetParameter(3,610);
   fGluino1500->SetParError(3,0);
   fGluino1500->SetParLimits(3,0,0);
   fGluino1500->SetParameter(4,670);
   fGluino1500->SetParError(4,0);
   fGluino1500->SetParLimits(4,0,0);
   fGluino1500->Draw("SAME C");
   
   TF1 *fGluino2000 = new TF1("*fGluino2000",40,3000,5);
    //The original function :  had originally been created by:
    //TF1 *fGluino2000 = new TF1("fGluino2000",,40,3000,5);
   fGluino2000->SetRange(40,3000);
   fGluino2000->SetName("fGluino2000");
   fGluino2000->SetTitle("");
   fGluino2000->SetSavedPoint(0,909.0714);
   fGluino2000->SetSavedPoint(1,908.3843);
   fGluino2000->SetSavedPoint(2,907.6971);
   fGluino2000->SetSavedPoint(3,907.01);
   fGluino2000->SetSavedPoint(4,906.3229);
   fGluino2000->SetSavedPoint(5,905.6357);
   fGluino2000->SetSavedPoint(6,904.9486);
   fGluino2000->SetSavedPoint(7,904.2614);
   fGluino2000->SetSavedPoint(8,903.5743);
   fGluino2000->SetSavedPoint(9,902.8871);
   fGluino2000->SetSavedPoint(10,902.2);
   fGluino2000->SetSavedPoint(11,901.5129);
   fGluino2000->SetSavedPoint(12,900.8257);
   fGluino2000->SetSavedPoint(13,900.1386);
   fGluino2000->SetSavedPoint(14,899.4514);
   fGluino2000->SetSavedPoint(15,898.7643);
   fGluino2000->SetSavedPoint(16,898.0771);
   fGluino2000->SetSavedPoint(17,897.39);
   fGluino2000->SetSavedPoint(18,896.7029);
   fGluino2000->SetSavedPoint(19,896.0157);
   fGluino2000->SetSavedPoint(20,895.3286);
   fGluino2000->SetSavedPoint(21,894.6414);
   fGluino2000->SetSavedPoint(22,893.9543);
   fGluino2000->SetSavedPoint(23,893.2671);
   fGluino2000->SetSavedPoint(24,892.58);
   fGluino2000->SetSavedPoint(25,891.8929);
   fGluino2000->SetSavedPoint(26,891.2057);
   fGluino2000->SetSavedPoint(27,890.5186);
   fGluino2000->SetSavedPoint(28,889.8314);
   fGluino2000->SetSavedPoint(29,889.1443);
   fGluino2000->SetSavedPoint(30,888.4571);
   fGluino2000->SetSavedPoint(31,887.77);
   fGluino2000->SetSavedPoint(32,887.0829);
   fGluino2000->SetSavedPoint(33,886.3957);
   fGluino2000->SetSavedPoint(34,885.7086);
   fGluino2000->SetSavedPoint(35,885.0214);
   fGluino2000->SetSavedPoint(36,884.3343);
   fGluino2000->SetSavedPoint(37,883.6471);
   fGluino2000->SetSavedPoint(38,882.96);
   fGluino2000->SetSavedPoint(39,882.2729);
   fGluino2000->SetSavedPoint(40,881.5857);
   fGluino2000->SetSavedPoint(41,880.8986);
   fGluino2000->SetSavedPoint(42,880.2114);
   fGluino2000->SetSavedPoint(43,879.5243);
   fGluino2000->SetSavedPoint(44,878.8371);
   fGluino2000->SetSavedPoint(45,878.15);
   fGluino2000->SetSavedPoint(46,877.4629);
   fGluino2000->SetSavedPoint(47,876.7757);
   fGluino2000->SetSavedPoint(48,876.0886);
   fGluino2000->SetSavedPoint(49,875.4014);
   fGluino2000->SetSavedPoint(50,874.7143);
   fGluino2000->SetSavedPoint(51,874.0271);
   fGluino2000->SetSavedPoint(52,873.34);
   fGluino2000->SetSavedPoint(53,872.6529);
   fGluino2000->SetSavedPoint(54,871.9657);
   fGluino2000->SetSavedPoint(55,871.2786);
   fGluino2000->SetSavedPoint(56,870.5914);
   fGluino2000->SetSavedPoint(57,869.9043);
   fGluino2000->SetSavedPoint(58,869.2171);
   fGluino2000->SetSavedPoint(59,868.53);
   fGluino2000->SetSavedPoint(60,867.8429);
   fGluino2000->SetSavedPoint(61,867.1557);
   fGluino2000->SetSavedPoint(62,866.4686);
   fGluino2000->SetSavedPoint(63,865.7814);
   fGluino2000->SetSavedPoint(64,865.0943);
   fGluino2000->SetSavedPoint(65,864.4071);
   fGluino2000->SetSavedPoint(66,863.72);
   fGluino2000->SetSavedPoint(67,863.0329);
   fGluino2000->SetSavedPoint(68,862.3457);
   fGluino2000->SetSavedPoint(69,861.6586);
   fGluino2000->SetSavedPoint(70,860.9714);
   fGluino2000->SetSavedPoint(71,860.2843);
   fGluino2000->SetSavedPoint(72,859.5971);
   fGluino2000->SetSavedPoint(73,858.91);
   fGluino2000->SetSavedPoint(74,858.2229);
   fGluino2000->SetSavedPoint(75,857.5357);
   fGluino2000->SetSavedPoint(76,856.8486);
   fGluino2000->SetSavedPoint(77,856.1614);
   fGluino2000->SetSavedPoint(78,855.4743);
   fGluino2000->SetSavedPoint(79,854.7871);
   fGluino2000->SetSavedPoint(80,854.1);
   fGluino2000->SetSavedPoint(81,853.4129);
   fGluino2000->SetSavedPoint(82,852.7257);
   fGluino2000->SetSavedPoint(83,852.0386);
   fGluino2000->SetSavedPoint(84,851.3514);
   fGluino2000->SetSavedPoint(85,850.6643);
   fGluino2000->SetSavedPoint(86,849.9771);
   fGluino2000->SetSavedPoint(87,849.29);
   fGluino2000->SetSavedPoint(88,848.6029);
   fGluino2000->SetSavedPoint(89,847.9157);
   fGluino2000->SetSavedPoint(90,847.2286);
   fGluino2000->SetSavedPoint(91,846.5414);
   fGluino2000->SetSavedPoint(92,845.8543);
   fGluino2000->SetSavedPoint(93,845.1671);
   fGluino2000->SetSavedPoint(94,844.48);
   fGluino2000->SetSavedPoint(95,843.7929);
   fGluino2000->SetSavedPoint(96,843.1057);
   fGluino2000->SetSavedPoint(97,842.4186);
   fGluino2000->SetSavedPoint(98,841.7314);
   fGluino2000->SetSavedPoint(99,841.0443);
   fGluino2000->SetSavedPoint(100,840.3571);
   fGluino2000->SetSavedPoint(101,40);
   fGluino2000->SetSavedPoint(102,3000);
   fGluino2000->SetFillStyle(0);
   fGluino2000->SetMarkerStyle(20);
   fGluino2000->SetLineColor(18);
   fGluino2000->SetLineWidth(2);
   fGluino2000->GetXaxis()->SetLabelFont(42);
   fGluino2000->GetXaxis()->SetLabelOffset(0.007);
   fGluino2000->GetXaxis()->SetLabelSize(0.05);
   fGluino2000->GetXaxis()->SetTitleSize(0.06);
   fGluino2000->GetXaxis()->SetTitleOffset(0.9);
   fGluino2000->GetXaxis()->SetTitleFont(42);
   fGluino2000->GetYaxis()->SetLabelFont(42);
   fGluino2000->GetYaxis()->SetLabelOffset(0.007);
   fGluino2000->GetYaxis()->SetLabelSize(0.05);
   fGluino2000->GetYaxis()->SetTitleSize(0.06);
   fGluino2000->GetYaxis()->SetTitleOffset(1.25);
   fGluino2000->GetYaxis()->SetTitleFont(42);
   fGluino2000->SetParameter(0,190);
   fGluino2000->SetParError(0,0);
   fGluino2000->SetParLimits(0,0,0);
   fGluino2000->SetParameter(1,910);
   fGluino2000->SetParError(1,0);
   fGluino2000->SetParLimits(1,0,0);
   fGluino2000->SetParameter(2,2990);
   fGluino2000->SetParError(2,0);
   fGluino2000->SetParLimits(2,0,0);
   fGluino2000->SetParameter(3,845);
   fGluino2000->SetParError(3,0);
   fGluino2000->SetParLimits(3,0,0);
   fGluino2000->SetParameter(4,910);
   fGluino2000->SetParError(4,0);
   fGluino2000->SetParLimits(4,0,0);
   fGluino2000->Draw("SAME C");
   
   TGraph *graph = new TGraph(10);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(18);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,85,485);
   graph->SetPoint(1,195,475);
   graph->SetPoint(2,305,460);
   graph->SetPoint(3,415,440);
   graph->SetPoint(4,570,395);
   graph->SetPoint(5,810,285);
   graph->SetPoint(6,935,185);
   graph->SetPoint(7,975,135);
   graph->SetPoint(8,990,110);
   graph->SetPoint(9,995,100);
   
   TH1F *Graph1 = new TH1F("Graph1","Graph",100,0,1086);
   Graph1->SetMinimum(61.5);
   Graph1->SetMaximum(523.5);
   Graph1->SetDirectory(0);
   Graph1->SetStats(0);
   Graph1->SetLineStyle(0);
   Graph1->SetMarkerStyle(20);
   Graph1->GetXaxis()->SetLabelFont(42);
   Graph1->GetXaxis()->SetLabelOffset(0.007);
   Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph1->GetXaxis()->SetTitleSize(0.06);
   Graph1->GetXaxis()->SetTitleOffset(0.9);
   Graph1->GetXaxis()->SetTitleFont(42);
   Graph1->GetYaxis()->SetLabelFont(42);
   Graph1->GetYaxis()->SetLabelOffset(0.007);
   Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph1->GetYaxis()->SetTitleSize(0.06);
   Graph1->GetYaxis()->SetTitleOffset(1.25);
   Graph1->GetYaxis()->SetTitleFont(42);
   Graph1->GetZaxis()->SetLabelFont(42);
   Graph1->GetZaxis()->SetLabelOffset(0.007);
   Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph1->GetZaxis()->SetTitleSize(0.06);
   Graph1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph1);
   
   graph->Draw(" c");
   
   graph = new TGraph(13);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(18);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,150,755);
   graph->SetPoint(1,310,740);
   graph->SetPoint(2,470,715);
   graph->SetPoint(3,630,685);
   graph->SetPoint(4,790,640);
   graph->SetPoint(5,950,580);
   graph->SetPoint(6,1110,510);
   graph->SetPoint(7,1270,405);
   graph->SetPoint(8,1400,290);
   graph->SetPoint(9,1465,195);
   graph->SetPoint(10,1500,120);
   graph->SetPoint(11,1505,105);
   graph->SetPoint(12,1510,100);
   
   TH1F *Graph2 = new TH1F("Graph2","Graph",100,14,1646);
   Graph2->SetMinimum(34.5);
   Graph2->SetMaximum(820.5);
   Graph2->SetDirectory(0);
   Graph2->SetStats(0);
   Graph2->SetLineStyle(0);
   Graph2->SetMarkerStyle(20);
   Graph2->GetXaxis()->SetLabelFont(42);
   Graph2->GetXaxis()->SetLabelOffset(0.007);
   Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph2->GetXaxis()->SetTitleSize(0.06);
   Graph2->GetXaxis()->SetTitleOffset(0.9);
   Graph2->GetXaxis()->SetTitleFont(42);
   Graph2->GetYaxis()->SetLabelFont(42);
   Graph2->GetYaxis()->SetLabelOffset(0.007);
   Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph2->GetYaxis()->SetTitleSize(0.06);
   Graph2->GetYaxis()->SetTitleOffset(1.25);
   Graph2->GetYaxis()->SetTitleFont(42);
   Graph2->GetZaxis()->SetLabelFont(42);
   Graph2->GetZaxis()->SetLabelOffset(0.007);
   Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph2->GetZaxis()->SetTitleSize(0.06);
   Graph2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph2);
   
   graph->Draw(" c");
   
   graph = new TGraph(14);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(18);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,525,995);
   graph->SetPoint(1,685,970);
   graph->SetPoint(2,845,935);
   graph->SetPoint(3,1005,890);
   graph->SetPoint(4,1165,835);
   graph->SetPoint(5,1325,770);
   graph->SetPoint(6,1485,690);
   graph->SetPoint(7,1715,540);
   graph->SetPoint(8,1875,380);
   graph->SetPoint(9,1970,240);
   graph->SetPoint(10,2000,170);
   graph->SetPoint(11,2010,135);
   graph->SetPoint(12,2015,120);
   graph->SetPoint(13,2100,115);
   
   TH1F *Graph3 = new TH1F("Graph3","Graph",100,367.5,2257.5);
   Graph3->SetMinimum(27);
   Graph3->SetMaximum(1083);
   Graph3->SetDirectory(0);
   Graph3->SetStats(0);
   Graph3->SetLineStyle(0);
   Graph3->SetMarkerStyle(20);
   Graph3->GetXaxis()->SetLabelFont(42);
   Graph3->GetXaxis()->SetLabelOffset(0.007);
   Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph3->GetXaxis()->SetTitleSize(0.06);
   Graph3->GetXaxis()->SetTitleOffset(0.9);
   Graph3->GetXaxis()->SetTitleFont(42);
   Graph3->GetYaxis()->SetLabelFont(42);
   Graph3->GetYaxis()->SetLabelOffset(0.007);
   Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph3->GetYaxis()->SetTitleSize(0.06);
   Graph3->GetYaxis()->SetTitleOffset(1.25);
   Graph3->GetYaxis()->SetTitleFont(42);
   Graph3->GetZaxis()->SetLabelFont(42);
   Graph3->GetZaxis()->SetLabelOffset(0.007);
   Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph3->GetZaxis()->SetTitleSize(0.06);
   Graph3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph3);
   
   graph->Draw(" c");
   
   graph = new TGraph(10);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(18);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,1625,995);
   graph->SetPoint(1,1785,920);
   graph->SetPoint(2,1945,830);
   graph->SetPoint(3,2140,690);
   graph->SetPoint(4,2305,530);
   graph->SetPoint(5,2425,370);
   graph->SetPoint(6,2475,275);
   graph->SetPoint(7,2495,225);
   graph->SetPoint(8,2500,200);
   graph->SetPoint(9,2505,190);
   
   TH1F *Graph4 = new TH1F("Graph4","Graph",100,1537,2593);
   Graph4->SetMinimum(109.5);
   Graph4->SetMaximum(1075.5);
   Graph4->SetDirectory(0);
   Graph4->SetStats(0);
   Graph4->SetLineStyle(0);
   Graph4->SetMarkerStyle(20);
   Graph4->GetXaxis()->SetLabelFont(42);
   Graph4->GetXaxis()->SetLabelOffset(0.007);
   Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph4->GetXaxis()->SetTitleSize(0.06);
   Graph4->GetXaxis()->SetTitleOffset(0.9);
   Graph4->GetXaxis()->SetTitleFont(42);
   Graph4->GetYaxis()->SetLabelFont(42);
   Graph4->GetYaxis()->SetLabelOffset(0.007);
   Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph4->GetYaxis()->SetTitleSize(0.06);
   Graph4->GetYaxis()->SetTitleOffset(1.25);
   Graph4->GetYaxis()->SetTitleFont(42);
   Graph4->GetZaxis()->SetLabelFont(42);
   Graph4->GetZaxis()->SetLabelOffset(0.007);
   Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph4->GetZaxis()->SetTitleSize(0.06);
   Graph4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph4);
   
   graph->Draw(" c");
   
   TH2F *GridStauLSP = new TH2F("GridStauLSP","",592,40,3000,180,100,1000);
   GridStauLSP->SetBinContent(25543,1);
   GridStauLSP->SetBinContent(26137,1);
   GridStauLSP->SetBinContent(26731,1);
   GridStauLSP->SetBinContent(27325,1);
   GridStauLSP->SetBinContent(27919,1);
   GridStauLSP->SetBinContent(27920,1);
   GridStauLSP->SetBinContent(28513,1);
   GridStauLSP->SetBinContent(28514,1);
   GridStauLSP->SetBinContent(29107,1);
   GridStauLSP->SetBinContent(29108,1);
   GridStauLSP->SetBinContent(29701,1);
   GridStauLSP->SetBinContent(29702,1);
   GridStauLSP->SetBinContent(30295,1);
   GridStauLSP->SetBinContent(30296,1);
   GridStauLSP->SetBinContent(30297,1);
   GridStauLSP->SetBinContent(30889,1);
   GridStauLSP->SetBinContent(30890,1);
   GridStauLSP->SetBinContent(30891,1);
   GridStauLSP->SetBinContent(31483,1);
   GridStauLSP->SetBinContent(31484,1);
   GridStauLSP->SetBinContent(31485,1);
   GridStauLSP->SetBinContent(32077,1);
   GridStauLSP->SetBinContent(32078,1);
   GridStauLSP->SetBinContent(32079,1);
   GridStauLSP->SetBinContent(32671,1);
   GridStauLSP->SetBinContent(32672,1);
   GridStauLSP->SetBinContent(32673,1);
   GridStauLSP->SetBinContent(32674,1);
   GridStauLSP->SetBinContent(33265,1);
   GridStauLSP->SetBinContent(33266,1);
   GridStauLSP->SetBinContent(33267,1);
   GridStauLSP->SetBinContent(33268,1);
   GridStauLSP->SetBinContent(33859,1);
   GridStauLSP->SetBinContent(33860,1);
   GridStauLSP->SetBinContent(33861,1);
   GridStauLSP->SetBinContent(33862,1);
   GridStauLSP->SetBinContent(34453,1);
   GridStauLSP->SetBinContent(34454,1);
   GridStauLSP->SetBinContent(34455,1);
   GridStauLSP->SetBinContent(34456,1);
   GridStauLSP->SetBinContent(35047,1);
   GridStauLSP->SetBinContent(35048,1);
   GridStauLSP->SetBinContent(35049,1);
   GridStauLSP->SetBinContent(35050,1);
   GridStauLSP->SetBinContent(35641,1);
   GridStauLSP->SetBinContent(35642,1);
   GridStauLSP->SetBinContent(35643,1);
   GridStauLSP->SetBinContent(35644,1);
   GridStauLSP->SetBinContent(35645,1);
   GridStauLSP->SetBinContent(36235,1);
   GridStauLSP->SetBinContent(36236,1);
   GridStauLSP->SetBinContent(36237,1);
   GridStauLSP->SetBinContent(36238,1);
   GridStauLSP->SetBinContent(36239,1);
   GridStauLSP->SetBinContent(36829,1);
   GridStauLSP->SetBinContent(36830,1);
   GridStauLSP->SetBinContent(36831,1);
   GridStauLSP->SetBinContent(36832,1);
   GridStauLSP->SetBinContent(36833,1);
   GridStauLSP->SetBinContent(37423,1);
   GridStauLSP->SetBinContent(37424,1);
   GridStauLSP->SetBinContent(37425,1);
   GridStauLSP->SetBinContent(37426,1);
   GridStauLSP->SetBinContent(37427,1);
   GridStauLSP->SetBinContent(38017,1);
   GridStauLSP->SetBinContent(38018,1);
   GridStauLSP->SetBinContent(38019,1);
   GridStauLSP->SetBinContent(38020,1);
   GridStauLSP->SetBinContent(38021,1);
   GridStauLSP->SetBinContent(38022,1);
   GridStauLSP->SetBinContent(38611,1);
   GridStauLSP->SetBinContent(38612,1);
   GridStauLSP->SetBinContent(38613,1);
   GridStauLSP->SetBinContent(38614,1);
   GridStauLSP->SetBinContent(38615,1);
   GridStauLSP->SetBinContent(38616,1);
   GridStauLSP->SetBinContent(39205,1);
   GridStauLSP->SetBinContent(39206,1);
   GridStauLSP->SetBinContent(39207,1);
   GridStauLSP->SetBinContent(39208,1);
   GridStauLSP->SetBinContent(39209,1);
   GridStauLSP->SetBinContent(39210,1);
   GridStauLSP->SetBinContent(39799,1);
   GridStauLSP->SetBinContent(39800,1);
   GridStauLSP->SetBinContent(39801,1);
   GridStauLSP->SetBinContent(39802,1);
   GridStauLSP->SetBinContent(39803,1);
   GridStauLSP->SetBinContent(39804,1);
   GridStauLSP->SetBinContent(40393,1);
   GridStauLSP->SetBinContent(40394,1);
   GridStauLSP->SetBinContent(40395,1);
   GridStauLSP->SetBinContent(40396,1);
   GridStauLSP->SetBinContent(40397,1);
   GridStauLSP->SetBinContent(40398,1);
   GridStauLSP->SetBinContent(40399,1);
   GridStauLSP->SetBinContent(40987,1);
   GridStauLSP->SetBinContent(40988,1);
   GridStauLSP->SetBinContent(40989,1);
   GridStauLSP->SetBinContent(40990,1);
   GridStauLSP->SetBinContent(40991,1);
   GridStauLSP->SetBinContent(40992,1);
   GridStauLSP->SetBinContent(40993,1);
   GridStauLSP->SetBinContent(41581,1);
   GridStauLSP->SetBinContent(41582,1);
   GridStauLSP->SetBinContent(41583,1);
   GridStauLSP->SetBinContent(41584,1);
   GridStauLSP->SetBinContent(41585,1);
   GridStauLSP->SetBinContent(41586,1);
   GridStauLSP->SetBinContent(41587,1);
   GridStauLSP->SetBinContent(42175,1);
   GridStauLSP->SetBinContent(42176,1);
   GridStauLSP->SetBinContent(42177,1);
   GridStauLSP->SetBinContent(42178,1);
   GridStauLSP->SetBinContent(42179,1);
   GridStauLSP->SetBinContent(42180,1);
   GridStauLSP->SetBinContent(42181,1);
   GridStauLSP->SetBinContent(42769,1);
   GridStauLSP->SetBinContent(42770,1);
   GridStauLSP->SetBinContent(42771,1);
   GridStauLSP->SetBinContent(42772,1);
   GridStauLSP->SetBinContent(42773,1);
   GridStauLSP->SetBinContent(42774,1);
   GridStauLSP->SetBinContent(42775,1);
   GridStauLSP->SetBinContent(42776,1);
   GridStauLSP->SetBinContent(43363,1);
   GridStauLSP->SetBinContent(43364,1);
   GridStauLSP->SetBinContent(43365,1);
   GridStauLSP->SetBinContent(43366,1);
   GridStauLSP->SetBinContent(43367,1);
   GridStauLSP->SetBinContent(43368,1);
   GridStauLSP->SetBinContent(43369,1);
   GridStauLSP->SetBinContent(43370,1);
   GridStauLSP->SetBinContent(43957,1);
   GridStauLSP->SetBinContent(43958,1);
   GridStauLSP->SetBinContent(43959,1);
   GridStauLSP->SetBinContent(43960,1);
   GridStauLSP->SetBinContent(43961,1);
   GridStauLSP->SetBinContent(43962,1);
   GridStauLSP->SetBinContent(43963,1);
   GridStauLSP->SetBinContent(43964,1);
   GridStauLSP->SetBinContent(44551,1);
   GridStauLSP->SetBinContent(44552,1);
   GridStauLSP->SetBinContent(44553,1);
   GridStauLSP->SetBinContent(44554,1);
   GridStauLSP->SetBinContent(44555,1);
   GridStauLSP->SetBinContent(44556,1);
   GridStauLSP->SetBinContent(44557,1);
   GridStauLSP->SetBinContent(44558,1);
   GridStauLSP->SetBinContent(45145,1);
   GridStauLSP->SetBinContent(45146,1);
   GridStauLSP->SetBinContent(45147,1);
   GridStauLSP->SetBinContent(45148,1);
   GridStauLSP->SetBinContent(45149,1);
   GridStauLSP->SetBinContent(45150,1);
   GridStauLSP->SetBinContent(45151,1);
   GridStauLSP->SetBinContent(45152,1);
   GridStauLSP->SetBinContent(45153,1);
   GridStauLSP->SetBinContent(45739,1);
   GridStauLSP->SetBinContent(45740,1);
   GridStauLSP->SetBinContent(45741,1);
   GridStauLSP->SetBinContent(45742,1);
   GridStauLSP->SetBinContent(45743,1);
   GridStauLSP->SetBinContent(45744,1);
   GridStauLSP->SetBinContent(45745,1);
   GridStauLSP->SetBinContent(45746,1);
   GridStauLSP->SetBinContent(45747,1);
   GridStauLSP->SetBinContent(46333,1);
   GridStauLSP->SetBinContent(46334,1);
   GridStauLSP->SetBinContent(46335,1);
   GridStauLSP->SetBinContent(46336,1);
   GridStauLSP->SetBinContent(46337,1);
   GridStauLSP->SetBinContent(46338,1);
   GridStauLSP->SetBinContent(46339,1);
   GridStauLSP->SetBinContent(46340,1);
   GridStauLSP->SetBinContent(46341,1);
   GridStauLSP->SetBinContent(46927,1);
   GridStauLSP->SetBinContent(46928,1);
   GridStauLSP->SetBinContent(46929,1);
   GridStauLSP->SetBinContent(46930,1);
   GridStauLSP->SetBinContent(46931,1);
   GridStauLSP->SetBinContent(46932,1);
   GridStauLSP->SetBinContent(46933,1);
   GridStauLSP->SetBinContent(46934,1);
   GridStauLSP->SetBinContent(46935,1);
   GridStauLSP->SetBinContent(47521,1);
   GridStauLSP->SetBinContent(47522,1);
   GridStauLSP->SetBinContent(47523,1);
   GridStauLSP->SetBinContent(47524,1);
   GridStauLSP->SetBinContent(47525,1);
   GridStauLSP->SetBinContent(47526,1);
   GridStauLSP->SetBinContent(47527,1);
   GridStauLSP->SetBinContent(47528,1);
   GridStauLSP->SetBinContent(47529,1);
   GridStauLSP->SetBinContent(47530,1);
   GridStauLSP->SetBinContent(48115,1);
   GridStauLSP->SetBinContent(48116,1);
   GridStauLSP->SetBinContent(48117,1);
   GridStauLSP->SetBinContent(48118,1);
   GridStauLSP->SetBinContent(48119,1);
   GridStauLSP->SetBinContent(48120,1);
   GridStauLSP->SetBinContent(48121,1);
   GridStauLSP->SetBinContent(48122,1);
   GridStauLSP->SetBinContent(48123,1);
   GridStauLSP->SetBinContent(48124,1);
   GridStauLSP->SetBinContent(48709,1);
   GridStauLSP->SetBinContent(48710,1);
   GridStauLSP->SetBinContent(48711,1);
   GridStauLSP->SetBinContent(48712,1);
   GridStauLSP->SetBinContent(48713,1);
   GridStauLSP->SetBinContent(48714,1);
   GridStauLSP->SetBinContent(48715,1);
   GridStauLSP->SetBinContent(48716,1);
   GridStauLSP->SetBinContent(48717,1);
   GridStauLSP->SetBinContent(48718,1);
   GridStauLSP->SetBinContent(49303,1);
   GridStauLSP->SetBinContent(49304,1);
   GridStauLSP->SetBinContent(49305,1);
   GridStauLSP->SetBinContent(49306,1);
   GridStauLSP->SetBinContent(49307,1);
   GridStauLSP->SetBinContent(49308,1);
   GridStauLSP->SetBinContent(49309,1);
   GridStauLSP->SetBinContent(49310,1);
   GridStauLSP->SetBinContent(49311,1);
   GridStauLSP->SetBinContent(49312,1);
   GridStauLSP->SetBinContent(49897,1);
   GridStauLSP->SetBinContent(49898,1);
   GridStauLSP->SetBinContent(49899,1);
   GridStauLSP->SetBinContent(49900,1);
   GridStauLSP->SetBinContent(49901,1);
   GridStauLSP->SetBinContent(49902,1);
   GridStauLSP->SetBinContent(49903,1);
   GridStauLSP->SetBinContent(49904,1);
   GridStauLSP->SetBinContent(49905,1);
   GridStauLSP->SetBinContent(49906,1);
   GridStauLSP->SetBinContent(50491,1);
   GridStauLSP->SetBinContent(50492,1);
   GridStauLSP->SetBinContent(50493,1);
   GridStauLSP->SetBinContent(50494,1);
   GridStauLSP->SetBinContent(50495,1);
   GridStauLSP->SetBinContent(50496,1);
   GridStauLSP->SetBinContent(50497,1);
   GridStauLSP->SetBinContent(50498,1);
   GridStauLSP->SetBinContent(50499,1);
   GridStauLSP->SetBinContent(50500,1);
   GridStauLSP->SetBinContent(50501,1);
   GridStauLSP->SetBinContent(51085,1);
   GridStauLSP->SetBinContent(51086,1);
   GridStauLSP->SetBinContent(51087,1);
   GridStauLSP->SetBinContent(51088,1);
   GridStauLSP->SetBinContent(51089,1);
   GridStauLSP->SetBinContent(51090,1);
   GridStauLSP->SetBinContent(51091,1);
   GridStauLSP->SetBinContent(51092,1);
   GridStauLSP->SetBinContent(51093,1);
   GridStauLSP->SetBinContent(51094,1);
   GridStauLSP->SetBinContent(51095,1);
   GridStauLSP->SetBinContent(51679,1);
   GridStauLSP->SetBinContent(51680,1);
   GridStauLSP->SetBinContent(51681,1);
   GridStauLSP->SetBinContent(51682,1);
   GridStauLSP->SetBinContent(51683,1);
   GridStauLSP->SetBinContent(51684,1);
   GridStauLSP->SetBinContent(51685,1);
   GridStauLSP->SetBinContent(51686,1);
   GridStauLSP->SetBinContent(51687,1);
   GridStauLSP->SetBinContent(51688,1);
   GridStauLSP->SetBinContent(51689,1);
   GridStauLSP->SetBinContent(52273,1);
   GridStauLSP->SetBinContent(52274,1);
   GridStauLSP->SetBinContent(52275,1);
   GridStauLSP->SetBinContent(52276,1);
   GridStauLSP->SetBinContent(52277,1);
   GridStauLSP->SetBinContent(52278,1);
   GridStauLSP->SetBinContent(52279,1);
   GridStauLSP->SetBinContent(52280,1);
   GridStauLSP->SetBinContent(52281,1);
   GridStauLSP->SetBinContent(52282,1);
   GridStauLSP->SetBinContent(52283,1);
   GridStauLSP->SetBinContent(52867,1);
   GridStauLSP->SetBinContent(52868,1);
   GridStauLSP->SetBinContent(52869,1);
   GridStauLSP->SetBinContent(52870,1);
   GridStauLSP->SetBinContent(52871,1);
   GridStauLSP->SetBinContent(52872,1);
   GridStauLSP->SetBinContent(52873,1);
   GridStauLSP->SetBinContent(52874,1);
   GridStauLSP->SetBinContent(52875,1);
   GridStauLSP->SetBinContent(52876,1);
   GridStauLSP->SetBinContent(52877,1);
   GridStauLSP->SetBinContent(52878,1);
   GridStauLSP->SetBinContent(53461,1);
   GridStauLSP->SetBinContent(53462,1);
   GridStauLSP->SetBinContent(53463,1);
   GridStauLSP->SetBinContent(53464,1);
   GridStauLSP->SetBinContent(53465,1);
   GridStauLSP->SetBinContent(53466,1);
   GridStauLSP->SetBinContent(53467,1);
   GridStauLSP->SetBinContent(53468,1);
   GridStauLSP->SetBinContent(53469,1);
   GridStauLSP->SetBinContent(53470,1);
   GridStauLSP->SetBinContent(53471,1);
   GridStauLSP->SetBinContent(53472,1);
   GridStauLSP->SetBinContent(54055,1);
   GridStauLSP->SetBinContent(54056,1);
   GridStauLSP->SetBinContent(54057,1);
   GridStauLSP->SetBinContent(54058,1);
   GridStauLSP->SetBinContent(54059,1);
   GridStauLSP->SetBinContent(54060,1);
   GridStauLSP->SetBinContent(54061,1);
   GridStauLSP->SetBinContent(54062,1);
   GridStauLSP->SetBinContent(54063,1);
   GridStauLSP->SetBinContent(54064,1);
   GridStauLSP->SetBinContent(54065,1);
   GridStauLSP->SetBinContent(54066,1);
   GridStauLSP->SetBinContent(54649,1);
   GridStauLSP->SetBinContent(54650,1);
   GridStauLSP->SetBinContent(54651,1);
   GridStauLSP->SetBinContent(54652,1);
   GridStauLSP->SetBinContent(54653,1);
   GridStauLSP->SetBinContent(54654,1);
   GridStauLSP->SetBinContent(54655,1);
   GridStauLSP->SetBinContent(54656,1);
   GridStauLSP->SetBinContent(54657,1);
   GridStauLSP->SetBinContent(54658,1);
   GridStauLSP->SetBinContent(54659,1);
   GridStauLSP->SetBinContent(54660,1);
   GridStauLSP->SetBinContent(55243,1);
   GridStauLSP->SetBinContent(55244,1);
   GridStauLSP->SetBinContent(55245,1);
   GridStauLSP->SetBinContent(55246,1);
   GridStauLSP->SetBinContent(55247,1);
   GridStauLSP->SetBinContent(55248,1);
   GridStauLSP->SetBinContent(55249,1);
   GridStauLSP->SetBinContent(55250,1);
   GridStauLSP->SetBinContent(55251,1);
   GridStauLSP->SetBinContent(55252,1);
   GridStauLSP->SetBinContent(55253,1);
   GridStauLSP->SetBinContent(55254,1);
   GridStauLSP->SetBinContent(55255,1);
   GridStauLSP->SetBinContent(55837,1);
   GridStauLSP->SetBinContent(55838,1);
   GridStauLSP->SetBinContent(55839,1);
   GridStauLSP->SetBinContent(55840,1);
   GridStauLSP->SetBinContent(55841,1);
   GridStauLSP->SetBinContent(55842,1);
   GridStauLSP->SetBinContent(55843,1);
   GridStauLSP->SetBinContent(55844,1);
   GridStauLSP->SetBinContent(55845,1);
   GridStauLSP->SetBinContent(55846,1);
   GridStauLSP->SetBinContent(55847,1);
   GridStauLSP->SetBinContent(55848,1);
   GridStauLSP->SetBinContent(55849,1);
   GridStauLSP->SetBinContent(56431,1);
   GridStauLSP->SetBinContent(56432,1);
   GridStauLSP->SetBinContent(56433,1);
   GridStauLSP->SetBinContent(56434,1);
   GridStauLSP->SetBinContent(56435,1);
   GridStauLSP->SetBinContent(56436,1);
   GridStauLSP->SetBinContent(56437,1);
   GridStauLSP->SetBinContent(56438,1);
   GridStauLSP->SetBinContent(56439,1);
   GridStauLSP->SetBinContent(56440,1);
   GridStauLSP->SetBinContent(56441,1);
   GridStauLSP->SetBinContent(56442,1);
   GridStauLSP->SetBinContent(56443,1);
   GridStauLSP->SetBinContent(57025,1);
   GridStauLSP->SetBinContent(57026,1);
   GridStauLSP->SetBinContent(57027,1);
   GridStauLSP->SetBinContent(57028,1);
   GridStauLSP->SetBinContent(57029,1);
   GridStauLSP->SetBinContent(57030,1);
   GridStauLSP->SetBinContent(57031,1);
   GridStauLSP->SetBinContent(57032,1);
   GridStauLSP->SetBinContent(57033,1);
   GridStauLSP->SetBinContent(57034,1);
   GridStauLSP->SetBinContent(57035,1);
   GridStauLSP->SetBinContent(57036,1);
   GridStauLSP->SetBinContent(57037,1);
   GridStauLSP->SetBinContent(57619,1);
   GridStauLSP->SetBinContent(57620,1);
   GridStauLSP->SetBinContent(57621,1);
   GridStauLSP->SetBinContent(57622,1);
   GridStauLSP->SetBinContent(57623,1);
   GridStauLSP->SetBinContent(57624,1);
   GridStauLSP->SetBinContent(57625,1);
   GridStauLSP->SetBinContent(57626,1);
   GridStauLSP->SetBinContent(57627,1);
   GridStauLSP->SetBinContent(57628,1);
   GridStauLSP->SetBinContent(57629,1);
   GridStauLSP->SetBinContent(57630,1);
   GridStauLSP->SetBinContent(57631,1);
   GridStauLSP->SetBinContent(57632,1);
   GridStauLSP->SetBinContent(58213,1);
   GridStauLSP->SetBinContent(58214,1);
   GridStauLSP->SetBinContent(58215,1);
   GridStauLSP->SetBinContent(58216,1);
   GridStauLSP->SetBinContent(58217,1);
   GridStauLSP->SetBinContent(58218,1);
   GridStauLSP->SetBinContent(58219,1);
   GridStauLSP->SetBinContent(58220,1);
   GridStauLSP->SetBinContent(58221,1);
   GridStauLSP->SetBinContent(58222,1);
   GridStauLSP->SetBinContent(58223,1);
   GridStauLSP->SetBinContent(58224,1);
   GridStauLSP->SetBinContent(58225,1);
   GridStauLSP->SetBinContent(58226,1);
   GridStauLSP->SetBinContent(58807,1);
   GridStauLSP->SetBinContent(58808,1);
   GridStauLSP->SetBinContent(58809,1);
   GridStauLSP->SetBinContent(58810,1);
   GridStauLSP->SetBinContent(58811,1);
   GridStauLSP->SetBinContent(58812,1);
   GridStauLSP->SetBinContent(58813,1);
   GridStauLSP->SetBinContent(58814,1);
   GridStauLSP->SetBinContent(58815,1);
   GridStauLSP->SetBinContent(58816,1);
   GridStauLSP->SetBinContent(58817,1);
   GridStauLSP->SetBinContent(58818,1);
   GridStauLSP->SetBinContent(58819,1);
   GridStauLSP->SetBinContent(58820,1);
   GridStauLSP->SetBinContent(59401,1);
   GridStauLSP->SetBinContent(59402,1);
   GridStauLSP->SetBinContent(59403,1);
   GridStauLSP->SetBinContent(59404,1);
   GridStauLSP->SetBinContent(59405,1);
   GridStauLSP->SetBinContent(59406,1);
   GridStauLSP->SetBinContent(59407,1);
   GridStauLSP->SetBinContent(59408,1);
   GridStauLSP->SetBinContent(59409,1);
   GridStauLSP->SetBinContent(59410,1);
   GridStauLSP->SetBinContent(59411,1);
   GridStauLSP->SetBinContent(59412,1);
   GridStauLSP->SetBinContent(59413,1);
   GridStauLSP->SetBinContent(59414,1);
   GridStauLSP->SetBinContent(59995,1);
   GridStauLSP->SetBinContent(59996,1);
   GridStauLSP->SetBinContent(59997,1);
   GridStauLSP->SetBinContent(59998,1);
   GridStauLSP->SetBinContent(59999,1);
   GridStauLSP->SetBinContent(60000,1);
   GridStauLSP->SetBinContent(60001,1);
   GridStauLSP->SetBinContent(60002,1);
   GridStauLSP->SetBinContent(60003,1);
   GridStauLSP->SetBinContent(60004,1);
   GridStauLSP->SetBinContent(60005,1);
   GridStauLSP->SetBinContent(60006,1);
   GridStauLSP->SetBinContent(60007,1);
   GridStauLSP->SetBinContent(60008,1);
   GridStauLSP->SetBinContent(60009,1);
   GridStauLSP->SetBinContent(60589,1);
   GridStauLSP->SetBinContent(60590,1);
   GridStauLSP->SetBinContent(60591,1);
   GridStauLSP->SetBinContent(60592,1);
   GridStauLSP->SetBinContent(60593,1);
   GridStauLSP->SetBinContent(60594,1);
   GridStauLSP->SetBinContent(60595,1);
   GridStauLSP->SetBinContent(60596,1);
   GridStauLSP->SetBinContent(60597,1);
   GridStauLSP->SetBinContent(60598,1);
   GridStauLSP->SetBinContent(60599,1);
   GridStauLSP->SetBinContent(60600,1);
   GridStauLSP->SetBinContent(60601,1);
   GridStauLSP->SetBinContent(60602,1);
   GridStauLSP->SetBinContent(60603,1);
   GridStauLSP->SetBinContent(61183,1);
   GridStauLSP->SetBinContent(61184,1);
   GridStauLSP->SetBinContent(61185,1);
   GridStauLSP->SetBinContent(61186,1);
   GridStauLSP->SetBinContent(61187,1);
   GridStauLSP->SetBinContent(61188,1);
   GridStauLSP->SetBinContent(61189,1);
   GridStauLSP->SetBinContent(61190,1);
   GridStauLSP->SetBinContent(61191,1);
   GridStauLSP->SetBinContent(61192,1);
   GridStauLSP->SetBinContent(61193,1);
   GridStauLSP->SetBinContent(61194,1);
   GridStauLSP->SetBinContent(61195,1);
   GridStauLSP->SetBinContent(61196,1);
   GridStauLSP->SetBinContent(61197,1);
   GridStauLSP->SetBinContent(61777,1);
   GridStauLSP->SetBinContent(61778,1);
   GridStauLSP->SetBinContent(61779,1);
   GridStauLSP->SetBinContent(61780,1);
   GridStauLSP->SetBinContent(61781,1);
   GridStauLSP->SetBinContent(61782,1);
   GridStauLSP->SetBinContent(61783,1);
   GridStauLSP->SetBinContent(61784,1);
   GridStauLSP->SetBinContent(61785,1);
   GridStauLSP->SetBinContent(61786,1);
   GridStauLSP->SetBinContent(61787,1);
   GridStauLSP->SetBinContent(61788,1);
   GridStauLSP->SetBinContent(61789,1);
   GridStauLSP->SetBinContent(61790,1);
   GridStauLSP->SetBinContent(61791,1);
   GridStauLSP->SetBinContent(62371,1);
   GridStauLSP->SetBinContent(62372,1);
   GridStauLSP->SetBinContent(62373,1);
   GridStauLSP->SetBinContent(62374,1);
   GridStauLSP->SetBinContent(62375,1);
   GridStauLSP->SetBinContent(62376,1);
   GridStauLSP->SetBinContent(62377,1);
   GridStauLSP->SetBinContent(62378,1);
   GridStauLSP->SetBinContent(62379,1);
   GridStauLSP->SetBinContent(62380,1);
   GridStauLSP->SetBinContent(62381,1);
   GridStauLSP->SetBinContent(62382,1);
   GridStauLSP->SetBinContent(62383,1);
   GridStauLSP->SetBinContent(62384,1);
   GridStauLSP->SetBinContent(62385,1);
   GridStauLSP->SetBinContent(62386,1);
   GridStauLSP->SetBinContent(62965,1);
   GridStauLSP->SetBinContent(62966,1);
   GridStauLSP->SetBinContent(62967,1);
   GridStauLSP->SetBinContent(62968,1);
   GridStauLSP->SetBinContent(62969,1);
   GridStauLSP->SetBinContent(62970,1);
   GridStauLSP->SetBinContent(62971,1);
   GridStauLSP->SetBinContent(62972,1);
   GridStauLSP->SetBinContent(62973,1);
   GridStauLSP->SetBinContent(62974,1);
   GridStauLSP->SetBinContent(62975,1);
   GridStauLSP->SetBinContent(62976,1);
   GridStauLSP->SetBinContent(62977,1);
   GridStauLSP->SetBinContent(62978,1);
   GridStauLSP->SetBinContent(62979,1);
   GridStauLSP->SetBinContent(62980,1);
   GridStauLSP->SetBinContent(63559,1);
   GridStauLSP->SetBinContent(63560,1);
   GridStauLSP->SetBinContent(63561,1);
   GridStauLSP->SetBinContent(63562,1);
   GridStauLSP->SetBinContent(63563,1);
   GridStauLSP->SetBinContent(63564,1);
   GridStauLSP->SetBinContent(63565,1);
   GridStauLSP->SetBinContent(63566,1);
   GridStauLSP->SetBinContent(63567,1);
   GridStauLSP->SetBinContent(63568,1);
   GridStauLSP->SetBinContent(63569,1);
   GridStauLSP->SetBinContent(63570,1);
   GridStauLSP->SetBinContent(63571,1);
   GridStauLSP->SetBinContent(63572,1);
   GridStauLSP->SetBinContent(63573,1);
   GridStauLSP->SetBinContent(63574,1);
   GridStauLSP->SetBinContent(64153,1);
   GridStauLSP->SetBinContent(64154,1);
   GridStauLSP->SetBinContent(64155,1);
   GridStauLSP->SetBinContent(64156,1);
   GridStauLSP->SetBinContent(64157,1);
   GridStauLSP->SetBinContent(64158,1);
   GridStauLSP->SetBinContent(64159,1);
   GridStauLSP->SetBinContent(64160,1);
   GridStauLSP->SetBinContent(64161,1);
   GridStauLSP->SetBinContent(64162,1);
   GridStauLSP->SetBinContent(64163,1);
   GridStauLSP->SetBinContent(64164,1);
   GridStauLSP->SetBinContent(64165,1);
   GridStauLSP->SetBinContent(64166,1);
   GridStauLSP->SetBinContent(64167,1);
   GridStauLSP->SetBinContent(64168,1);
   GridStauLSP->SetBinContent(64747,1);
   GridStauLSP->SetBinContent(64748,1);
   GridStauLSP->SetBinContent(64749,1);
   GridStauLSP->SetBinContent(64750,1);
   GridStauLSP->SetBinContent(64751,1);
   GridStauLSP->SetBinContent(64752,1);
   GridStauLSP->SetBinContent(64753,1);
   GridStauLSP->SetBinContent(64754,1);
   GridStauLSP->SetBinContent(64755,1);
   GridStauLSP->SetBinContent(64756,1);
   GridStauLSP->SetBinContent(64757,1);
   GridStauLSP->SetBinContent(64758,1);
   GridStauLSP->SetBinContent(64759,1);
   GridStauLSP->SetBinContent(64760,1);
   GridStauLSP->SetBinContent(64761,1);
   GridStauLSP->SetBinContent(64762,1);
   GridStauLSP->SetBinContent(64763,1);
   GridStauLSP->SetBinContent(65341,1);
   GridStauLSP->SetBinContent(65342,1);
   GridStauLSP->SetBinContent(65343,1);
   GridStauLSP->SetBinContent(65344,1);
   GridStauLSP->SetBinContent(65345,1);
   GridStauLSP->SetBinContent(65346,1);
   GridStauLSP->SetBinContent(65347,1);
   GridStauLSP->SetBinContent(65348,1);
   GridStauLSP->SetBinContent(65349,1);
   GridStauLSP->SetBinContent(65350,1);
   GridStauLSP->SetBinContent(65351,1);
   GridStauLSP->SetBinContent(65352,1);
   GridStauLSP->SetBinContent(65353,1);
   GridStauLSP->SetBinContent(65354,1);
   GridStauLSP->SetBinContent(65355,1);
   GridStauLSP->SetBinContent(65356,1);
   GridStauLSP->SetBinContent(65357,1);
   GridStauLSP->SetBinContent(65935,1);
   GridStauLSP->SetBinContent(65936,1);
   GridStauLSP->SetBinContent(65937,1);
   GridStauLSP->SetBinContent(65938,1);
   GridStauLSP->SetBinContent(65939,1);
   GridStauLSP->SetBinContent(65940,1);
   GridStauLSP->SetBinContent(65941,1);
   GridStauLSP->SetBinContent(65942,1);
   GridStauLSP->SetBinContent(65943,1);
   GridStauLSP->SetBinContent(65944,1);
   GridStauLSP->SetBinContent(65945,1);
   GridStauLSP->SetBinContent(65946,1);
   GridStauLSP->SetBinContent(65947,1);
   GridStauLSP->SetBinContent(65948,1);
   GridStauLSP->SetBinContent(65949,1);
   GridStauLSP->SetBinContent(65950,1);
   GridStauLSP->SetBinContent(65951,1);
   GridStauLSP->SetBinContent(66529,1);
   GridStauLSP->SetBinContent(66530,1);
   GridStauLSP->SetBinContent(66531,1);
   GridStauLSP->SetBinContent(66532,1);
   GridStauLSP->SetBinContent(66533,1);
   GridStauLSP->SetBinContent(66534,1);
   GridStauLSP->SetBinContent(66535,1);
   GridStauLSP->SetBinContent(66536,1);
   GridStauLSP->SetBinContent(66537,1);
   GridStauLSP->SetBinContent(66538,1);
   GridStauLSP->SetBinContent(66539,1);
   GridStauLSP->SetBinContent(66540,1);
   GridStauLSP->SetBinContent(66541,1);
   GridStauLSP->SetBinContent(66542,1);
   GridStauLSP->SetBinContent(66543,1);
   GridStauLSP->SetBinContent(66544,1);
   GridStauLSP->SetBinContent(66545,1);
   GridStauLSP->SetBinContent(67123,1);
   GridStauLSP->SetBinContent(67124,1);
   GridStauLSP->SetBinContent(67125,1);
   GridStauLSP->SetBinContent(67126,1);
   GridStauLSP->SetBinContent(67127,1);
   GridStauLSP->SetBinContent(67128,1);
   GridStauLSP->SetBinContent(67129,1);
   GridStauLSP->SetBinContent(67130,1);
   GridStauLSP->SetBinContent(67131,1);
   GridStauLSP->SetBinContent(67132,1);
   GridStauLSP->SetBinContent(67133,1);
   GridStauLSP->SetBinContent(67134,1);
   GridStauLSP->SetBinContent(67135,1);
   GridStauLSP->SetBinContent(67136,1);
   GridStauLSP->SetBinContent(67137,1);
   GridStauLSP->SetBinContent(67138,1);
   GridStauLSP->SetBinContent(67139,1);
   GridStauLSP->SetBinContent(67140,1);
   GridStauLSP->SetBinContent(67717,1);
   GridStauLSP->SetBinContent(67718,1);
   GridStauLSP->SetBinContent(67719,1);
   GridStauLSP->SetBinContent(67720,1);
   GridStauLSP->SetBinContent(67721,1);
   GridStauLSP->SetBinContent(67722,1);
   GridStauLSP->SetBinContent(67723,1);
   GridStauLSP->SetBinContent(67724,1);
   GridStauLSP->SetBinContent(67725,1);
   GridStauLSP->SetBinContent(67726,1);
   GridStauLSP->SetBinContent(67727,1);
   GridStauLSP->SetBinContent(67728,1);
   GridStauLSP->SetBinContent(67729,1);
   GridStauLSP->SetBinContent(67730,1);
   GridStauLSP->SetBinContent(67731,1);
   GridStauLSP->SetBinContent(67732,1);
   GridStauLSP->SetBinContent(67733,1);
   GridStauLSP->SetBinContent(67734,1);
   GridStauLSP->SetBinContent(68311,1);
   GridStauLSP->SetBinContent(68312,1);
   GridStauLSP->SetBinContent(68313,1);
   GridStauLSP->SetBinContent(68314,1);
   GridStauLSP->SetBinContent(68315,1);
   GridStauLSP->SetBinContent(68316,1);
   GridStauLSP->SetBinContent(68317,1);
   GridStauLSP->SetBinContent(68318,1);
   GridStauLSP->SetBinContent(68319,1);
   GridStauLSP->SetBinContent(68320,1);
   GridStauLSP->SetBinContent(68321,1);
   GridStauLSP->SetBinContent(68322,1);
   GridStauLSP->SetBinContent(68323,1);
   GridStauLSP->SetBinContent(68324,1);
   GridStauLSP->SetBinContent(68325,1);
   GridStauLSP->SetBinContent(68326,1);
   GridStauLSP->SetBinContent(68327,1);
   GridStauLSP->SetBinContent(68328,1);
   GridStauLSP->SetBinContent(68905,1);
   GridStauLSP->SetBinContent(68906,1);
   GridStauLSP->SetBinContent(68907,1);
   GridStauLSP->SetBinContent(68908,1);
   GridStauLSP->SetBinContent(68909,1);
   GridStauLSP->SetBinContent(68910,1);
   GridStauLSP->SetBinContent(68911,1);
   GridStauLSP->SetBinContent(68912,1);
   GridStauLSP->SetBinContent(68913,1);
   GridStauLSP->SetBinContent(68914,1);
   GridStauLSP->SetBinContent(68915,1);
   GridStauLSP->SetBinContent(68916,1);
   GridStauLSP->SetBinContent(68917,1);
   GridStauLSP->SetBinContent(68918,1);
   GridStauLSP->SetBinContent(68919,1);
   GridStauLSP->SetBinContent(68920,1);
   GridStauLSP->SetBinContent(68921,1);
   GridStauLSP->SetBinContent(68922,1);
   GridStauLSP->SetBinContent(69499,1);
   GridStauLSP->SetBinContent(69500,1);
   GridStauLSP->SetBinContent(69501,1);
   GridStauLSP->SetBinContent(69502,1);
   GridStauLSP->SetBinContent(69503,1);
   GridStauLSP->SetBinContent(69504,1);
   GridStauLSP->SetBinContent(69505,1);
   GridStauLSP->SetBinContent(69506,1);
   GridStauLSP->SetBinContent(69507,1);
   GridStauLSP->SetBinContent(69508,1);
   GridStauLSP->SetBinContent(69509,1);
   GridStauLSP->SetBinContent(69510,1);
   GridStauLSP->SetBinContent(69511,1);
   GridStauLSP->SetBinContent(69512,1);
   GridStauLSP->SetBinContent(69513,1);
   GridStauLSP->SetBinContent(69514,1);
   GridStauLSP->SetBinContent(69515,1);
   GridStauLSP->SetBinContent(69516,1);
   GridStauLSP->SetBinContent(70093,1);
   GridStauLSP->SetBinContent(70094,1);
   GridStauLSP->SetBinContent(70095,1);
   GridStauLSP->SetBinContent(70096,1);
   GridStauLSP->SetBinContent(70097,1);
   GridStauLSP->SetBinContent(70098,1);
   GridStauLSP->SetBinContent(70099,1);
   GridStauLSP->SetBinContent(70100,1);
   GridStauLSP->SetBinContent(70101,1);
   GridStauLSP->SetBinContent(70102,1);
   GridStauLSP->SetBinContent(70103,1);
   GridStauLSP->SetBinContent(70104,1);
   GridStauLSP->SetBinContent(70105,1);
   GridStauLSP->SetBinContent(70106,1);
   GridStauLSP->SetBinContent(70107,1);
   GridStauLSP->SetBinContent(70108,1);
   GridStauLSP->SetBinContent(70109,1);
   GridStauLSP->SetBinContent(70110,1);
   GridStauLSP->SetBinContent(70111,1);
   GridStauLSP->SetBinContent(70687,1);
   GridStauLSP->SetBinContent(70688,1);
   GridStauLSP->SetBinContent(70689,1);
   GridStauLSP->SetBinContent(70690,1);
   GridStauLSP->SetBinContent(70691,1);
   GridStauLSP->SetBinContent(70692,1);
   GridStauLSP->SetBinContent(70693,1);
   GridStauLSP->SetBinContent(70694,1);
   GridStauLSP->SetBinContent(70695,1);
   GridStauLSP->SetBinContent(70696,1);
   GridStauLSP->SetBinContent(70697,1);
   GridStauLSP->SetBinContent(70698,1);
   GridStauLSP->SetBinContent(70699,1);
   GridStauLSP->SetBinContent(70700,1);
   GridStauLSP->SetBinContent(70701,1);
   GridStauLSP->SetBinContent(70702,1);
   GridStauLSP->SetBinContent(70703,1);
   GridStauLSP->SetBinContent(70704,1);
   GridStauLSP->SetBinContent(70705,1);
   GridStauLSP->SetBinContent(71281,1);
   GridStauLSP->SetBinContent(71282,1);
   GridStauLSP->SetBinContent(71283,1);
   GridStauLSP->SetBinContent(71284,1);
   GridStauLSP->SetBinContent(71285,1);
   GridStauLSP->SetBinContent(71286,1);
   GridStauLSP->SetBinContent(71287,1);
   GridStauLSP->SetBinContent(71288,1);
   GridStauLSP->SetBinContent(71289,1);
   GridStauLSP->SetBinContent(71290,1);
   GridStauLSP->SetBinContent(71291,1);
   GridStauLSP->SetBinContent(71292,1);
   GridStauLSP->SetBinContent(71293,1);
   GridStauLSP->SetBinContent(71294,1);
   GridStauLSP->SetBinContent(71295,1);
   GridStauLSP->SetBinContent(71296,1);
   GridStauLSP->SetBinContent(71297,1);
   GridStauLSP->SetBinContent(71298,1);
   GridStauLSP->SetBinContent(71299,1);
   GridStauLSP->SetBinContent(71875,1);
   GridStauLSP->SetBinContent(71876,1);
   GridStauLSP->SetBinContent(71877,1);
   GridStauLSP->SetBinContent(71878,1);
   GridStauLSP->SetBinContent(71879,1);
   GridStauLSP->SetBinContent(71880,1);
   GridStauLSP->SetBinContent(71881,1);
   GridStauLSP->SetBinContent(71882,1);
   GridStauLSP->SetBinContent(71883,1);
   GridStauLSP->SetBinContent(71884,1);
   GridStauLSP->SetBinContent(71885,1);
   GridStauLSP->SetBinContent(71886,1);
   GridStauLSP->SetBinContent(71887,1);
   GridStauLSP->SetBinContent(71888,1);
   GridStauLSP->SetBinContent(71889,1);
   GridStauLSP->SetBinContent(71890,1);
   GridStauLSP->SetBinContent(71891,1);
   GridStauLSP->SetBinContent(71892,1);
   GridStauLSP->SetBinContent(71893,1);
   GridStauLSP->SetBinContent(72469,1);
   GridStauLSP->SetBinContent(72470,1);
   GridStauLSP->SetBinContent(72471,1);
   GridStauLSP->SetBinContent(72472,1);
   GridStauLSP->SetBinContent(72473,1);
   GridStauLSP->SetBinContent(72474,1);
   GridStauLSP->SetBinContent(72475,1);
   GridStauLSP->SetBinContent(72476,1);
   GridStauLSP->SetBinContent(72477,1);
   GridStauLSP->SetBinContent(72478,1);
   GridStauLSP->SetBinContent(72479,1);
   GridStauLSP->SetBinContent(72480,1);
   GridStauLSP->SetBinContent(72481,1);
   GridStauLSP->SetBinContent(72482,1);
   GridStauLSP->SetBinContent(72483,1);
   GridStauLSP->SetBinContent(72484,1);
   GridStauLSP->SetBinContent(72485,1);
   GridStauLSP->SetBinContent(72486,1);
   GridStauLSP->SetBinContent(72487,1);
   GridStauLSP->SetBinContent(72488,1);
   GridStauLSP->SetBinContent(73063,1);
   GridStauLSP->SetBinContent(73064,1);
   GridStauLSP->SetBinContent(73065,1);
   GridStauLSP->SetBinContent(73066,1);
   GridStauLSP->SetBinContent(73067,1);
   GridStauLSP->SetBinContent(73068,1);
   GridStauLSP->SetBinContent(73069,1);
   GridStauLSP->SetBinContent(73070,1);
   GridStauLSP->SetBinContent(73071,1);
   GridStauLSP->SetBinContent(73072,1);
   GridStauLSP->SetBinContent(73073,1);
   GridStauLSP->SetBinContent(73074,1);
   GridStauLSP->SetBinContent(73075,1);
   GridStauLSP->SetBinContent(73076,1);
   GridStauLSP->SetBinContent(73077,1);
   GridStauLSP->SetBinContent(73078,1);
   GridStauLSP->SetBinContent(73079,1);
   GridStauLSP->SetBinContent(73080,1);
   GridStauLSP->SetBinContent(73081,1);
   GridStauLSP->SetBinContent(73082,1);
   GridStauLSP->SetBinContent(73657,1);
   GridStauLSP->SetBinContent(73658,1);
   GridStauLSP->SetBinContent(73659,1);
   GridStauLSP->SetBinContent(73660,1);
   GridStauLSP->SetBinContent(73661,1);
   GridStauLSP->SetBinContent(73662,1);
   GridStauLSP->SetBinContent(73663,1);
   GridStauLSP->SetBinContent(73664,1);
   GridStauLSP->SetBinContent(73665,1);
   GridStauLSP->SetBinContent(73666,1);
   GridStauLSP->SetBinContent(73667,1);
   GridStauLSP->SetBinContent(73668,1);
   GridStauLSP->SetBinContent(73669,1);
   GridStauLSP->SetBinContent(73670,1);
   GridStauLSP->SetBinContent(73671,1);
   GridStauLSP->SetBinContent(73672,1);
   GridStauLSP->SetBinContent(73673,1);
   GridStauLSP->SetBinContent(73674,1);
   GridStauLSP->SetBinContent(73675,1);
   GridStauLSP->SetBinContent(73676,1);
   GridStauLSP->SetBinContent(74251,1);
   GridStauLSP->SetBinContent(74252,1);
   GridStauLSP->SetBinContent(74253,1);
   GridStauLSP->SetBinContent(74254,1);
   GridStauLSP->SetBinContent(74255,1);
   GridStauLSP->SetBinContent(74256,1);
   GridStauLSP->SetBinContent(74257,1);
   GridStauLSP->SetBinContent(74258,1);
   GridStauLSP->SetBinContent(74259,1);
   GridStauLSP->SetBinContent(74260,1);
   GridStauLSP->SetBinContent(74261,1);
   GridStauLSP->SetBinContent(74262,1);
   GridStauLSP->SetBinContent(74263,1);
   GridStauLSP->SetBinContent(74264,1);
   GridStauLSP->SetBinContent(74265,1);
   GridStauLSP->SetBinContent(74266,1);
   GridStauLSP->SetBinContent(74267,1);
   GridStauLSP->SetBinContent(74268,1);
   GridStauLSP->SetBinContent(74269,1);
   GridStauLSP->SetBinContent(74270,1);
   GridStauLSP->SetBinContent(74845,1);
   GridStauLSP->SetBinContent(74846,1);
   GridStauLSP->SetBinContent(74847,1);
   GridStauLSP->SetBinContent(74848,1);
   GridStauLSP->SetBinContent(74849,1);
   GridStauLSP->SetBinContent(74850,1);
   GridStauLSP->SetBinContent(74851,1);
   GridStauLSP->SetBinContent(74852,1);
   GridStauLSP->SetBinContent(74853,1);
   GridStauLSP->SetBinContent(74854,1);
   GridStauLSP->SetBinContent(74855,1);
   GridStauLSP->SetBinContent(74856,1);
   GridStauLSP->SetBinContent(74857,1);
   GridStauLSP->SetBinContent(74858,1);
   GridStauLSP->SetBinContent(74859,1);
   GridStauLSP->SetBinContent(74860,1);
   GridStauLSP->SetBinContent(74861,1);
   GridStauLSP->SetBinContent(74862,1);
   GridStauLSP->SetBinContent(74863,1);
   GridStauLSP->SetBinContent(74864,1);
   GridStauLSP->SetBinContent(74865,1);
   GridStauLSP->SetBinContent(75439,1);
   GridStauLSP->SetBinContent(75440,1);
   GridStauLSP->SetBinContent(75441,1);
   GridStauLSP->SetBinContent(75442,1);
   GridStauLSP->SetBinContent(75443,1);
   GridStauLSP->SetBinContent(75444,1);
   GridStauLSP->SetBinContent(75445,1);
   GridStauLSP->SetBinContent(75446,1);
   GridStauLSP->SetBinContent(75447,1);
   GridStauLSP->SetBinContent(75448,1);
   GridStauLSP->SetBinContent(75449,1);
   GridStauLSP->SetBinContent(75450,1);
   GridStauLSP->SetBinContent(75451,1);
   GridStauLSP->SetBinContent(75452,1);
   GridStauLSP->SetBinContent(75453,1);
   GridStauLSP->SetBinContent(75454,1);
   GridStauLSP->SetBinContent(75455,1);
   GridStauLSP->SetBinContent(75456,1);
   GridStauLSP->SetBinContent(75457,1);
   GridStauLSP->SetBinContent(75458,1);
   GridStauLSP->SetBinContent(75459,1);
   GridStauLSP->SetBinContent(76033,1);
   GridStauLSP->SetBinContent(76034,1);
   GridStauLSP->SetBinContent(76035,1);
   GridStauLSP->SetBinContent(76036,1);
   GridStauLSP->SetBinContent(76037,1);
   GridStauLSP->SetBinContent(76038,1);
   GridStauLSP->SetBinContent(76039,1);
   GridStauLSP->SetBinContent(76040,1);
   GridStauLSP->SetBinContent(76041,1);
   GridStauLSP->SetBinContent(76042,1);
   GridStauLSP->SetBinContent(76043,1);
   GridStauLSP->SetBinContent(76044,1);
   GridStauLSP->SetBinContent(76045,1);
   GridStauLSP->SetBinContent(76046,1);
   GridStauLSP->SetBinContent(76047,1);
   GridStauLSP->SetBinContent(76048,1);
   GridStauLSP->SetBinContent(76049,1);
   GridStauLSP->SetBinContent(76050,1);
   GridStauLSP->SetBinContent(76051,1);
   GridStauLSP->SetBinContent(76052,1);
   GridStauLSP->SetBinContent(76053,1);
   GridStauLSP->SetBinContent(76627,1);
   GridStauLSP->SetBinContent(76628,1);
   GridStauLSP->SetBinContent(76629,1);
   GridStauLSP->SetBinContent(76630,1);
   GridStauLSP->SetBinContent(76631,1);
   GridStauLSP->SetBinContent(76632,1);
   GridStauLSP->SetBinContent(76633,1);
   GridStauLSP->SetBinContent(76634,1);
   GridStauLSP->SetBinContent(76635,1);
   GridStauLSP->SetBinContent(76636,1);
   GridStauLSP->SetBinContent(76637,1);
   GridStauLSP->SetBinContent(76638,1);
   GridStauLSP->SetBinContent(76639,1);
   GridStauLSP->SetBinContent(76640,1);
   GridStauLSP->SetBinContent(76641,1);
   GridStauLSP->SetBinContent(76642,1);
   GridStauLSP->SetBinContent(76643,1);
   GridStauLSP->SetBinContent(76644,1);
   GridStauLSP->SetBinContent(76645,1);
   GridStauLSP->SetBinContent(76646,1);
   GridStauLSP->SetBinContent(76647,1);
   GridStauLSP->SetBinContent(77221,1);
   GridStauLSP->SetBinContent(77222,1);
   GridStauLSP->SetBinContent(77223,1);
   GridStauLSP->SetBinContent(77224,1);
   GridStauLSP->SetBinContent(77225,1);
   GridStauLSP->SetBinContent(77226,1);
   GridStauLSP->SetBinContent(77227,1);
   GridStauLSP->SetBinContent(77228,1);
   GridStauLSP->SetBinContent(77229,1);
   GridStauLSP->SetBinContent(77230,1);
   GridStauLSP->SetBinContent(77231,1);
   GridStauLSP->SetBinContent(77232,1);
   GridStauLSP->SetBinContent(77233,1);
   GridStauLSP->SetBinContent(77234,1);
   GridStauLSP->SetBinContent(77235,1);
   GridStauLSP->SetBinContent(77236,1);
   GridStauLSP->SetBinContent(77237,1);
   GridStauLSP->SetBinContent(77238,1);
   GridStauLSP->SetBinContent(77239,1);
   GridStauLSP->SetBinContent(77240,1);
   GridStauLSP->SetBinContent(77241,1);
   GridStauLSP->SetBinContent(77242,1);
   GridStauLSP->SetBinContent(77815,1);
   GridStauLSP->SetBinContent(77816,1);
   GridStauLSP->SetBinContent(77817,1);
   GridStauLSP->SetBinContent(77818,1);
   GridStauLSP->SetBinContent(77819,1);
   GridStauLSP->SetBinContent(77820,1);
   GridStauLSP->SetBinContent(77821,1);
   GridStauLSP->SetBinContent(77822,1);
   GridStauLSP->SetBinContent(77823,1);
   GridStauLSP->SetBinContent(77824,1);
   GridStauLSP->SetBinContent(77825,1);
   GridStauLSP->SetBinContent(77826,1);
   GridStauLSP->SetBinContent(77827,1);
   GridStauLSP->SetBinContent(77828,1);
   GridStauLSP->SetBinContent(77829,1);
   GridStauLSP->SetBinContent(77830,1);
   GridStauLSP->SetBinContent(77831,1);
   GridStauLSP->SetBinContent(77832,1);
   GridStauLSP->SetBinContent(77833,1);
   GridStauLSP->SetBinContent(77834,1);
   GridStauLSP->SetBinContent(77835,1);
   GridStauLSP->SetBinContent(77836,1);
   GridStauLSP->SetBinContent(78409,1);
   GridStauLSP->SetBinContent(78410,1);
   GridStauLSP->SetBinContent(78411,1);
   GridStauLSP->SetBinContent(78412,1);
   GridStauLSP->SetBinContent(78413,1);
   GridStauLSP->SetBinContent(78414,1);
   GridStauLSP->SetBinContent(78415,1);
   GridStauLSP->SetBinContent(78416,1);
   GridStauLSP->SetBinContent(78417,1);
   GridStauLSP->SetBinContent(78418,1);
   GridStauLSP->SetBinContent(78419,1);
   GridStauLSP->SetBinContent(78420,1);
   GridStauLSP->SetBinContent(78421,1);
   GridStauLSP->SetBinContent(78422,1);
   GridStauLSP->SetBinContent(78423,1);
   GridStauLSP->SetBinContent(78424,1);
   GridStauLSP->SetBinContent(78425,1);
   GridStauLSP->SetBinContent(78426,1);
   GridStauLSP->SetBinContent(78427,1);
   GridStauLSP->SetBinContent(78428,1);
   GridStauLSP->SetBinContent(78429,1);
   GridStauLSP->SetBinContent(78430,1);
   GridStauLSP->SetBinContent(79003,1);
   GridStauLSP->SetBinContent(79004,1);
   GridStauLSP->SetBinContent(79005,1);
   GridStauLSP->SetBinContent(79006,1);
   GridStauLSP->SetBinContent(79007,1);
   GridStauLSP->SetBinContent(79008,1);
   GridStauLSP->SetBinContent(79009,1);
   GridStauLSP->SetBinContent(79010,1);
   GridStauLSP->SetBinContent(79011,1);
   GridStauLSP->SetBinContent(79012,1);
   GridStauLSP->SetBinContent(79013,1);
   GridStauLSP->SetBinContent(79014,1);
   GridStauLSP->SetBinContent(79015,1);
   GridStauLSP->SetBinContent(79016,1);
   GridStauLSP->SetBinContent(79017,1);
   GridStauLSP->SetBinContent(79018,1);
   GridStauLSP->SetBinContent(79019,1);
   GridStauLSP->SetBinContent(79020,1);
   GridStauLSP->SetBinContent(79021,1);
   GridStauLSP->SetBinContent(79022,1);
   GridStauLSP->SetBinContent(79023,1);
   GridStauLSP->SetBinContent(79024,1);
   GridStauLSP->SetBinContent(79597,1);
   GridStauLSP->SetBinContent(79598,1);
   GridStauLSP->SetBinContent(79599,1);
   GridStauLSP->SetBinContent(79600,1);
   GridStauLSP->SetBinContent(79601,1);
   GridStauLSP->SetBinContent(79602,1);
   GridStauLSP->SetBinContent(79603,1);
   GridStauLSP->SetBinContent(79604,1);
   GridStauLSP->SetBinContent(79605,1);
   GridStauLSP->SetBinContent(79606,1);
   GridStauLSP->SetBinContent(79607,1);
   GridStauLSP->SetBinContent(79608,1);
   GridStauLSP->SetBinContent(79609,1);
   GridStauLSP->SetBinContent(79610,1);
   GridStauLSP->SetBinContent(79611,1);
   GridStauLSP->SetBinContent(79612,1);
   GridStauLSP->SetBinContent(79613,1);
   GridStauLSP->SetBinContent(79614,1);
   GridStauLSP->SetBinContent(79615,1);
   GridStauLSP->SetBinContent(79616,1);
   GridStauLSP->SetBinContent(79617,1);
   GridStauLSP->SetBinContent(79618,1);
   GridStauLSP->SetBinContent(79619,1);
   GridStauLSP->SetBinContent(80191,1);
   GridStauLSP->SetBinContent(80192,1);
   GridStauLSP->SetBinContent(80193,1);
   GridStauLSP->SetBinContent(80194,1);
   GridStauLSP->SetBinContent(80195,1);
   GridStauLSP->SetBinContent(80196,1);
   GridStauLSP->SetBinContent(80197,1);
   GridStauLSP->SetBinContent(80198,1);
   GridStauLSP->SetBinContent(80199,1);
   GridStauLSP->SetBinContent(80200,1);
   GridStauLSP->SetBinContent(80201,1);
   GridStauLSP->SetBinContent(80202,1);
   GridStauLSP->SetBinContent(80203,1);
   GridStauLSP->SetBinContent(80204,1);
   GridStauLSP->SetBinContent(80205,1);
   GridStauLSP->SetBinContent(80206,1);
   GridStauLSP->SetBinContent(80207,1);
   GridStauLSP->SetBinContent(80208,1);
   GridStauLSP->SetBinContent(80209,1);
   GridStauLSP->SetBinContent(80210,1);
   GridStauLSP->SetBinContent(80211,1);
   GridStauLSP->SetBinContent(80212,1);
   GridStauLSP->SetBinContent(80213,1);
   GridStauLSP->SetBinContent(80785,1);
   GridStauLSP->SetBinContent(80786,1);
   GridStauLSP->SetBinContent(80787,1);
   GridStauLSP->SetBinContent(80788,1);
   GridStauLSP->SetBinContent(80789,1);
   GridStauLSP->SetBinContent(80790,1);
   GridStauLSP->SetBinContent(80791,1);
   GridStauLSP->SetBinContent(80792,1);
   GridStauLSP->SetBinContent(80793,1);
   GridStauLSP->SetBinContent(80794,1);
   GridStauLSP->SetBinContent(80795,1);
   GridStauLSP->SetBinContent(80796,1);
   GridStauLSP->SetBinContent(80797,1);
   GridStauLSP->SetBinContent(80798,1);
   GridStauLSP->SetBinContent(80799,1);
   GridStauLSP->SetBinContent(80800,1);
   GridStauLSP->SetBinContent(80801,1);
   GridStauLSP->SetBinContent(80802,1);
   GridStauLSP->SetBinContent(80803,1);
   GridStauLSP->SetBinContent(80804,1);
   GridStauLSP->SetBinContent(80805,1);
   GridStauLSP->SetBinContent(80806,1);
   GridStauLSP->SetBinContent(80807,1);
   GridStauLSP->SetBinContent(81379,1);
   GridStauLSP->SetBinContent(81380,1);
   GridStauLSP->SetBinContent(81381,1);
   GridStauLSP->SetBinContent(81382,1);
   GridStauLSP->SetBinContent(81383,1);
   GridStauLSP->SetBinContent(81384,1);
   GridStauLSP->SetBinContent(81385,1);
   GridStauLSP->SetBinContent(81386,1);
   GridStauLSP->SetBinContent(81387,1);
   GridStauLSP->SetBinContent(81388,1);
   GridStauLSP->SetBinContent(81389,1);
   GridStauLSP->SetBinContent(81390,1);
   GridStauLSP->SetBinContent(81391,1);
   GridStauLSP->SetBinContent(81392,1);
   GridStauLSP->SetBinContent(81393,1);
   GridStauLSP->SetBinContent(81394,1);
   GridStauLSP->SetBinContent(81395,1);
   GridStauLSP->SetBinContent(81396,1);
   GridStauLSP->SetBinContent(81397,1);
   GridStauLSP->SetBinContent(81398,1);
   GridStauLSP->SetBinContent(81399,1);
   GridStauLSP->SetBinContent(81400,1);
   GridStauLSP->SetBinContent(81401,1);
   GridStauLSP->SetBinContent(81973,1);
   GridStauLSP->SetBinContent(81974,1);
   GridStauLSP->SetBinContent(81975,1);
   GridStauLSP->SetBinContent(81976,1);
   GridStauLSP->SetBinContent(81977,1);
   GridStauLSP->SetBinContent(81978,1);
   GridStauLSP->SetBinContent(81979,1);
   GridStauLSP->SetBinContent(81980,1);
   GridStauLSP->SetBinContent(81981,1);
   GridStauLSP->SetBinContent(81982,1);
   GridStauLSP->SetBinContent(81983,1);
   GridStauLSP->SetBinContent(81984,1);
   GridStauLSP->SetBinContent(81985,1);
   GridStauLSP->SetBinContent(81986,1);
   GridStauLSP->SetBinContent(81987,1);
   GridStauLSP->SetBinContent(81988,1);
   GridStauLSP->SetBinContent(81989,1);
   GridStauLSP->SetBinContent(81990,1);
   GridStauLSP->SetBinContent(81991,1);
   GridStauLSP->SetBinContent(81992,1);
   GridStauLSP->SetBinContent(81993,1);
   GridStauLSP->SetBinContent(81994,1);
   GridStauLSP->SetBinContent(81995,1);
   GridStauLSP->SetBinContent(81996,1);
   GridStauLSP->SetBinContent(82567,1);
   GridStauLSP->SetBinContent(82568,1);
   GridStauLSP->SetBinContent(82569,1);
   GridStauLSP->SetBinContent(82570,1);
   GridStauLSP->SetBinContent(82571,1);
   GridStauLSP->SetBinContent(82572,1);
   GridStauLSP->SetBinContent(82573,1);
   GridStauLSP->SetBinContent(82574,1);
   GridStauLSP->SetBinContent(82575,1);
   GridStauLSP->SetBinContent(82576,1);
   GridStauLSP->SetBinContent(82577,1);
   GridStauLSP->SetBinContent(82578,1);
   GridStauLSP->SetBinContent(82579,1);
   GridStauLSP->SetBinContent(82580,1);
   GridStauLSP->SetBinContent(82581,1);
   GridStauLSP->SetBinContent(82582,1);
   GridStauLSP->SetBinContent(82583,1);
   GridStauLSP->SetBinContent(82584,1);
   GridStauLSP->SetBinContent(82585,1);
   GridStauLSP->SetBinContent(82586,1);
   GridStauLSP->SetBinContent(82587,1);
   GridStauLSP->SetBinContent(82588,1);
   GridStauLSP->SetBinContent(82589,1);
   GridStauLSP->SetBinContent(82590,1);
   GridStauLSP->SetBinContent(83161,1);
   GridStauLSP->SetBinContent(83162,1);
   GridStauLSP->SetBinContent(83163,1);
   GridStauLSP->SetBinContent(83164,1);
   GridStauLSP->SetBinContent(83165,1);
   GridStauLSP->SetBinContent(83166,1);
   GridStauLSP->SetBinContent(83167,1);
   GridStauLSP->SetBinContent(83168,1);
   GridStauLSP->SetBinContent(83169,1);
   GridStauLSP->SetBinContent(83170,1);
   GridStauLSP->SetBinContent(83171,1);
   GridStauLSP->SetBinContent(83172,1);
   GridStauLSP->SetBinContent(83173,1);
   GridStauLSP->SetBinContent(83174,1);
   GridStauLSP->SetBinContent(83175,1);
   GridStauLSP->SetBinContent(83176,1);
   GridStauLSP->SetBinContent(83177,1);
   GridStauLSP->SetBinContent(83178,1);
   GridStauLSP->SetBinContent(83179,1);
   GridStauLSP->SetBinContent(83180,1);
   GridStauLSP->SetBinContent(83181,1);
   GridStauLSP->SetBinContent(83182,1);
   GridStauLSP->SetBinContent(83183,1);
   GridStauLSP->SetBinContent(83184,1);
   GridStauLSP->SetBinContent(83755,1);
   GridStauLSP->SetBinContent(83756,1);
   GridStauLSP->SetBinContent(83757,1);
   GridStauLSP->SetBinContent(83758,1);
   GridStauLSP->SetBinContent(83759,1);
   GridStauLSP->SetBinContent(83760,1);
   GridStauLSP->SetBinContent(83761,1);
   GridStauLSP->SetBinContent(83762,1);
   GridStauLSP->SetBinContent(83763,1);
   GridStauLSP->SetBinContent(83764,1);
   GridStauLSP->SetBinContent(83765,1);
   GridStauLSP->SetBinContent(83766,1);
   GridStauLSP->SetBinContent(83767,1);
   GridStauLSP->SetBinContent(83768,1);
   GridStauLSP->SetBinContent(83769,1);
   GridStauLSP->SetBinContent(83770,1);
   GridStauLSP->SetBinContent(83771,1);
   GridStauLSP->SetBinContent(83772,1);
   GridStauLSP->SetBinContent(83773,1);
   GridStauLSP->SetBinContent(83774,1);
   GridStauLSP->SetBinContent(83775,1);
   GridStauLSP->SetBinContent(83776,1);
   GridStauLSP->SetBinContent(83777,1);
   GridStauLSP->SetBinContent(83778,1);
   GridStauLSP->SetBinContent(84349,1);
   GridStauLSP->SetBinContent(84350,1);
   GridStauLSP->SetBinContent(84351,1);
   GridStauLSP->SetBinContent(84352,1);
   GridStauLSP->SetBinContent(84353,1);
   GridStauLSP->SetBinContent(84354,1);
   GridStauLSP->SetBinContent(84355,1);
   GridStauLSP->SetBinContent(84356,1);
   GridStauLSP->SetBinContent(84357,1);
   GridStauLSP->SetBinContent(84358,1);
   GridStauLSP->SetBinContent(84359,1);
   GridStauLSP->SetBinContent(84360,1);
   GridStauLSP->SetBinContent(84361,1);
   GridStauLSP->SetBinContent(84362,1);
   GridStauLSP->SetBinContent(84363,1);
   GridStauLSP->SetBinContent(84364,1);
   GridStauLSP->SetBinContent(84365,1);
   GridStauLSP->SetBinContent(84366,1);
   GridStauLSP->SetBinContent(84367,1);
   GridStauLSP->SetBinContent(84368,1);
   GridStauLSP->SetBinContent(84369,1);
   GridStauLSP->SetBinContent(84370,1);
   GridStauLSP->SetBinContent(84371,1);
   GridStauLSP->SetBinContent(84372,1);
   GridStauLSP->SetBinContent(84373,1);
   GridStauLSP->SetBinContent(84943,1);
   GridStauLSP->SetBinContent(84944,1);
   GridStauLSP->SetBinContent(84945,1);
   GridStauLSP->SetBinContent(84946,1);
   GridStauLSP->SetBinContent(84947,1);
   GridStauLSP->SetBinContent(84948,1);
   GridStauLSP->SetBinContent(84949,1);
   GridStauLSP->SetBinContent(84950,1);
   GridStauLSP->SetBinContent(84951,1);
   GridStauLSP->SetBinContent(84952,1);
   GridStauLSP->SetBinContent(84953,1);
   GridStauLSP->SetBinContent(84954,1);
   GridStauLSP->SetBinContent(84955,1);
   GridStauLSP->SetBinContent(84956,1);
   GridStauLSP->SetBinContent(84957,1);
   GridStauLSP->SetBinContent(84958,1);
   GridStauLSP->SetBinContent(84959,1);
   GridStauLSP->SetBinContent(84960,1);
   GridStauLSP->SetBinContent(84961,1);
   GridStauLSP->SetBinContent(84962,1);
   GridStauLSP->SetBinContent(84963,1);
   GridStauLSP->SetBinContent(84964,1);
   GridStauLSP->SetBinContent(84965,1);
   GridStauLSP->SetBinContent(84966,1);
   GridStauLSP->SetBinContent(84967,1);
   GridStauLSP->SetBinContent(85537,1);
   GridStauLSP->SetBinContent(85538,1);
   GridStauLSP->SetBinContent(85539,1);
   GridStauLSP->SetBinContent(85540,1);
   GridStauLSP->SetBinContent(85541,1);
   GridStauLSP->SetBinContent(85542,1);
   GridStauLSP->SetBinContent(85543,1);
   GridStauLSP->SetBinContent(85544,1);
   GridStauLSP->SetBinContent(85545,1);
   GridStauLSP->SetBinContent(85546,1);
   GridStauLSP->SetBinContent(85547,1);
   GridStauLSP->SetBinContent(85548,1);
   GridStauLSP->SetBinContent(85549,1);
   GridStauLSP->SetBinContent(85550,1);
   GridStauLSP->SetBinContent(85551,1);
   GridStauLSP->SetBinContent(85552,1);
   GridStauLSP->SetBinContent(85553,1);
   GridStauLSP->SetBinContent(85554,1);
   GridStauLSP->SetBinContent(85555,1);
   GridStauLSP->SetBinContent(85556,1);
   GridStauLSP->SetBinContent(85557,1);
   GridStauLSP->SetBinContent(85558,1);
   GridStauLSP->SetBinContent(85559,1);
   GridStauLSP->SetBinContent(85560,1);
   GridStauLSP->SetBinContent(85561,1);
   GridStauLSP->SetBinContent(86131,1);
   GridStauLSP->SetBinContent(86132,1);
   GridStauLSP->SetBinContent(86133,1);
   GridStauLSP->SetBinContent(86134,1);
   GridStauLSP->SetBinContent(86135,1);
   GridStauLSP->SetBinContent(86136,1);
   GridStauLSP->SetBinContent(86137,1);
   GridStauLSP->SetBinContent(86138,1);
   GridStauLSP->SetBinContent(86139,1);
   GridStauLSP->SetBinContent(86140,1);
   GridStauLSP->SetBinContent(86141,1);
   GridStauLSP->SetBinContent(86142,1);
   GridStauLSP->SetBinContent(86143,1);
   GridStauLSP->SetBinContent(86144,1);
   GridStauLSP->SetBinContent(86145,1);
   GridStauLSP->SetBinContent(86146,1);
   GridStauLSP->SetBinContent(86147,1);
   GridStauLSP->SetBinContent(86148,1);
   GridStauLSP->SetBinContent(86149,1);
   GridStauLSP->SetBinContent(86150,1);
   GridStauLSP->SetBinContent(86151,1);
   GridStauLSP->SetBinContent(86152,1);
   GridStauLSP->SetBinContent(86153,1);
   GridStauLSP->SetBinContent(86154,1);
   GridStauLSP->SetBinContent(86155,1);
   GridStauLSP->SetBinContent(86725,1);
   GridStauLSP->SetBinContent(86726,1);
   GridStauLSP->SetBinContent(86727,1);
   GridStauLSP->SetBinContent(86728,1);
   GridStauLSP->SetBinContent(86729,1);
   GridStauLSP->SetBinContent(86730,1);
   GridStauLSP->SetBinContent(86731,1);
   GridStauLSP->SetBinContent(86732,1);
   GridStauLSP->SetBinContent(86733,1);
   GridStauLSP->SetBinContent(86734,1);
   GridStauLSP->SetBinContent(86735,1);
   GridStauLSP->SetBinContent(86736,1);
   GridStauLSP->SetBinContent(86737,1);
   GridStauLSP->SetBinContent(86738,1);
   GridStauLSP->SetBinContent(86739,1);
   GridStauLSP->SetBinContent(86740,1);
   GridStauLSP->SetBinContent(86741,1);
   GridStauLSP->SetBinContent(86742,1);
   GridStauLSP->SetBinContent(86743,1);
   GridStauLSP->SetBinContent(86744,1);
   GridStauLSP->SetBinContent(86745,1);
   GridStauLSP->SetBinContent(86746,1);
   GridStauLSP->SetBinContent(86747,1);
   GridStauLSP->SetBinContent(86748,1);
   GridStauLSP->SetBinContent(86749,1);
   GridStauLSP->SetBinContent(86750,1);
   GridStauLSP->SetBinContent(87319,1);
   GridStauLSP->SetBinContent(87320,1);
   GridStauLSP->SetBinContent(87321,1);
   GridStauLSP->SetBinContent(87322,1);
   GridStauLSP->SetBinContent(87323,1);
   GridStauLSP->SetBinContent(87324,1);
   GridStauLSP->SetBinContent(87325,1);
   GridStauLSP->SetBinContent(87326,1);
   GridStauLSP->SetBinContent(87327,1);
   GridStauLSP->SetBinContent(87328,1);
   GridStauLSP->SetBinContent(87329,1);
   GridStauLSP->SetBinContent(87330,1);
   GridStauLSP->SetBinContent(87331,1);
   GridStauLSP->SetBinContent(87332,1);
   GridStauLSP->SetBinContent(87333,1);
   GridStauLSP->SetBinContent(87334,1);
   GridStauLSP->SetBinContent(87335,1);
   GridStauLSP->SetBinContent(87336,1);
   GridStauLSP->SetBinContent(87337,1);
   GridStauLSP->SetBinContent(87338,1);
   GridStauLSP->SetBinContent(87339,1);
   GridStauLSP->SetBinContent(87340,1);
   GridStauLSP->SetBinContent(87341,1);
   GridStauLSP->SetBinContent(87342,1);
   GridStauLSP->SetBinContent(87343,1);
   GridStauLSP->SetBinContent(87344,1);
   GridStauLSP->SetBinContent(87913,1);
   GridStauLSP->SetBinContent(87914,1);
   GridStauLSP->SetBinContent(87915,1);
   GridStauLSP->SetBinContent(87916,1);
   GridStauLSP->SetBinContent(87917,1);
   GridStauLSP->SetBinContent(87918,1);
   GridStauLSP->SetBinContent(87919,1);
   GridStauLSP->SetBinContent(87920,1);
   GridStauLSP->SetBinContent(87921,1);
   GridStauLSP->SetBinContent(87922,1);
   GridStauLSP->SetBinContent(87923,1);
   GridStauLSP->SetBinContent(87924,1);
   GridStauLSP->SetBinContent(87925,1);
   GridStauLSP->SetBinContent(87926,1);
   GridStauLSP->SetBinContent(87927,1);
   GridStauLSP->SetBinContent(87928,1);
   GridStauLSP->SetBinContent(87929,1);
   GridStauLSP->SetBinContent(87930,1);
   GridStauLSP->SetBinContent(87931,1);
   GridStauLSP->SetBinContent(87932,1);
   GridStauLSP->SetBinContent(87933,1);
   GridStauLSP->SetBinContent(87934,1);
   GridStauLSP->SetBinContent(87935,1);
   GridStauLSP->SetBinContent(87936,1);
   GridStauLSP->SetBinContent(87937,1);
   GridStauLSP->SetBinContent(87938,1);
   GridStauLSP->SetBinContent(88507,1);
   GridStauLSP->SetBinContent(88508,1);
   GridStauLSP->SetBinContent(88509,1);
   GridStauLSP->SetBinContent(88510,1);
   GridStauLSP->SetBinContent(88511,1);
   GridStauLSP->SetBinContent(88512,1);
   GridStauLSP->SetBinContent(88513,1);
   GridStauLSP->SetBinContent(88514,1);
   GridStauLSP->SetBinContent(88515,1);
   GridStauLSP->SetBinContent(88516,1);
   GridStauLSP->SetBinContent(88517,1);
   GridStauLSP->SetBinContent(88518,1);
   GridStauLSP->SetBinContent(88519,1);
   GridStauLSP->SetBinContent(88520,1);
   GridStauLSP->SetBinContent(88521,1);
   GridStauLSP->SetBinContent(88522,1);
   GridStauLSP->SetBinContent(88523,1);
   GridStauLSP->SetBinContent(88524,1);
   GridStauLSP->SetBinContent(88525,1);
   GridStauLSP->SetBinContent(88526,1);
   GridStauLSP->SetBinContent(88527,1);
   GridStauLSP->SetBinContent(88528,1);
   GridStauLSP->SetBinContent(88529,1);
   GridStauLSP->SetBinContent(88530,1);
   GridStauLSP->SetBinContent(88531,1);
   GridStauLSP->SetBinContent(88532,1);
   GridStauLSP->SetBinContent(89101,1);
   GridStauLSP->SetBinContent(89102,1);
   GridStauLSP->SetBinContent(89103,1);
   GridStauLSP->SetBinContent(89104,1);
   GridStauLSP->SetBinContent(89105,1);
   GridStauLSP->SetBinContent(89106,1);
   GridStauLSP->SetBinContent(89107,1);
   GridStauLSP->SetBinContent(89108,1);
   GridStauLSP->SetBinContent(89109,1);
   GridStauLSP->SetBinContent(89110,1);
   GridStauLSP->SetBinContent(89111,1);
   GridStauLSP->SetBinContent(89112,1);
   GridStauLSP->SetBinContent(89113,1);
   GridStauLSP->SetBinContent(89114,1);
   GridStauLSP->SetBinContent(89115,1);
   GridStauLSP->SetBinContent(89116,1);
   GridStauLSP->SetBinContent(89117,1);
   GridStauLSP->SetBinContent(89118,1);
   GridStauLSP->SetBinContent(89119,1);
   GridStauLSP->SetBinContent(89120,1);
   GridStauLSP->SetBinContent(89121,1);
   GridStauLSP->SetBinContent(89122,1);
   GridStauLSP->SetBinContent(89123,1);
   GridStauLSP->SetBinContent(89124,1);
   GridStauLSP->SetBinContent(89125,1);
   GridStauLSP->SetBinContent(89126,1);
   GridStauLSP->SetBinContent(89127,1);
   GridStauLSP->SetBinContent(89695,1);
   GridStauLSP->SetBinContent(89696,1);
   GridStauLSP->SetBinContent(89697,1);
   GridStauLSP->SetBinContent(89698,1);
   GridStauLSP->SetBinContent(89699,1);
   GridStauLSP->SetBinContent(89700,1);
   GridStauLSP->SetBinContent(89701,1);
   GridStauLSP->SetBinContent(89702,1);
   GridStauLSP->SetBinContent(89703,1);
   GridStauLSP->SetBinContent(89704,1);
   GridStauLSP->SetBinContent(89705,1);
   GridStauLSP->SetBinContent(89706,1);
   GridStauLSP->SetBinContent(89707,1);
   GridStauLSP->SetBinContent(89708,1);
   GridStauLSP->SetBinContent(89709,1);
   GridStauLSP->SetBinContent(89710,1);
   GridStauLSP->SetBinContent(89711,1);
   GridStauLSP->SetBinContent(89712,1);
   GridStauLSP->SetBinContent(89713,1);
   GridStauLSP->SetBinContent(89714,1);
   GridStauLSP->SetBinContent(89715,1);
   GridStauLSP->SetBinContent(89716,1);
   GridStauLSP->SetBinContent(89717,1);
   GridStauLSP->SetBinContent(89718,1);
   GridStauLSP->SetBinContent(89719,1);
   GridStauLSP->SetBinContent(89720,1);
   GridStauLSP->SetBinContent(89721,1);
   GridStauLSP->SetBinContent(90289,1);
   GridStauLSP->SetBinContent(90290,1);
   GridStauLSP->SetBinContent(90291,1);
   GridStauLSP->SetBinContent(90292,1);
   GridStauLSP->SetBinContent(90293,1);
   GridStauLSP->SetBinContent(90294,1);
   GridStauLSP->SetBinContent(90295,1);
   GridStauLSP->SetBinContent(90296,1);
   GridStauLSP->SetBinContent(90297,1);
   GridStauLSP->SetBinContent(90298,1);
   GridStauLSP->SetBinContent(90299,1);
   GridStauLSP->SetBinContent(90300,1);
   GridStauLSP->SetBinContent(90301,1);
   GridStauLSP->SetBinContent(90302,1);
   GridStauLSP->SetBinContent(90303,1);
   GridStauLSP->SetBinContent(90304,1);
   GridStauLSP->SetBinContent(90305,1);
   GridStauLSP->SetBinContent(90306,1);
   GridStauLSP->SetBinContent(90307,1);
   GridStauLSP->SetBinContent(90308,1);
   GridStauLSP->SetBinContent(90309,1);
   GridStauLSP->SetBinContent(90310,1);
   GridStauLSP->SetBinContent(90311,1);
   GridStauLSP->SetBinContent(90312,1);
   GridStauLSP->SetBinContent(90313,1);
   GridStauLSP->SetBinContent(90314,1);
   GridStauLSP->SetBinContent(90315,1);
   GridStauLSP->SetBinContent(90883,1);
   GridStauLSP->SetBinContent(90884,1);
   GridStauLSP->SetBinContent(90885,1);
   GridStauLSP->SetBinContent(90886,1);
   GridStauLSP->SetBinContent(90887,1);
   GridStauLSP->SetBinContent(90888,1);
   GridStauLSP->SetBinContent(90889,1);
   GridStauLSP->SetBinContent(90890,1);
   GridStauLSP->SetBinContent(90891,1);
   GridStauLSP->SetBinContent(90892,1);
   GridStauLSP->SetBinContent(90893,1);
   GridStauLSP->SetBinContent(90894,1);
   GridStauLSP->SetBinContent(90895,1);
   GridStauLSP->SetBinContent(90896,1);
   GridStauLSP->SetBinContent(90897,1);
   GridStauLSP->SetBinContent(90898,1);
   GridStauLSP->SetBinContent(90899,1);
   GridStauLSP->SetBinContent(90900,1);
   GridStauLSP->SetBinContent(90901,1);
   GridStauLSP->SetBinContent(90902,1);
   GridStauLSP->SetBinContent(90903,1);
   GridStauLSP->SetBinContent(90904,1);
   GridStauLSP->SetBinContent(90905,1);
   GridStauLSP->SetBinContent(90906,1);
   GridStauLSP->SetBinContent(90907,1);
   GridStauLSP->SetBinContent(90908,1);
   GridStauLSP->SetBinContent(90909,1);
   GridStauLSP->SetBinContent(91477,1);
   GridStauLSP->SetBinContent(91478,1);
   GridStauLSP->SetBinContent(91479,1);
   GridStauLSP->SetBinContent(91480,1);
   GridStauLSP->SetBinContent(91481,1);
   GridStauLSP->SetBinContent(91482,1);
   GridStauLSP->SetBinContent(91483,1);
   GridStauLSP->SetBinContent(91484,1);
   GridStauLSP->SetBinContent(91485,1);
   GridStauLSP->SetBinContent(91486,1);
   GridStauLSP->SetBinContent(91487,1);
   GridStauLSP->SetBinContent(91488,1);
   GridStauLSP->SetBinContent(91489,1);
   GridStauLSP->SetBinContent(91490,1);
   GridStauLSP->SetBinContent(91491,1);
   GridStauLSP->SetBinContent(91492,1);
   GridStauLSP->SetBinContent(91493,1);
   GridStauLSP->SetBinContent(91494,1);
   GridStauLSP->SetBinContent(91495,1);
   GridStauLSP->SetBinContent(91496,1);
   GridStauLSP->SetBinContent(91497,1);
   GridStauLSP->SetBinContent(91498,1);
   GridStauLSP->SetBinContent(91499,1);
   GridStauLSP->SetBinContent(91500,1);
   GridStauLSP->SetBinContent(91501,1);
   GridStauLSP->SetBinContent(91502,1);
   GridStauLSP->SetBinContent(91503,1);
   GridStauLSP->SetBinContent(91504,1);
   GridStauLSP->SetBinContent(92071,1);
   GridStauLSP->SetBinContent(92072,1);
   GridStauLSP->SetBinContent(92073,1);
   GridStauLSP->SetBinContent(92074,1);
   GridStauLSP->SetBinContent(92075,1);
   GridStauLSP->SetBinContent(92076,1);
   GridStauLSP->SetBinContent(92077,1);
   GridStauLSP->SetBinContent(92078,1);
   GridStauLSP->SetBinContent(92079,1);
   GridStauLSP->SetBinContent(92080,1);
   GridStauLSP->SetBinContent(92081,1);
   GridStauLSP->SetBinContent(92082,1);
   GridStauLSP->SetBinContent(92083,1);
   GridStauLSP->SetBinContent(92084,1);
   GridStauLSP->SetBinContent(92085,1);
   GridStauLSP->SetBinContent(92086,1);
   GridStauLSP->SetBinContent(92087,1);
   GridStauLSP->SetBinContent(92088,1);
   GridStauLSP->SetBinContent(92089,1);
   GridStauLSP->SetBinContent(92090,1);
   GridStauLSP->SetBinContent(92091,1);
   GridStauLSP->SetBinContent(92092,1);
   GridStauLSP->SetBinContent(92093,1);
   GridStauLSP->SetBinContent(92094,1);
   GridStauLSP->SetBinContent(92095,1);
   GridStauLSP->SetBinContent(92096,1);
   GridStauLSP->SetBinContent(92097,1);
   GridStauLSP->SetBinContent(92098,1);
   GridStauLSP->SetBinContent(92665,1);
   GridStauLSP->SetBinContent(92666,1);
   GridStauLSP->SetBinContent(92667,1);
   GridStauLSP->SetBinContent(92668,1);
   GridStauLSP->SetBinContent(92669,1);
   GridStauLSP->SetBinContent(92670,1);
   GridStauLSP->SetBinContent(92671,1);
   GridStauLSP->SetBinContent(92672,1);
   GridStauLSP->SetBinContent(92673,1);
   GridStauLSP->SetBinContent(92674,1);
   GridStauLSP->SetBinContent(92675,1);
   GridStauLSP->SetBinContent(92676,1);
   GridStauLSP->SetBinContent(92677,1);
   GridStauLSP->SetBinContent(92678,1);
   GridStauLSP->SetBinContent(92679,1);
   GridStauLSP->SetBinContent(92680,1);
   GridStauLSP->SetBinContent(92681,1);
   GridStauLSP->SetBinContent(92682,1);
   GridStauLSP->SetBinContent(92683,1);
   GridStauLSP->SetBinContent(92684,1);
   GridStauLSP->SetBinContent(92685,1);
   GridStauLSP->SetBinContent(92686,1);
   GridStauLSP->SetBinContent(92687,1);
   GridStauLSP->SetBinContent(92688,1);
   GridStauLSP->SetBinContent(92689,1);
   GridStauLSP->SetBinContent(92690,1);
   GridStauLSP->SetBinContent(92691,1);
   GridStauLSP->SetBinContent(92692,1);
   GridStauLSP->SetBinContent(93259,1);
   GridStauLSP->SetBinContent(93260,1);
   GridStauLSP->SetBinContent(93261,1);
   GridStauLSP->SetBinContent(93262,1);
   GridStauLSP->SetBinContent(93263,1);
   GridStauLSP->SetBinContent(93264,1);
   GridStauLSP->SetBinContent(93265,1);
   GridStauLSP->SetBinContent(93266,1);
   GridStauLSP->SetBinContent(93267,1);
   GridStauLSP->SetBinContent(93268,1);
   GridStauLSP->SetBinContent(93269,1);
   GridStauLSP->SetBinContent(93270,1);
   GridStauLSP->SetBinContent(93271,1);
   GridStauLSP->SetBinContent(93272,1);
   GridStauLSP->SetBinContent(93273,1);
   GridStauLSP->SetBinContent(93274,1);
   GridStauLSP->SetBinContent(93275,1);
   GridStauLSP->SetBinContent(93276,1);
   GridStauLSP->SetBinContent(93277,1);
   GridStauLSP->SetBinContent(93278,1);
   GridStauLSP->SetBinContent(93279,1);
   GridStauLSP->SetBinContent(93280,1);
   GridStauLSP->SetBinContent(93281,1);
   GridStauLSP->SetBinContent(93282,1);
   GridStauLSP->SetBinContent(93283,1);
   GridStauLSP->SetBinContent(93284,1);
   GridStauLSP->SetBinContent(93285,1);
   GridStauLSP->SetBinContent(93286,1);
   GridStauLSP->SetBinContent(93287,1);
   GridStauLSP->SetBinContent(93853,1);
   GridStauLSP->SetBinContent(93854,1);
   GridStauLSP->SetBinContent(93855,1);
   GridStauLSP->SetBinContent(93856,1);
   GridStauLSP->SetBinContent(93857,1);
   GridStauLSP->SetBinContent(93858,1);
   GridStauLSP->SetBinContent(93859,1);
   GridStauLSP->SetBinContent(93860,1);
   GridStauLSP->SetBinContent(93861,1);
   GridStauLSP->SetBinContent(93862,1);
   GridStauLSP->SetBinContent(93863,1);
   GridStauLSP->SetBinContent(93864,1);
   GridStauLSP->SetBinContent(93865,1);
   GridStauLSP->SetBinContent(93866,1);
   GridStauLSP->SetBinContent(93867,1);
   GridStauLSP->SetBinContent(93868,1);
   GridStauLSP->SetBinContent(93869,1);
   GridStauLSP->SetBinContent(93870,1);
   GridStauLSP->SetBinContent(93871,1);
   GridStauLSP->SetBinContent(93872,1);
   GridStauLSP->SetBinContent(93873,1);
   GridStauLSP->SetBinContent(93874,1);
   GridStauLSP->SetBinContent(93875,1);
   GridStauLSP->SetBinContent(93876,1);
   GridStauLSP->SetBinContent(93877,1);
   GridStauLSP->SetBinContent(93878,1);
   GridStauLSP->SetBinContent(93879,1);
   GridStauLSP->SetBinContent(93880,1);
   GridStauLSP->SetBinContent(93881,1);
   GridStauLSP->SetBinContent(94447,1);
   GridStauLSP->SetBinContent(94448,1);
   GridStauLSP->SetBinContent(94449,1);
   GridStauLSP->SetBinContent(94450,1);
   GridStauLSP->SetBinContent(94451,1);
   GridStauLSP->SetBinContent(94452,1);
   GridStauLSP->SetBinContent(94453,1);
   GridStauLSP->SetBinContent(94454,1);
   GridStauLSP->SetBinContent(94455,1);
   GridStauLSP->SetBinContent(94456,1);
   GridStauLSP->SetBinContent(94457,1);
   GridStauLSP->SetBinContent(94458,1);
   GridStauLSP->SetBinContent(94459,1);
   GridStauLSP->SetBinContent(94460,1);
   GridStauLSP->SetBinContent(94461,1);
   GridStauLSP->SetBinContent(94462,1);
   GridStauLSP->SetBinContent(94463,1);
   GridStauLSP->SetBinContent(94464,1);
   GridStauLSP->SetBinContent(94465,1);
   GridStauLSP->SetBinContent(94466,1);
   GridStauLSP->SetBinContent(94467,1);
   GridStauLSP->SetBinContent(94468,1);
   GridStauLSP->SetBinContent(94469,1);
   GridStauLSP->SetBinContent(94470,1);
   GridStauLSP->SetBinContent(94471,1);
   GridStauLSP->SetBinContent(94472,1);
   GridStauLSP->SetBinContent(94473,1);
   GridStauLSP->SetBinContent(94474,1);
   GridStauLSP->SetBinContent(94475,1);
   GridStauLSP->SetBinContent(95041,1);
   GridStauLSP->SetBinContent(95042,1);
   GridStauLSP->SetBinContent(95043,1);
   GridStauLSP->SetBinContent(95044,1);
   GridStauLSP->SetBinContent(95045,1);
   GridStauLSP->SetBinContent(95046,1);
   GridStauLSP->SetBinContent(95047,1);
   GridStauLSP->SetBinContent(95048,1);
   GridStauLSP->SetBinContent(95049,1);
   GridStauLSP->SetBinContent(95050,1);
   GridStauLSP->SetBinContent(95051,1);
   GridStauLSP->SetBinContent(95052,1);
   GridStauLSP->SetBinContent(95053,1);
   GridStauLSP->SetBinContent(95054,1);
   GridStauLSP->SetBinContent(95055,1);
   GridStauLSP->SetBinContent(95056,1);
   GridStauLSP->SetBinContent(95057,1);
   GridStauLSP->SetBinContent(95058,1);
   GridStauLSP->SetBinContent(95059,1);
   GridStauLSP->SetBinContent(95060,1);
   GridStauLSP->SetBinContent(95061,1);
   GridStauLSP->SetBinContent(95062,1);
   GridStauLSP->SetBinContent(95063,1);
   GridStauLSP->SetBinContent(95064,1);
   GridStauLSP->SetBinContent(95065,1);
   GridStauLSP->SetBinContent(95066,1);
   GridStauLSP->SetBinContent(95067,1);
   GridStauLSP->SetBinContent(95068,1);
   GridStauLSP->SetBinContent(95069,1);
   GridStauLSP->SetBinContent(95635,1);
   GridStauLSP->SetBinContent(95636,1);
   GridStauLSP->SetBinContent(95637,1);
   GridStauLSP->SetBinContent(95638,1);
   GridStauLSP->SetBinContent(95639,1);
   GridStauLSP->SetBinContent(95640,1);
   GridStauLSP->SetBinContent(95641,1);
   GridStauLSP->SetBinContent(95642,1);
   GridStauLSP->SetBinContent(95643,1);
   GridStauLSP->SetBinContent(95644,1);
   GridStauLSP->SetBinContent(95645,1);
   GridStauLSP->SetBinContent(95646,1);
   GridStauLSP->SetBinContent(95647,1);
   GridStauLSP->SetBinContent(95648,1);
   GridStauLSP->SetBinContent(95649,1);
   GridStauLSP->SetBinContent(95650,1);
   GridStauLSP->SetBinContent(95651,1);
   GridStauLSP->SetBinContent(95652,1);
   GridStauLSP->SetBinContent(95653,1);
   GridStauLSP->SetBinContent(95654,1);
   GridStauLSP->SetBinContent(95655,1);
   GridStauLSP->SetBinContent(95656,1);
   GridStauLSP->SetBinContent(95657,1);
   GridStauLSP->SetBinContent(95658,1);
   GridStauLSP->SetBinContent(95659,1);
   GridStauLSP->SetBinContent(95660,1);
   GridStauLSP->SetBinContent(95661,1);
   GridStauLSP->SetBinContent(95662,1);
   GridStauLSP->SetBinContent(95663,1);
   GridStauLSP->SetBinContent(95664,1);
   GridStauLSP->SetBinContent(96229,1);
   GridStauLSP->SetBinContent(96230,1);
   GridStauLSP->SetBinContent(96231,1);
   GridStauLSP->SetBinContent(96232,1);
   GridStauLSP->SetBinContent(96233,1);
   GridStauLSP->SetBinContent(96234,1);
   GridStauLSP->SetBinContent(96235,1);
   GridStauLSP->SetBinContent(96236,1);
   GridStauLSP->SetBinContent(96237,1);
   GridStauLSP->SetBinContent(96238,1);
   GridStauLSP->SetBinContent(96239,1);
   GridStauLSP->SetBinContent(96240,1);
   GridStauLSP->SetBinContent(96241,1);
   GridStauLSP->SetBinContent(96242,1);
   GridStauLSP->SetBinContent(96243,1);
   GridStauLSP->SetBinContent(96244,1);
   GridStauLSP->SetBinContent(96245,1);
   GridStauLSP->SetBinContent(96246,1);
   GridStauLSP->SetBinContent(96247,1);
   GridStauLSP->SetBinContent(96248,1);
   GridStauLSP->SetBinContent(96249,1);
   GridStauLSP->SetBinContent(96250,1);
   GridStauLSP->SetBinContent(96251,1);
   GridStauLSP->SetBinContent(96252,1);
   GridStauLSP->SetBinContent(96253,1);
   GridStauLSP->SetBinContent(96254,1);
   GridStauLSP->SetBinContent(96255,1);
   GridStauLSP->SetBinContent(96256,1);
   GridStauLSP->SetBinContent(96257,1);
   GridStauLSP->SetBinContent(96258,1);
   GridStauLSP->SetBinContent(96823,1);
   GridStauLSP->SetBinContent(96824,1);
   GridStauLSP->SetBinContent(96825,1);
   GridStauLSP->SetBinContent(96826,1);
   GridStauLSP->SetBinContent(96827,1);
   GridStauLSP->SetBinContent(96828,1);
   GridStauLSP->SetBinContent(96829,1);
   GridStauLSP->SetBinContent(96830,1);
   GridStauLSP->SetBinContent(96831,1);
   GridStauLSP->SetBinContent(96832,1);
   GridStauLSP->SetBinContent(96833,1);
   GridStauLSP->SetBinContent(96834,1);
   GridStauLSP->SetBinContent(96835,1);
   GridStauLSP->SetBinContent(96836,1);
   GridStauLSP->SetBinContent(96837,1);
   GridStauLSP->SetBinContent(96838,1);
   GridStauLSP->SetBinContent(96839,1);
   GridStauLSP->SetBinContent(96840,1);
   GridStauLSP->SetBinContent(96841,1);
   GridStauLSP->SetBinContent(96842,1);
   GridStauLSP->SetBinContent(96843,1);
   GridStauLSP->SetBinContent(96844,1);
   GridStauLSP->SetBinContent(96845,1);
   GridStauLSP->SetBinContent(96846,1);
   GridStauLSP->SetBinContent(96847,1);
   GridStauLSP->SetBinContent(96848,1);
   GridStauLSP->SetBinContent(96849,1);
   GridStauLSP->SetBinContent(96850,1);
   GridStauLSP->SetBinContent(96851,1);
   GridStauLSP->SetBinContent(96852,1);
   GridStauLSP->SetBinContent(97417,1);
   GridStauLSP->SetBinContent(97418,1);
   GridStauLSP->SetBinContent(97419,1);
   GridStauLSP->SetBinContent(97420,1);
   GridStauLSP->SetBinContent(97421,1);
   GridStauLSP->SetBinContent(97422,1);
   GridStauLSP->SetBinContent(97423,1);
   GridStauLSP->SetBinContent(97424,1);
   GridStauLSP->SetBinContent(97425,1);
   GridStauLSP->SetBinContent(97426,1);
   GridStauLSP->SetBinContent(97427,1);
   GridStauLSP->SetBinContent(97428,1);
   GridStauLSP->SetBinContent(97429,1);
   GridStauLSP->SetBinContent(97430,1);
   GridStauLSP->SetBinContent(97431,1);
   GridStauLSP->SetBinContent(97432,1);
   GridStauLSP->SetBinContent(97433,1);
   GridStauLSP->SetBinContent(97434,1);
   GridStauLSP->SetBinContent(97435,1);
   GridStauLSP->SetBinContent(97436,1);
   GridStauLSP->SetBinContent(97437,1);
   GridStauLSP->SetBinContent(97438,1);
   GridStauLSP->SetBinContent(97439,1);
   GridStauLSP->SetBinContent(97440,1);
   GridStauLSP->SetBinContent(97441,1);
   GridStauLSP->SetBinContent(97442,1);
   GridStauLSP->SetBinContent(97443,1);
   GridStauLSP->SetBinContent(97444,1);
   GridStauLSP->SetBinContent(97445,1);
   GridStauLSP->SetBinContent(97446,1);
   GridStauLSP->SetBinContent(98011,1);
   GridStauLSP->SetBinContent(98012,1);
   GridStauLSP->SetBinContent(98013,1);
   GridStauLSP->SetBinContent(98014,1);
   GridStauLSP->SetBinContent(98015,1);
   GridStauLSP->SetBinContent(98016,1);
   GridStauLSP->SetBinContent(98017,1);
   GridStauLSP->SetBinContent(98018,1);
   GridStauLSP->SetBinContent(98019,1);
   GridStauLSP->SetBinContent(98020,1);
   GridStauLSP->SetBinContent(98021,1);
   GridStauLSP->SetBinContent(98022,1);
   GridStauLSP->SetBinContent(98023,1);
   GridStauLSP->SetBinContent(98024,1);
   GridStauLSP->SetBinContent(98025,1);
   GridStauLSP->SetBinContent(98026,1);
   GridStauLSP->SetBinContent(98027,1);
   GridStauLSP->SetBinContent(98028,1);
   GridStauLSP->SetBinContent(98029,1);
   GridStauLSP->SetBinContent(98030,1);
   GridStauLSP->SetBinContent(98031,1);
   GridStauLSP->SetBinContent(98032,1);
   GridStauLSP->SetBinContent(98033,1);
   GridStauLSP->SetBinContent(98034,1);
   GridStauLSP->SetBinContent(98035,1);
   GridStauLSP->SetBinContent(98036,1);
   GridStauLSP->SetBinContent(98037,1);
   GridStauLSP->SetBinContent(98038,1);
   GridStauLSP->SetBinContent(98039,1);
   GridStauLSP->SetBinContent(98040,1);
   GridStauLSP->SetBinContent(98041,1);
   GridStauLSP->SetBinContent(98605,1);
   GridStauLSP->SetBinContent(98606,1);
   GridStauLSP->SetBinContent(98607,1);
   GridStauLSP->SetBinContent(98608,1);
   GridStauLSP->SetBinContent(98609,1);
   GridStauLSP->SetBinContent(98610,1);
   GridStauLSP->SetBinContent(98611,1);
   GridStauLSP->SetBinContent(98612,1);
   GridStauLSP->SetBinContent(98613,1);
   GridStauLSP->SetBinContent(98614,1);
   GridStauLSP->SetBinContent(98615,1);
   GridStauLSP->SetBinContent(98616,1);
   GridStauLSP->SetBinContent(98617,1);
   GridStauLSP->SetBinContent(98618,1);
   GridStauLSP->SetBinContent(98619,1);
   GridStauLSP->SetBinContent(98620,1);
   GridStauLSP->SetBinContent(98621,1);
   GridStauLSP->SetBinContent(98622,1);
   GridStauLSP->SetBinContent(98623,1);
   GridStauLSP->SetBinContent(98624,1);
   GridStauLSP->SetBinContent(98625,1);
   GridStauLSP->SetBinContent(98626,1);
   GridStauLSP->SetBinContent(98627,1);
   GridStauLSP->SetBinContent(98628,1);
   GridStauLSP->SetBinContent(98629,1);
   GridStauLSP->SetBinContent(98630,1);
   GridStauLSP->SetBinContent(98631,1);
   GridStauLSP->SetBinContent(98632,1);
   GridStauLSP->SetBinContent(98633,1);
   GridStauLSP->SetBinContent(98634,1);
   GridStauLSP->SetBinContent(98635,1);
   GridStauLSP->SetBinContent(99199,1);
   GridStauLSP->SetBinContent(99200,1);
   GridStauLSP->SetBinContent(99201,1);
   GridStauLSP->SetBinContent(99202,1);
   GridStauLSP->SetBinContent(99203,1);
   GridStauLSP->SetBinContent(99204,1);
   GridStauLSP->SetBinContent(99205,1);
   GridStauLSP->SetBinContent(99206,1);
   GridStauLSP->SetBinContent(99207,1);
   GridStauLSP->SetBinContent(99208,1);
   GridStauLSP->SetBinContent(99209,1);
   GridStauLSP->SetBinContent(99210,1);
   GridStauLSP->SetBinContent(99211,1);
   GridStauLSP->SetBinContent(99212,1);
   GridStauLSP->SetBinContent(99213,1);
   GridStauLSP->SetBinContent(99214,1);
   GridStauLSP->SetBinContent(99215,1);
   GridStauLSP->SetBinContent(99216,1);
   GridStauLSP->SetBinContent(99217,1);
   GridStauLSP->SetBinContent(99218,1);
   GridStauLSP->SetBinContent(99219,1);
   GridStauLSP->SetBinContent(99220,1);
   GridStauLSP->SetBinContent(99221,1);
   GridStauLSP->SetBinContent(99222,1);
   GridStauLSP->SetBinContent(99223,1);
   GridStauLSP->SetBinContent(99224,1);
   GridStauLSP->SetBinContent(99225,1);
   GridStauLSP->SetBinContent(99226,1);
   GridStauLSP->SetBinContent(99227,1);
   GridStauLSP->SetBinContent(99228,1);
   GridStauLSP->SetBinContent(99229,1);
   GridStauLSP->SetBinContent(99793,1);
   GridStauLSP->SetBinContent(99794,1);
   GridStauLSP->SetBinContent(99795,1);
   GridStauLSP->SetBinContent(99796,1);
   GridStauLSP->SetBinContent(99797,1);
   GridStauLSP->SetBinContent(99798,1);
   GridStauLSP->SetBinContent(99799,1);
   GridStauLSP->SetBinContent(99800,1);
   GridStauLSP->SetBinContent(99801,1);
   GridStauLSP->SetBinContent(99802,1);
   GridStauLSP->SetBinContent(99803,1);
   GridStauLSP->SetBinContent(99804,1);
   GridStauLSP->SetBinContent(99805,1);
   GridStauLSP->SetBinContent(99806,1);
   GridStauLSP->SetBinContent(99807,1);
   GridStauLSP->SetBinContent(99808,1);
   GridStauLSP->SetBinContent(99809,1);
   GridStauLSP->SetBinContent(99810,1);
   GridStauLSP->SetBinContent(99811,1);
   GridStauLSP->SetBinContent(99812,1);
   GridStauLSP->SetBinContent(99813,1);
   GridStauLSP->SetBinContent(99814,1);
   GridStauLSP->SetBinContent(99815,1);
   GridStauLSP->SetBinContent(99816,1);
   GridStauLSP->SetBinContent(99817,1);
   GridStauLSP->SetBinContent(99818,1);
   GridStauLSP->SetBinContent(99819,1);
   GridStauLSP->SetBinContent(99820,1);
   GridStauLSP->SetBinContent(99821,1);
   GridStauLSP->SetBinContent(99822,1);
   GridStauLSP->SetBinContent(99823,1);
   GridStauLSP->SetBinContent(100387,1);
   GridStauLSP->SetBinContent(100388,1);
   GridStauLSP->SetBinContent(100389,1);
   GridStauLSP->SetBinContent(100390,1);
   GridStauLSP->SetBinContent(100391,1);
   GridStauLSP->SetBinContent(100392,1);
   GridStauLSP->SetBinContent(100393,1);
   GridStauLSP->SetBinContent(100394,1);
   GridStauLSP->SetBinContent(100395,1);
   GridStauLSP->SetBinContent(100396,1);
   GridStauLSP->SetBinContent(100397,1);
   GridStauLSP->SetBinContent(100398,1);
   GridStauLSP->SetBinContent(100399,1);
   GridStauLSP->SetBinContent(100400,1);
   GridStauLSP->SetBinContent(100401,1);
   GridStauLSP->SetBinContent(100402,1);
   GridStauLSP->SetBinContent(100403,1);
   GridStauLSP->SetBinContent(100404,1);
   GridStauLSP->SetBinContent(100405,1);
   GridStauLSP->SetBinContent(100406,1);
   GridStauLSP->SetBinContent(100407,1);
   GridStauLSP->SetBinContent(100408,1);
   GridStauLSP->SetBinContent(100409,1);
   GridStauLSP->SetBinContent(100410,1);
   GridStauLSP->SetBinContent(100411,1);
   GridStauLSP->SetBinContent(100412,1);
   GridStauLSP->SetBinContent(100413,1);
   GridStauLSP->SetBinContent(100414,1);
   GridStauLSP->SetBinContent(100415,1);
   GridStauLSP->SetBinContent(100416,1);
   GridStauLSP->SetBinContent(100417,1);
   GridStauLSP->SetBinContent(100418,1);
   GridStauLSP->SetBinContent(100981,1);
   GridStauLSP->SetBinContent(100982,1);
   GridStauLSP->SetBinContent(100983,1);
   GridStauLSP->SetBinContent(100984,1);
   GridStauLSP->SetBinContent(100985,1);
   GridStauLSP->SetBinContent(100986,1);
   GridStauLSP->SetBinContent(100987,1);
   GridStauLSP->SetBinContent(100988,1);
   GridStauLSP->SetBinContent(100989,1);
   GridStauLSP->SetBinContent(100990,1);
   GridStauLSP->SetBinContent(100991,1);
   GridStauLSP->SetBinContent(100992,1);
   GridStauLSP->SetBinContent(100993,1);
   GridStauLSP->SetBinContent(100994,1);
   GridStauLSP->SetBinContent(100995,1);
   GridStauLSP->SetBinContent(100996,1);
   GridStauLSP->SetBinContent(100997,1);
   GridStauLSP->SetBinContent(100998,1);
   GridStauLSP->SetBinContent(100999,1);
   GridStauLSP->SetBinContent(101000,1);
   GridStauLSP->SetBinContent(101001,1);
   GridStauLSP->SetBinContent(101002,1);
   GridStauLSP->SetBinContent(101003,1);
   GridStauLSP->SetBinContent(101004,1);
   GridStauLSP->SetBinContent(101005,1);
   GridStauLSP->SetBinContent(101006,1);
   GridStauLSP->SetBinContent(101007,1);
   GridStauLSP->SetBinContent(101008,1);
   GridStauLSP->SetBinContent(101009,1);
   GridStauLSP->SetBinContent(101010,1);
   GridStauLSP->SetBinContent(101011,1);
   GridStauLSP->SetBinContent(101012,1);
   GridStauLSP->SetBinContent(101575,1);
   GridStauLSP->SetBinContent(101576,1);
   GridStauLSP->SetBinContent(101577,1);
   GridStauLSP->SetBinContent(101578,1);
   GridStauLSP->SetBinContent(101579,1);
   GridStauLSP->SetBinContent(101580,1);
   GridStauLSP->SetBinContent(101581,1);
   GridStauLSP->SetBinContent(101582,1);
   GridStauLSP->SetBinContent(101583,1);
   GridStauLSP->SetBinContent(101584,1);
   GridStauLSP->SetBinContent(101585,1);
   GridStauLSP->SetBinContent(101586,1);
   GridStauLSP->SetBinContent(101587,1);
   GridStauLSP->SetBinContent(101588,1);
   GridStauLSP->SetBinContent(101589,1);
   GridStauLSP->SetBinContent(101590,1);
   GridStauLSP->SetBinContent(101591,1);
   GridStauLSP->SetBinContent(101592,1);
   GridStauLSP->SetBinContent(101593,1);
   GridStauLSP->SetBinContent(101594,1);
   GridStauLSP->SetBinContent(101595,1);
   GridStauLSP->SetBinContent(101596,1);
   GridStauLSP->SetBinContent(101597,1);
   GridStauLSP->SetBinContent(101598,1);
   GridStauLSP->SetBinContent(101599,1);
   GridStauLSP->SetBinContent(101600,1);
   GridStauLSP->SetBinContent(101601,1);
   GridStauLSP->SetBinContent(101602,1);
   GridStauLSP->SetBinContent(101603,1);
   GridStauLSP->SetBinContent(101604,1);
   GridStauLSP->SetBinContent(101605,1);
   GridStauLSP->SetBinContent(101606,1);
   GridStauLSP->SetBinContent(102169,1);
   GridStauLSP->SetBinContent(102170,1);
   GridStauLSP->SetBinContent(102171,1);
   GridStauLSP->SetBinContent(102172,1);
   GridStauLSP->SetBinContent(102173,1);
   GridStauLSP->SetBinContent(102174,1);
   GridStauLSP->SetBinContent(102175,1);
   GridStauLSP->SetBinContent(102176,1);
   GridStauLSP->SetBinContent(102177,1);
   GridStauLSP->SetBinContent(102178,1);
   GridStauLSP->SetBinContent(102179,1);
   GridStauLSP->SetBinContent(102180,1);
   GridStauLSP->SetBinContent(102181,1);
   GridStauLSP->SetBinContent(102182,1);
   GridStauLSP->SetBinContent(102183,1);
   GridStauLSP->SetBinContent(102184,1);
   GridStauLSP->SetBinContent(102185,1);
   GridStauLSP->SetBinContent(102186,1);
   GridStauLSP->SetBinContent(102187,1);
   GridStauLSP->SetBinContent(102188,1);
   GridStauLSP->SetBinContent(102189,1);
   GridStauLSP->SetBinContent(102190,1);
   GridStauLSP->SetBinContent(102191,1);
   GridStauLSP->SetBinContent(102192,1);
   GridStauLSP->SetBinContent(102193,1);
   GridStauLSP->SetBinContent(102194,1);
   GridStauLSP->SetBinContent(102195,1);
   GridStauLSP->SetBinContent(102196,1);
   GridStauLSP->SetBinContent(102197,1);
   GridStauLSP->SetBinContent(102198,1);
   GridStauLSP->SetBinContent(102199,1);
   GridStauLSP->SetBinContent(102200,1);
   GridStauLSP->SetBinContent(102763,1);
   GridStauLSP->SetBinContent(102764,1);
   GridStauLSP->SetBinContent(102765,1);
   GridStauLSP->SetBinContent(102766,1);
   GridStauLSP->SetBinContent(102767,1);
   GridStauLSP->SetBinContent(102768,1);
   GridStauLSP->SetBinContent(102769,1);
   GridStauLSP->SetBinContent(102770,1);
   GridStauLSP->SetBinContent(102771,1);
   GridStauLSP->SetBinContent(102772,1);
   GridStauLSP->SetBinContent(102773,1);
   GridStauLSP->SetBinContent(102774,1);
   GridStauLSP->SetBinContent(102775,1);
   GridStauLSP->SetBinContent(102776,1);
   GridStauLSP->SetBinContent(102777,1);
   GridStauLSP->SetBinContent(102778,1);
   GridStauLSP->SetBinContent(102779,1);
   GridStauLSP->SetBinContent(102780,1);
   GridStauLSP->SetBinContent(102781,1);
   GridStauLSP->SetBinContent(102782,1);
   GridStauLSP->SetBinContent(102783,1);
   GridStauLSP->SetBinContent(102784,1);
   GridStauLSP->SetBinContent(102785,1);
   GridStauLSP->SetBinContent(102786,1);
   GridStauLSP->SetBinContent(102787,1);
   GridStauLSP->SetBinContent(102788,1);
   GridStauLSP->SetBinContent(102789,1);
   GridStauLSP->SetBinContent(102790,1);
   GridStauLSP->SetBinContent(102791,1);
   GridStauLSP->SetBinContent(102792,1);
   GridStauLSP->SetBinContent(102793,1);
   GridStauLSP->SetBinContent(102794,1);
   GridStauLSP->SetBinContent(102795,1);
   GridStauLSP->SetBinContent(103357,1);
   GridStauLSP->SetBinContent(103358,1);
   GridStauLSP->SetBinContent(103359,1);
   GridStauLSP->SetBinContent(103360,1);
   GridStauLSP->SetBinContent(103361,1);
   GridStauLSP->SetBinContent(103362,1);
   GridStauLSP->SetBinContent(103363,1);
   GridStauLSP->SetBinContent(103364,1);
   GridStauLSP->SetBinContent(103365,1);
   GridStauLSP->SetBinContent(103366,1);
   GridStauLSP->SetBinContent(103367,1);
   GridStauLSP->SetBinContent(103368,1);
   GridStauLSP->SetBinContent(103369,1);
   GridStauLSP->SetBinContent(103370,1);
   GridStauLSP->SetBinContent(103371,1);
   GridStauLSP->SetBinContent(103372,1);
   GridStauLSP->SetBinContent(103373,1);
   GridStauLSP->SetBinContent(103374,1);
   GridStauLSP->SetBinContent(103375,1);
   GridStauLSP->SetBinContent(103376,1);
   GridStauLSP->SetBinContent(103377,1);
   GridStauLSP->SetBinContent(103378,1);
   GridStauLSP->SetBinContent(103379,1);
   GridStauLSP->SetBinContent(103380,1);
   GridStauLSP->SetBinContent(103381,1);
   GridStauLSP->SetBinContent(103382,1);
   GridStauLSP->SetBinContent(103383,1);
   GridStauLSP->SetBinContent(103384,1);
   GridStauLSP->SetBinContent(103385,1);
   GridStauLSP->SetBinContent(103386,1);
   GridStauLSP->SetBinContent(103387,1);
   GridStauLSP->SetBinContent(103388,1);
   GridStauLSP->SetBinContent(103389,1);
   GridStauLSP->SetBinContent(103951,1);
   GridStauLSP->SetBinContent(103952,1);
   GridStauLSP->SetBinContent(103953,1);
   GridStauLSP->SetBinContent(103954,1);
   GridStauLSP->SetBinContent(103955,1);
   GridStauLSP->SetBinContent(103956,1);
   GridStauLSP->SetBinContent(103957,1);
   GridStauLSP->SetBinContent(103958,1);
   GridStauLSP->SetBinContent(103959,1);
   GridStauLSP->SetBinContent(103960,1);
   GridStauLSP->SetBinContent(103961,1);
   GridStauLSP->SetBinContent(103962,1);
   GridStauLSP->SetBinContent(103963,1);
   GridStauLSP->SetBinContent(103964,1);
   GridStauLSP->SetBinContent(103965,1);
   GridStauLSP->SetBinContent(103966,1);
   GridStauLSP->SetBinContent(103967,1);
   GridStauLSP->SetBinContent(103968,1);
   GridStauLSP->SetBinContent(103969,1);
   GridStauLSP->SetBinContent(103970,1);
   GridStauLSP->SetBinContent(103971,1);
   GridStauLSP->SetBinContent(103972,1);
   GridStauLSP->SetBinContent(103973,1);
   GridStauLSP->SetBinContent(103974,1);
   GridStauLSP->SetBinContent(103975,1);
   GridStauLSP->SetBinContent(103976,1);
   GridStauLSP->SetBinContent(103977,1);
   GridStauLSP->SetBinContent(103978,1);
   GridStauLSP->SetBinContent(103979,1);
   GridStauLSP->SetBinContent(103980,1);
   GridStauLSP->SetBinContent(103981,1);
   GridStauLSP->SetBinContent(103982,1);
   GridStauLSP->SetBinContent(103983,1);
   GridStauLSP->SetBinContent(104545,1);
   GridStauLSP->SetBinContent(104546,1);
   GridStauLSP->SetBinContent(104547,1);
   GridStauLSP->SetBinContent(104548,1);
   GridStauLSP->SetBinContent(104549,1);
   GridStauLSP->SetBinContent(104550,1);
   GridStauLSP->SetBinContent(104551,1);
   GridStauLSP->SetBinContent(104552,1);
   GridStauLSP->SetBinContent(104553,1);
   GridStauLSP->SetBinContent(104554,1);
   GridStauLSP->SetBinContent(104555,1);
   GridStauLSP->SetBinContent(104556,1);
   GridStauLSP->SetBinContent(104557,1);
   GridStauLSP->SetBinContent(104558,1);
   GridStauLSP->SetBinContent(104559,1);
   GridStauLSP->SetBinContent(104560,1);
   GridStauLSP->SetBinContent(104561,1);
   GridStauLSP->SetBinContent(104562,1);
   GridStauLSP->SetBinContent(104563,1);
   GridStauLSP->SetBinContent(104564,1);
   GridStauLSP->SetBinContent(104565,1);
   GridStauLSP->SetBinContent(104566,1);
   GridStauLSP->SetBinContent(104567,1);
   GridStauLSP->SetBinContent(104568,1);
   GridStauLSP->SetBinContent(104569,1);
   GridStauLSP->SetBinContent(104570,1);
   GridStauLSP->SetBinContent(104571,1);
   GridStauLSP->SetBinContent(104572,1);
   GridStauLSP->SetBinContent(104573,1);
   GridStauLSP->SetBinContent(104574,1);
   GridStauLSP->SetBinContent(104575,1);
   GridStauLSP->SetBinContent(104576,1);
   GridStauLSP->SetBinContent(104577,1);
   GridStauLSP->SetBinContent(105139,1);
   GridStauLSP->SetBinContent(105140,1);
   GridStauLSP->SetBinContent(105141,1);
   GridStauLSP->SetBinContent(105142,1);
   GridStauLSP->SetBinContent(105143,1);
   GridStauLSP->SetBinContent(105144,1);
   GridStauLSP->SetBinContent(105145,1);
   GridStauLSP->SetBinContent(105146,1);
   GridStauLSP->SetBinContent(105147,1);
   GridStauLSP->SetBinContent(105148,1);
   GridStauLSP->SetBinContent(105149,1);
   GridStauLSP->SetBinContent(105150,1);
   GridStauLSP->SetBinContent(105151,1);
   GridStauLSP->SetBinContent(105152,1);
   GridStauLSP->SetBinContent(105153,1);
   GridStauLSP->SetBinContent(105154,1);
   GridStauLSP->SetBinContent(105155,1);
   GridStauLSP->SetBinContent(105156,1);
   GridStauLSP->SetBinContent(105157,1);
   GridStauLSP->SetBinContent(105158,1);
   GridStauLSP->SetBinContent(105159,1);
   GridStauLSP->SetBinContent(105160,1);
   GridStauLSP->SetBinContent(105161,1);
   GridStauLSP->SetBinContent(105162,1);
   GridStauLSP->SetBinContent(105163,1);
   GridStauLSP->SetBinContent(105164,1);
   GridStauLSP->SetBinContent(105165,1);
   GridStauLSP->SetBinContent(105166,1);
   GridStauLSP->SetBinContent(105167,1);
   GridStauLSP->SetBinContent(105168,1);
   GridStauLSP->SetBinContent(105169,1);
   GridStauLSP->SetBinContent(105170,1);
   GridStauLSP->SetBinContent(105171,1);
   GridStauLSP->SetBinContent(105172,1);
   GridStauLSP->SetBinContent(105733,1);
   GridStauLSP->SetBinContent(105734,1);
   GridStauLSP->SetBinContent(105735,1);
   GridStauLSP->SetBinContent(105736,1);
   GridStauLSP->SetBinContent(105737,1);
   GridStauLSP->SetBinContent(105738,1);
   GridStauLSP->SetBinContent(105739,1);
   GridStauLSP->SetBinContent(105740,1);
   GridStauLSP->SetBinContent(105741,1);
   GridStauLSP->SetBinContent(105742,1);
   GridStauLSP->SetBinContent(105743,1);
   GridStauLSP->SetBinContent(105744,1);
   GridStauLSP->SetBinContent(105745,1);
   GridStauLSP->SetBinContent(105746,1);
   GridStauLSP->SetBinContent(105747,1);
   GridStauLSP->SetBinContent(105748,1);
   GridStauLSP->SetBinContent(105749,1);
   GridStauLSP->SetBinContent(105750,1);
   GridStauLSP->SetBinContent(105751,1);
   GridStauLSP->SetBinContent(105752,1);
   GridStauLSP->SetBinContent(105753,1);
   GridStauLSP->SetBinContent(105754,1);
   GridStauLSP->SetBinContent(105755,1);
   GridStauLSP->SetBinContent(105756,1);
   GridStauLSP->SetBinContent(105757,1);
   GridStauLSP->SetBinContent(105758,1);
   GridStauLSP->SetBinContent(105759,1);
   GridStauLSP->SetBinContent(105760,1);
   GridStauLSP->SetBinContent(105761,1);
   GridStauLSP->SetBinContent(105762,1);
   GridStauLSP->SetBinContent(105763,1);
   GridStauLSP->SetBinContent(105764,1);
   GridStauLSP->SetBinContent(105765,1);
   GridStauLSP->SetBinContent(105766,1);
   GridStauLSP->SetBinContent(106327,1);
   GridStauLSP->SetBinContent(106328,1);
   GridStauLSP->SetBinContent(106329,1);
   GridStauLSP->SetBinContent(106330,1);
   GridStauLSP->SetBinContent(106331,1);
   GridStauLSP->SetBinContent(106332,1);
   GridStauLSP->SetBinContent(106333,1);
   GridStauLSP->SetBinContent(106334,1);
   GridStauLSP->SetBinContent(106335,1);
   GridStauLSP->SetBinContent(106336,1);
   GridStauLSP->SetBinContent(106337,1);
   GridStauLSP->SetBinContent(106338,1);
   GridStauLSP->SetBinContent(106339,1);
   GridStauLSP->SetBinContent(106340,1);
   GridStauLSP->SetBinContent(106341,1);
   GridStauLSP->SetBinContent(106342,1);
   GridStauLSP->SetBinContent(106343,1);
   GridStauLSP->SetBinContent(106344,1);
   GridStauLSP->SetBinContent(106345,1);
   GridStauLSP->SetBinContent(106346,1);
   GridStauLSP->SetBinContent(106347,1);
   GridStauLSP->SetBinContent(106348,1);
   GridStauLSP->SetBinContent(106349,1);
   GridStauLSP->SetBinContent(106350,1);
   GridStauLSP->SetBinContent(106351,1);
   GridStauLSP->SetBinContent(106352,1);
   GridStauLSP->SetBinContent(106353,1);
   GridStauLSP->SetBinContent(106354,1);
   GridStauLSP->SetBinContent(106355,1);
   GridStauLSP->SetBinContent(106356,1);
   GridStauLSP->SetBinContent(106357,1);
   GridStauLSP->SetBinContent(106358,1);
   GridStauLSP->SetBinContent(106359,1);
   GridStauLSP->SetBinContent(106360,1);
   GridStauLSP->SetBinContent(106921,1);
   GridStauLSP->SetBinContent(106922,1);
   GridStauLSP->SetBinContent(106923,1);
   GridStauLSP->SetBinContent(106924,1);
   GridStauLSP->SetBinContent(106925,1);
   GridStauLSP->SetBinContent(106926,1);
   GridStauLSP->SetBinContent(106927,1);
   GridStauLSP->SetBinContent(106928,1);
   GridStauLSP->SetBinContent(106929,1);
   GridStauLSP->SetBinContent(106930,1);
   GridStauLSP->SetBinContent(106931,1);
   GridStauLSP->SetBinContent(106932,1);
   GridStauLSP->SetBinContent(106933,1);
   GridStauLSP->SetBinContent(106934,1);
   GridStauLSP->SetBinContent(106935,1);
   GridStauLSP->SetBinContent(106936,1);
   GridStauLSP->SetBinContent(106937,1);
   GridStauLSP->SetBinContent(106938,1);
   GridStauLSP->SetBinContent(106939,1);
   GridStauLSP->SetBinContent(106940,1);
   GridStauLSP->SetBinContent(106941,1);
   GridStauLSP->SetBinContent(106942,1);
   GridStauLSP->SetBinContent(106943,1);
   GridStauLSP->SetBinContent(106944,1);
   GridStauLSP->SetBinContent(106945,1);
   GridStauLSP->SetBinContent(106946,1);
   GridStauLSP->SetBinContent(106947,1);
   GridStauLSP->SetBinContent(106948,1);
   GridStauLSP->SetBinContent(106949,1);
   GridStauLSP->SetBinContent(106950,1);
   GridStauLSP->SetBinContent(106951,1);
   GridStauLSP->SetBinContent(106952,1);
   GridStauLSP->SetBinContent(106953,1);
   GridStauLSP->SetBinContent(106954,1);
   GridStauLSP->SetEntries(2384);
   GridStauLSP->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#666666");
   GridStauLSP->SetFillColor(ci);
   GridStauLSP->SetLineStyle(0);
   GridStauLSP->SetMarkerStyle(20);
   GridStauLSP->GetXaxis()->SetTitle("m_{0} [GeV]");
   GridStauLSP->GetXaxis()->SetLabelFont(42);
   GridStauLSP->GetXaxis()->SetLabelOffset(0.007);
   GridStauLSP->GetXaxis()->SetLabelSize(0.05);
   GridStauLSP->GetXaxis()->SetTitleSize(0.06);
   GridStauLSP->GetXaxis()->SetTitleOffset(1.1);
   GridStauLSP->GetXaxis()->SetTitleFont(42);
   GridStauLSP->GetYaxis()->SetTitle("m_{1/2} [GeV]");
   GridStauLSP->GetYaxis()->SetLabelFont(42);
   GridStauLSP->GetYaxis()->SetLabelOffset(0.007);
   GridStauLSP->GetYaxis()->SetLabelSize(0.05);
   GridStauLSP->GetYaxis()->SetTitleSize(0.06);
   GridStauLSP->GetYaxis()->SetTitleOffset(1.2);
   GridStauLSP->GetYaxis()->SetTitleFont(42);
   GridStauLSP->GetZaxis()->SetLabelFont(42);
   GridStauLSP->GetZaxis()->SetLabelOffset(0.007);
   GridStauLSP->GetZaxis()->SetLabelSize(0.05);
   GridStauLSP->GetZaxis()->SetTitleSize(0.06);
   GridStauLSP->GetZaxis()->SetTitleFont(42);
   GridStauLSP->Draw("BOX same");
   
   TGraphErrors *gre = new TGraphErrors(59);
   gre->SetName("Graph");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,2134.5,96.25);
   gre->SetPointError(0,0,3.75);
   gre->SetPoint(1,2149.5,96.25);
   gre->SetPointError(1,0,3.75);
   gre->SetPoint(2,2164.5,98.75);
   gre->SetPointError(2,0,6.25);
   gre->SetPoint(3,2179.5,98.75);
   gre->SetPointError(3,0,6.25);
   gre->SetPoint(4,2194.5,101.25);
   gre->SetPointError(4,0,8.75);
   gre->SetPoint(5,2209.5,101.25);
   gre->SetPointError(5,0,8.75);
   gre->SetPoint(6,2224.5,101.25);
   gre->SetPointError(6,0,8.75);
   gre->SetPoint(7,2239.5,103.75);
   gre->SetPointError(7,0,11.25);
   gre->SetPoint(8,2254.5,103.75);
   gre->SetPointError(8,0,11.25);
   gre->SetPoint(9,2269.5,108.75);
   gre->SetPointError(9,0,16.25);
   gre->SetPoint(10,2284.5,106.25);
   gre->SetPointError(10,0,13.75);
   gre->SetPoint(11,2299.5,106.25);
   gre->SetPointError(11,0,13.75);
   gre->SetPoint(12,2314.5,108.75);
   gre->SetPointError(12,0,16.25);
   gre->SetPoint(13,2329.5,108.75);
   gre->SetPointError(13,0,16.25);
   gre->SetPoint(14,2344.5,111.25);
   gre->SetPointError(14,0,18.75);
   gre->SetPoint(15,2359.5,111.25);
   gre->SetPointError(15,0,18.75);
   gre->SetPoint(16,2374.5,113.75);
   gre->SetPointError(16,0,21.25);
   gre->SetPoint(17,2389.5,113.75);
   gre->SetPointError(17,0,21.25);
   gre->SetPoint(18,2404.5,116.25);
   gre->SetPointError(18,0,23.75);
   gre->SetPoint(19,2419.5,116.25);
   gre->SetPointError(19,0,23.75);
   gre->SetPoint(20,2434.5,118.75);
   gre->SetPointError(20,0,26.25);
   gre->SetPoint(21,2449.5,118.75);
   gre->SetPointError(21,0,26.25);
   gre->SetPoint(22,2464.5,121.25);
   gre->SetPointError(22,0,28.75);
   gre->SetPoint(23,2479.5,121.25);
   gre->SetPointError(23,0,28.75);
   gre->SetPoint(24,2494.5,121.25);
   gre->SetPointError(24,0,28.75);
   gre->SetPoint(25,2509.5,123.75);
   gre->SetPointError(25,0,31.25);
   gre->SetPoint(26,2524.5,126.25);
   gre->SetPointError(26,0,33.75);
   gre->SetPoint(27,2539.5,126.25);
   gre->SetPointError(27,0,33.75);
   gre->SetPoint(28,2554.5,128.75);
   gre->SetPointError(28,0,36.25);
   gre->SetPoint(29,2569.5,128.75);
   gre->SetPointError(29,0,36.25);
   gre->SetPoint(30,2584.5,131.25);
   gre->SetPointError(30,0,38.75);
   gre->SetPoint(31,2599.5,131.25);
   gre->SetPointError(31,0,38.75);
   gre->SetPoint(32,2614.5,133.75);
   gre->SetPointError(32,0,41.25);
   gre->SetPoint(33,2629.5,133.75);
   gre->SetPointError(33,0,41.25);
   gre->SetPoint(34,2644.5,136.25);
   gre->SetPointError(34,0,43.75);
   gre->SetPoint(35,2659.5,136.25);
   gre->SetPointError(35,0,43.75);
   gre->SetPoint(36,2674.5,138.75);
   gre->SetPointError(36,0,46.25);
   gre->SetPoint(37,2689.5,143.75);
   gre->SetPointError(37,0,51.25);
   gre->SetPoint(38,2704.5,141.25);
   gre->SetPointError(38,0,48.75);
   gre->SetPoint(39,2719.5,143.75);
   gre->SetPointError(39,0,51.25);
   gre->SetPoint(40,2734.5,143.75);
   gre->SetPointError(40,0,51.25);
   gre->SetPoint(41,2749.5,148.75);
   gre->SetPointError(41,0,56.25);
   gre->SetPoint(42,2764.5,146.25);
   gre->SetPointError(42,0,53.75);
   gre->SetPoint(43,2779.5,148.75);
   gre->SetPointError(43,0,56.25);
   gre->SetPoint(44,2794.5,151.25);
   gre->SetPointError(44,0,58.75);
   gre->SetPoint(45,2809.5,151.25);
   gre->SetPointError(45,0,58.75);
   gre->SetPoint(46,2824.5,153.75);
   gre->SetPointError(46,0,61.25);
   gre->SetPoint(47,2839.5,153.75);
   gre->SetPointError(47,0,61.25);
   gre->SetPoint(48,2854.5,156.25);
   gre->SetPointError(48,0,63.75);
   gre->SetPoint(49,2869.5,166.25);
   gre->SetPointError(49,0,73.75);
   gre->SetPoint(50,2884.5,158.75);
   gre->SetPointError(50,0,66.25);
   gre->SetPoint(51,2899.5,161.25);
   gre->SetPointError(51,0,68.75);
   gre->SetPoint(52,2914.5,161.25);
   gre->SetPointError(52,0,68.75);
   gre->SetPoint(53,2929.5,163.75);
   gre->SetPointError(53,0,71.25);
   gre->SetPoint(54,2944.5,171.25);
   gre->SetPointError(54,0,78.75);
   gre->SetPoint(55,2959.5,166.25);
   gre->SetPointError(55,0,73.75);
   gre->SetPoint(56,2974.5,168.75);
   gre->SetPointError(56,0,76.25);
   gre->SetPoint(57,2989.5,171.25);
   gre->SetPointError(57,0,78.75);
   gre->SetPoint(58,2999.5,171.25);
   gre->SetPointError(58,0,78.75);
   
   TH1F *Graph1 = new TH1F("Graph1","Graph",100,2048,3086);
   Graph1->SetMinimum(76.75);
   Graph1->SetMaximum(265.75);
   Graph1->SetDirectory(0);
   Graph1->SetStats(0);
   Graph1->SetLineStyle(0);
   Graph1->SetMarkerStyle(20);
   Graph1->GetXaxis()->SetLabelFont(42);
   Graph1->GetXaxis()->SetLabelOffset(0.007);
   Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph1->GetXaxis()->SetTitleSize(0.06);
   Graph1->GetXaxis()->SetTitleOffset(0.9);
   Graph1->GetXaxis()->SetTitleFont(42);
   Graph1->GetYaxis()->SetLabelFont(42);
   Graph1->GetYaxis()->SetLabelOffset(0.007);
   Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph1->GetYaxis()->SetTitleSize(0.06);
   Graph1->GetYaxis()->SetTitleOffset(1.25);
   Graph1->GetYaxis()->SetTitleFont(42);
   Graph1->GetZaxis()->SetLabelFont(42);
   Graph1->GetZaxis()->SetLabelOffset(0.007);
   Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph1->GetZaxis()->SetTitleSize(0.06);
   Graph1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph1);
   
   gre->Draw(" e3");
   
   gre = new TGraphErrors(54);
   gre->SetName("Graph");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,44.5,126.25);
   gre->SetPointError(0,0,33.75);
   gre->SetPoint(1,94.5,126.25);
   gre->SetPointError(1,0,33.75);
   gre->SetPoint(2,144.5,126.25);
   gre->SetPointError(2,0,33.75);
   gre->SetPoint(3,194.5,126.25);
   gre->SetPointError(3,0,33.75);
   gre->SetPoint(4,244.5,123.75);
   gre->SetPointError(4,0,31.25);
   gre->SetPoint(5,294.5,123.75);
   gre->SetPointError(5,0,31.25);
   gre->SetPoint(6,344.5,123.75);
   gre->SetPointError(6,0,31.25);
   gre->SetPoint(7,394.5,123.75);
   gre->SetPointError(7,0,31.25);
   gre->SetPoint(8,444.5,123.75);
   gre->SetPointError(8,0,31.25);
   gre->SetPoint(9,494.5,123.75);
   gre->SetPointError(9,0,31.25);
   gre->SetPoint(10,544.5,121.25);
   gre->SetPointError(10,0,28.75);
   gre->SetPoint(11,594.5,121.25);
   gre->SetPointError(11,0,28.75);
   gre->SetPoint(12,644.5,121.25);
   gre->SetPointError(12,0,28.75);
   gre->SetPoint(13,694.5,121.25);
   gre->SetPointError(13,0,28.75);
   gre->SetPoint(14,744.5,121.25);
   gre->SetPointError(14,0,28.75);
   gre->SetPoint(15,794.5,121.25);
   gre->SetPointError(15,0,28.75);
   gre->SetPoint(16,844.5,118.75);
   gre->SetPointError(16,0,26.25);
   gre->SetPoint(17,894.5,118.75);
   gre->SetPointError(17,0,26.25);
   gre->SetPoint(18,944.5,118.75);
   gre->SetPointError(18,0,26.25);
   gre->SetPoint(19,994.5,118.75);
   gre->SetPointError(19,0,26.25);
   gre->SetPoint(20,1044.5,118.75);
   gre->SetPointError(20,0,26.25);
   gre->SetPoint(21,1094.5,118.75);
   gre->SetPointError(21,0,26.25);
   gre->SetPoint(22,1144.5,118.75);
   gre->SetPointError(22,0,26.25);
   gre->SetPoint(23,1194.5,118.75);
   gre->SetPointError(23,0,26.25);
   gre->SetPoint(24,1244.5,118.75);
   gre->SetPointError(24,0,26.25);
   gre->SetPoint(25,1294.5,118.75);
   gre->SetPointError(25,0,26.25);
   gre->SetPoint(26,1344.5,118.75);
   gre->SetPointError(26,0,26.25);
   gre->SetPoint(27,1394.5,118.75);
   gre->SetPointError(27,0,26.25);
   gre->SetPoint(28,1444.5,118.75);
   gre->SetPointError(28,0,26.25);
   gre->SetPoint(29,1494.5,118.75);
   gre->SetPointError(29,0,26.25);
   gre->SetPoint(30,1544.5,118.75);
   gre->SetPointError(30,0,26.25);
   gre->SetPoint(31,1594.5,118.75);
   gre->SetPointError(31,0,26.25);
   gre->SetPoint(32,1644.5,118.75);
   gre->SetPointError(32,0,26.25);
   gre->SetPoint(33,1694.5,118.75);
   gre->SetPointError(33,0,26.25);
   gre->SetPoint(34,1744.5,118.75);
   gre->SetPointError(34,0,26.25);
   gre->SetPoint(35,1794.5,123.75);
   gre->SetPointError(35,0,26.25);
   gre->SetPoint(36,1844.5,123.75);
   gre->SetPointError(36,0,26.25);
   gre->SetPoint(37,1894.5,123.75);
   gre->SetPointError(37,0,26.25);
   gre->SetPoint(38,1944.5,126.25);
   gre->SetPointError(38,0,23.75);
   gre->SetPoint(39,1994.5,131.25);
   gre->SetPointError(39,0,23.75);
   gre->SetPoint(40,2044.5,133.75);
   gre->SetPointError(40,0,21.25);
   gre->SetPoint(41,2094.5,138.75);
   gre->SetPointError(41,0,21.25);
   gre->SetPoint(42,2144.5,141.25);
   gre->SetPointError(42,0,18.75);
   gre->SetPoint(43,2194.5,148.75);
   gre->SetPointError(43,0,16.25);
   gre->SetPoint(44,2244.5,153.75);
   gre->SetPointError(44,0,16.25);
   gre->SetPoint(45,2294.5,161.25);
   gre->SetPointError(45,0,13.75);
   gre->SetPoint(46,2344.5,163.75);
   gre->SetPointError(46,0,16.25);
   gre->SetPoint(47,2394.5,173.75);
   gre->SetPointError(47,0,11.25);
   gre->SetPoint(48,2444.5,178.75);
   gre->SetPointError(48,0,11.25);
   gre->SetPoint(49,2494.5,186.25);
   gre->SetPointError(49,0,8.75);
   gre->SetPoint(50,2544.5,193.75);
   gre->SetPointError(50,0,6.25);
   gre->SetPoint(51,2599.5,201.25);
   gre->SetPointError(51,0,8.75);
   gre->SetPoint(52,2679.5,213.75);
   gre->SetPointError(52,0,6.25);
   gre->SetPoint(53,2949.5,273.75);
   gre->SetPointError(53,0,6.25);
   
   TH1F *Graph2 = new TH1F("Graph2","Graph",100,0,3240);
   Graph2->SetMinimum(73.75);
   Graph2->SetMaximum(298.75);
   Graph2->SetDirectory(0);
   Graph2->SetStats(0);
   Graph2->SetLineStyle(0);
   Graph2->SetMarkerStyle(20);
   Graph2->GetXaxis()->SetLabelFont(42);
   Graph2->GetXaxis()->SetLabelOffset(0.007);
   Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph2->GetXaxis()->SetTitleSize(0.06);
   Graph2->GetXaxis()->SetTitleOffset(0.9);
   Graph2->GetXaxis()->SetTitleFont(42);
   Graph2->GetYaxis()->SetLabelFont(42);
   Graph2->GetYaxis()->SetLabelOffset(0.007);
   Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph2->GetYaxis()->SetTitleSize(0.06);
   Graph2->GetYaxis()->SetTitleOffset(1.25);
   Graph2->GetYaxis()->SetTitleFont(42);
   Graph2->GetZaxis()->SetLabelFont(42);
   Graph2->GetZaxis()->SetLabelOffset(0.007);
   Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph2->GetZaxis()->SetTitleSize(0.06);
   Graph2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph2);
   
   gre->Draw(" e3");
   
   TH2F *GridSleptonLEP = new TH2F("GridSleptonLEP","",592,40,3000,180,100,1000);
   GridSleptonLEP->SetBinContent(595,1);
   GridSleptonLEP->SetBinContent(596,1);
   GridSleptonLEP->SetBinContent(597,1);
   GridSleptonLEP->SetBinContent(598,1);
   GridSleptonLEP->SetBinContent(599,1);
   GridSleptonLEP->SetBinContent(600,1);
   GridSleptonLEP->SetBinContent(601,1);
   GridSleptonLEP->SetBinContent(602,1);
   GridSleptonLEP->SetBinContent(603,1);
   GridSleptonLEP->SetBinContent(1189,1);
   GridSleptonLEP->SetBinContent(1190,1);
   GridSleptonLEP->SetBinContent(1191,1);
   GridSleptonLEP->SetBinContent(1192,1);
   GridSleptonLEP->SetBinContent(1193,1);
   GridSleptonLEP->SetBinContent(1194,1);
   GridSleptonLEP->SetBinContent(1195,1);
   GridSleptonLEP->SetBinContent(1196,1);
   GridSleptonLEP->SetBinContent(1197,1);
   GridSleptonLEP->SetBinContent(1783,1);
   GridSleptonLEP->SetBinContent(1784,1);
   GridSleptonLEP->SetBinContent(1785,1);
   GridSleptonLEP->SetBinContent(1786,1);
   GridSleptonLEP->SetBinContent(1787,1);
   GridSleptonLEP->SetBinContent(1788,1);
   GridSleptonLEP->SetBinContent(1789,1);
   GridSleptonLEP->SetBinContent(1790,1);
   GridSleptonLEP->SetBinContent(1791,1);
   GridSleptonLEP->SetBinContent(2377,1);
   GridSleptonLEP->SetBinContent(2378,1);
   GridSleptonLEP->SetBinContent(2379,1);
   GridSleptonLEP->SetBinContent(2380,1);
   GridSleptonLEP->SetBinContent(2381,1);
   GridSleptonLEP->SetBinContent(2382,1);
   GridSleptonLEP->SetBinContent(2383,1);
   GridSleptonLEP->SetBinContent(2384,1);
   GridSleptonLEP->SetBinContent(2971,1);
   GridSleptonLEP->SetBinContent(2972,1);
   GridSleptonLEP->SetBinContent(2973,1);
   GridSleptonLEP->SetBinContent(2974,1);
   GridSleptonLEP->SetBinContent(2975,1);
   GridSleptonLEP->SetBinContent(2976,1);
   GridSleptonLEP->SetBinContent(2977,1);
   GridSleptonLEP->SetBinContent(2978,1);
   GridSleptonLEP->SetBinContent(3565,1);
   GridSleptonLEP->SetBinContent(3566,1);
   GridSleptonLEP->SetBinContent(3567,1);
   GridSleptonLEP->SetBinContent(3568,1);
   GridSleptonLEP->SetBinContent(3569,1);
   GridSleptonLEP->SetBinContent(3570,1);
   GridSleptonLEP->SetBinContent(3571,1);
   GridSleptonLEP->SetBinContent(3572,1);
   GridSleptonLEP->SetBinContent(4159,1);
   GridSleptonLEP->SetBinContent(4160,1);
   GridSleptonLEP->SetBinContent(4161,1);
   GridSleptonLEP->SetBinContent(4162,1);
   GridSleptonLEP->SetBinContent(4163,1);
   GridSleptonLEP->SetBinContent(4164,1);
   GridSleptonLEP->SetBinContent(4165,1);
   GridSleptonLEP->SetBinContent(4166,1);
   GridSleptonLEP->SetBinContent(4753,1);
   GridSleptonLEP->SetBinContent(4754,1);
   GridSleptonLEP->SetBinContent(4755,1);
   GridSleptonLEP->SetBinContent(4756,1);
   GridSleptonLEP->SetBinContent(4757,1);
   GridSleptonLEP->SetBinContent(4758,1);
   GridSleptonLEP->SetBinContent(4759,1);
   GridSleptonLEP->SetBinContent(5347,1);
   GridSleptonLEP->SetBinContent(5348,1);
   GridSleptonLEP->SetBinContent(5349,1);
   GridSleptonLEP->SetBinContent(5350,1);
   GridSleptonLEP->SetBinContent(5351,1);
   GridSleptonLEP->SetBinContent(5352,1);
   GridSleptonLEP->SetBinContent(5353,1);
   GridSleptonLEP->SetBinContent(5941,1);
   GridSleptonLEP->SetBinContent(5942,1);
   GridSleptonLEP->SetBinContent(5943,1);
   GridSleptonLEP->SetBinContent(5944,1);
   GridSleptonLEP->SetBinContent(5945,1);
   GridSleptonLEP->SetBinContent(5946,1);
   GridSleptonLEP->SetBinContent(5947,1);
   GridSleptonLEP->SetBinContent(6535,1);
   GridSleptonLEP->SetBinContent(6536,1);
   GridSleptonLEP->SetBinContent(6537,1);
   GridSleptonLEP->SetBinContent(6538,1);
   GridSleptonLEP->SetBinContent(6539,1);
   GridSleptonLEP->SetBinContent(6540,1);
   GridSleptonLEP->SetBinContent(6541,1);
   GridSleptonLEP->SetBinContent(7129,1);
   GridSleptonLEP->SetBinContent(7130,1);
   GridSleptonLEP->SetBinContent(7131,1);
   GridSleptonLEP->SetBinContent(7132,1);
   GridSleptonLEP->SetBinContent(7133,1);
   GridSleptonLEP->SetBinContent(7134,1);
   GridSleptonLEP->SetBinContent(7723,1);
   GridSleptonLEP->SetBinContent(7724,1);
   GridSleptonLEP->SetBinContent(7725,1);
   GridSleptonLEP->SetBinContent(7726,1);
   GridSleptonLEP->SetBinContent(7727,1);
   GridSleptonLEP->SetBinContent(7728,1);
   GridSleptonLEP->SetBinContent(8317,1);
   GridSleptonLEP->SetBinContent(8318,1);
   GridSleptonLEP->SetBinContent(8319,1);
   GridSleptonLEP->SetBinContent(8320,1);
   GridSleptonLEP->SetBinContent(8321,1);
   GridSleptonLEP->SetBinContent(8322,1);
   GridSleptonLEP->SetBinContent(8911,1);
   GridSleptonLEP->SetBinContent(8912,1);
   GridSleptonLEP->SetBinContent(8913,1);
   GridSleptonLEP->SetBinContent(8914,1);
   GridSleptonLEP->SetBinContent(8915,1);
   GridSleptonLEP->SetBinContent(9505,1);
   GridSleptonLEP->SetBinContent(9506,1);
   GridSleptonLEP->SetBinContent(9507,1);
   GridSleptonLEP->SetBinContent(9508,1);
   GridSleptonLEP->SetBinContent(9509,1);
   GridSleptonLEP->SetBinContent(10099,1);
   GridSleptonLEP->SetBinContent(10100,1);
   GridSleptonLEP->SetBinContent(10101,1);
   GridSleptonLEP->SetBinContent(10102,1);
   GridSleptonLEP->SetBinContent(10693,1);
   GridSleptonLEP->SetBinContent(10694,1);
   GridSleptonLEP->SetBinContent(10695,1);
   GridSleptonLEP->SetBinContent(10696,1);
   GridSleptonLEP->SetBinContent(11287,1);
   GridSleptonLEP->SetBinContent(11288,1);
   GridSleptonLEP->SetBinContent(11289,1);
   GridSleptonLEP->SetBinContent(11881,1);
   GridSleptonLEP->SetBinContent(11882,1);
   GridSleptonLEP->SetBinContent(11883,1);
   GridSleptonLEP->SetBinContent(12475,1);
   GridSleptonLEP->SetBinContent(12476,1);
   GridSleptonLEP->SetBinContent(13069,1);
   GridSleptonLEP->SetBinContent(13070,1);
   GridSleptonLEP->SetBinContent(13663,1);
   GridSleptonLEP->SetEntries(134);
   GridSleptonLEP->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   GridSleptonLEP->SetFillColor(ci);
   GridSleptonLEP->SetLineStyle(0);
   GridSleptonLEP->SetMarkerStyle(20);
   GridSleptonLEP->GetXaxis()->SetTitle("m_{0} [GeV]");
   GridSleptonLEP->GetXaxis()->SetLabelFont(42);
   GridSleptonLEP->GetXaxis()->SetLabelOffset(0.007);
   GridSleptonLEP->GetXaxis()->SetLabelSize(0.05);
   GridSleptonLEP->GetXaxis()->SetTitleSize(0.06);
   GridSleptonLEP->GetXaxis()->SetTitleOffset(1.1);
   GridSleptonLEP->GetXaxis()->SetTitleFont(42);
   GridSleptonLEP->GetYaxis()->SetTitle("m_{1/2} [GeV]");
   GridSleptonLEP->GetYaxis()->SetLabelFont(42);
   GridSleptonLEP->GetYaxis()->SetLabelOffset(0.007);
   GridSleptonLEP->GetYaxis()->SetLabelSize(0.05);
   GridSleptonLEP->GetYaxis()->SetTitleSize(0.06);
   GridSleptonLEP->GetYaxis()->SetTitleOffset(1.2);
   GridSleptonLEP->GetYaxis()->SetTitleFont(42);
   GridSleptonLEP->GetZaxis()->SetLabelFont(42);
   GridSleptonLEP->GetZaxis()->SetLabelOffset(0.007);
   GridSleptonLEP->GetZaxis()->SetLabelSize(0.05);
   GridSleptonLEP->GetZaxis()->SetTitleSize(0.06);
   GridSleptonLEP->GetZaxis()->SetTitleFont(42);
   GridSleptonLEP->Draw("BOX same");
   
   gre = new TGraphErrors(13);
   gre->SetName("Graph");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66ccff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#66ccff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#66ccff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,1814.5,96.25);
   gre->SetPointError(0,0,3.75);
   gre->SetPoint(1,1914.5,98.75);
   gre->SetPointError(1,0,6.25);
   gre->SetPoint(2,2014.5,103.75);
   gre->SetPointError(2,0,11.25);
   gre->SetPoint(3,2114.5,111.25);
   gre->SetPointError(3,0,18.75);
   gre->SetPoint(4,2214.5,123.75);
   gre->SetPointError(4,0,16.25);
   gre->SetPoint(5,2314.5,138.75);
   gre->SetPointError(5,0,16.25);
   gre->SetPoint(6,2414.5,153.75);
   gre->SetPointError(6,0,16.25);
   gre->SetPoint(7,2514.5,171.25);
   gre->SetPointError(7,0,18.75);
   gre->SetPoint(8,2614.5,188.75);
   gre->SetPointError(8,0,16.25);
   gre->SetPoint(9,2714.5,206.25);
   gre->SetPointError(9,0,18.75);
   gre->SetPoint(10,2814.5,226.25);
   gre->SetPointError(10,0,18.75);
   gre->SetPoint(11,2914.5,251.25);
   gre->SetPointError(11,0,23.75);
   gre->SetPoint(12,2999.5,266.25);
   gre->SetPointError(12,0,18.75);
   
   TH1F *Graph3 = new TH1F("Graph3","Graph",100,1696,3118);
   Graph3->SetMinimum(73.25);
   Graph3->SetMaximum(304.25);
   Graph3->SetDirectory(0);
   Graph3->SetStats(0);
   Graph3->SetLineStyle(0);
   Graph3->SetMarkerStyle(20);
   Graph3->GetXaxis()->SetLabelFont(42);
   Graph3->GetXaxis()->SetLabelOffset(0.007);
   Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph3->GetXaxis()->SetTitleSize(0.06);
   Graph3->GetXaxis()->SetTitleOffset(0.9);
   Graph3->GetXaxis()->SetTitleFont(42);
   Graph3->GetYaxis()->SetLabelFont(42);
   Graph3->GetYaxis()->SetLabelOffset(0.007);
   Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph3->GetYaxis()->SetTitleSize(0.06);
   Graph3->GetYaxis()->SetTitleOffset(1.25);
   Graph3->GetYaxis()->SetTitleFont(42);
   Graph3->GetZaxis()->SetLabelFont(42);
   Graph3->GetZaxis()->SetLabelOffset(0.007);
   Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph3->GetZaxis()->SetTitleSize(0.06);
   Graph3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph3);
   
   gre->Draw(" e3");
   
   TLegend *leg = new TLegend(0.1856757,0.158,0.3268919,0.302,NULL,"NDCbr");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.02);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("GridSleptonLEP","#scale[1.3]{LEP2 } #scale[1.5]{#tilde{#font[12]{l}}^{ #pm}}","F");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("GridCharginoLEP","#scale[1.3]{LEP2 } #scale[1.5]{#tilde{#chi}_{1}^{ #pm}}","F");

   ci = TColor::GetColor("#009900");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   TLatex *   tex = new TLatex(2500,115,"#font[42]{No EWSB}");
   tex->SetTextSize(0.04);
   tex->SetTextAngle(23);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(150,820,"#font[42]{#tilde{#tau} = LSP}");
   tex->SetTextColor(0);
   tex->SetTextSize(0.04);
   tex->SetTextAngle(84);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(2300,125,"#font[42]{Non-Convergent RGE's}");
   tex->SetTextSize(0.025);
   tex->SetTextAngle(23);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1500,200,"#font[12]{m(#tilde{g}) = 500}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-3);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(2400,405,"#font[12]{m(#tilde{g}) = 1000}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-3);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(2400,630,"#font[12]{m(#tilde{g}) = 1500}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-3);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(2400,865,"#font[12]{m(#tilde{g}) = 2000}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-3);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(190,490,"#font[12]{m(#tilde{q}) = 1000}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-25);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(280,750,"#font[12]{m(#tilde{q}) = 1500}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-22);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(740,970,"#font[12]{m(#tilde{q}) = 2000}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-33);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1720,970,"#font[12]{m(#tilde{q}) = 2500}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-53);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH2F *mSUGRA__1 = new TH2F("mSUGRA__1","",592,40,3000,180,100,1000);
   mSUGRA__1->SetMinimum(1);
   mSUGRA__1->SetDirectory(0);
   mSUGRA__1->SetStats(0);
   mSUGRA__1->SetLineStyle(0);
   mSUGRA__1->SetMarkerStyle(20);
   mSUGRA__1->GetXaxis()->SetTitle("m_{0} [GeV]");
   mSUGRA__1->GetXaxis()->SetLabelFont(42);
   mSUGRA__1->GetXaxis()->SetLabelOffset(0.007);
   mSUGRA__1->GetXaxis()->SetLabelSize(0.05);
   mSUGRA__1->GetXaxis()->SetTitleSize(0.06);
   mSUGRA__1->GetXaxis()->SetTitleOffset(1.1);
   mSUGRA__1->GetXaxis()->SetTitleFont(42);
   mSUGRA__1->GetYaxis()->SetTitle("m_{1/2} [GeV]");
   mSUGRA__1->GetYaxis()->SetLabelFont(42);
   mSUGRA__1->GetYaxis()->SetLabelOffset(0.007);
   mSUGRA__1->GetYaxis()->SetLabelSize(0.05);
   mSUGRA__1->GetYaxis()->SetTitleSize(0.06);
   mSUGRA__1->GetYaxis()->SetTitleOffset(1.2);
   mSUGRA__1->GetYaxis()->SetTitleFont(42);
   mSUGRA__1->GetZaxis()->SetLabelFont(42);
   mSUGRA__1->GetZaxis()->SetLabelOffset(0.007);
   mSUGRA__1->GetZaxis()->SetLabelSize(0.05);
   mSUGRA__1->GetZaxis()->SetTitleSize(0.06);
   mSUGRA__1->GetZaxis()->SetTitleFont(42);
   mSUGRA__1->Draw("sameaxis");
   
   TPaveText *pt = new TPaveText(230,810,720,960,"BR");
   pt->SetBorderSize(1);
   pt->SetTextAlign(12);  pt->SetFillColor(kWhite);
   text = pt->AddText("#font[42]{tan(#beta)=10}");
   text = pt->AddText("#font[42]{A_{0} = 0 GeV}");
   text = pt->AddText("#font[42]{#mu > 0}");
   text = pt->AddText("#font[42]{m_{t} = 173.2 GeV}");
   pt->Draw();
   GridCanvas->Modified();
   GridCanvas->cd();
   GridCanvas->SetSelected(GridCanvas);
}


==> anc/GridTanb10_v2.C <==
{
//=========Macro generated from canvas: GridCanvas/
//=========  (Mon Feb 27 15:42:37 2012) by ROOT version5.27/06b
   TCanvas *GridCanvas = new TCanvas("GridCanvas", "",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   GridCanvas->SetHighLightColor(2);
   GridCanvas->Range(-583.1578,-55.55556,3311.579,1055.556);
   GridCanvas->SetFillColor(0);
   GridCanvas->SetBorderMode(0);
   GridCanvas->SetBorderSize(2);
   GridCanvas->SetTickx(1);
   GridCanvas->SetTicky(1);
   GridCanvas->SetLeftMargin(0.16);
   GridCanvas->SetRightMargin(0.08);
   GridCanvas->SetTopMargin(0.05);
   GridCanvas->SetBottomMargin(0.14);
   GridCanvas->SetFrameFillStyle(0);
   GridCanvas->SetFrameBorderMode(0);
   GridCanvas->SetFrameFillStyle(0);
   GridCanvas->SetFrameBorderMode(0);
   
   TH2F *mSUGRA = new TH2F("mSUGRA","",592,40,3000,180,100,1000);
   mSUGRA->SetMinimum(1);
   mSUGRA->SetStats(0);
   mSUGRA->SetLineStyle(0);
   mSUGRA->SetMarkerStyle(20);
   mSUGRA->GetXaxis()->SetTitle("m_{0} [GeV]");
   mSUGRA->GetXaxis()->SetLabelFont(42);
   mSUGRA->GetXaxis()->SetLabelOffset(0.007);
   mSUGRA->GetXaxis()->SetLabelSize(0.05);
   mSUGRA->GetXaxis()->SetTitleSize(0.06);
   mSUGRA->GetXaxis()->SetTitleOffset(1.1);
   mSUGRA->GetXaxis()->SetTitleFont(42);
   mSUGRA->GetYaxis()->SetTitle("m_{1/2} [GeV]");
   mSUGRA->GetYaxis()->SetLabelFont(42);
   mSUGRA->GetYaxis()->SetLabelOffset(0.007);
   mSUGRA->GetYaxis()->SetLabelSize(0.05);
   mSUGRA->GetYaxis()->SetTitleSize(0.06);
   mSUGRA->GetYaxis()->SetTitleOffset(1.2);
   mSUGRA->GetYaxis()->SetTitleFont(42);
   mSUGRA->GetZaxis()->SetLabelFont(42);
   mSUGRA->GetZaxis()->SetLabelOffset(0.007);
   mSUGRA->GetZaxis()->SetLabelSize(0.05);
   mSUGRA->GetZaxis()->SetTitleSize(0.06);
   mSUGRA->GetZaxis()->SetTitleFont(42);
   mSUGRA->Draw("BOX");
   
   TF1 *fGluino500 = new TF1("*fGluino500",40,2500,5);
    //The original function :  had originally been created by:
    //TF1 *fGluino500 = new TF1("fGluino500",,40,2500,5);
   fGluino500->SetRange(40,2500);
   fGluino500->SetName("fGluino500");
   fGluino500->SetTitle("");
   fGluino500->SetSavedPoint(0,204.4883);
   fGluino500->SetSavedPoint(1,204.1736);
   fGluino500->SetSavedPoint(2,203.8588);
   fGluino500->SetSavedPoint(3,203.5441);
   fGluino500->SetSavedPoint(4,203.2294);
   fGluino500->SetSavedPoint(5,202.9147);
   fGluino500->SetSavedPoint(6,202.6);
   fGluino500->SetSavedPoint(7,202.2853);
   fGluino500->SetSavedPoint(8,201.9706);
   fGluino500->SetSavedPoint(9,201.6559);
   fGluino500->SetSavedPoint(10,201.3412);
   fGluino500->SetSavedPoint(11,201.0264);
   fGluino500->SetSavedPoint(12,200.7117);
   fGluino500->SetSavedPoint(13,200.397);
   fGluino500->SetSavedPoint(14,200.0823);
   fGluino500->SetSavedPoint(15,199.7676);
   fGluino500->SetSavedPoint(16,199.4529);
   fGluino500->SetSavedPoint(17,199.1382);
   fGluino500->SetSavedPoint(18,198.8235);
   fGluino500->SetSavedPoint(19,198.5087);
   fGluino500->SetSavedPoint(20,198.194);
   fGluino500->SetSavedPoint(21,197.8793);
   fGluino500->SetSavedPoint(22,197.5646);
   fGluino500->SetSavedPoint(23,197.2499);
   fGluino500->SetSavedPoint(24,196.9352);
   fGluino500->SetSavedPoint(25,196.6205);
   fGluino500->SetSavedPoint(26,196.3058);
   fGluino500->SetSavedPoint(27,195.991);
   fGluino500->SetSavedPoint(28,195.6763);
   fGluino500->SetSavedPoint(29,195.3616);
   fGluino500->SetSavedPoint(30,195.0469);
   fGluino500->SetSavedPoint(31,194.7322);
   fGluino500->SetSavedPoint(32,194.4175);
   fGluino500->SetSavedPoint(33,194.1028);
   fGluino500->SetSavedPoint(34,193.7881);
   fGluino500->SetSavedPoint(35,193.4733);
   fGluino500->SetSavedPoint(36,193.1586);
   fGluino500->SetSavedPoint(37,192.8439);
   fGluino500->SetSavedPoint(38,192.5292);
   fGluino500->SetSavedPoint(39,192.2145);
   fGluino500->SetSavedPoint(40,191.8998);
   fGluino500->SetSavedPoint(41,191.5851);
   fGluino500->SetSavedPoint(42,191.2704);
   fGluino500->SetSavedPoint(43,190.9556);
   fGluino500->SetSavedPoint(44,190.6409);
   fGluino500->SetSavedPoint(45,190.3262);
   fGluino500->SetSavedPoint(46,190.0115);
   fGluino500->SetSavedPoint(47,189.6968);
   fGluino500->SetSavedPoint(48,189.3821);
   fGluino500->SetSavedPoint(49,189.0674);
   fGluino500->SetSavedPoint(50,188.7527);
   fGluino500->SetSavedPoint(51,188.438);
   fGluino500->SetSavedPoint(52,188.1232);
   fGluino500->SetSavedPoint(53,187.8085);
   fGluino500->SetSavedPoint(54,187.4938);
   fGluino500->SetSavedPoint(55,187.1791);
   fGluino500->SetSavedPoint(56,186.8644);
   fGluino500->SetSavedPoint(57,186.5497);
   fGluino500->SetSavedPoint(58,186.235);
   fGluino500->SetSavedPoint(59,185.9203);
   fGluino500->SetSavedPoint(60,185.6055);
   fGluino500->SetSavedPoint(61,185.2908);
   fGluino500->SetSavedPoint(62,184.9761);
   fGluino500->SetSavedPoint(63,184.6614);
   fGluino500->SetSavedPoint(64,184.3467);
   fGluino500->SetSavedPoint(65,184.032);
   fGluino500->SetSavedPoint(66,183.7173);
   fGluino500->SetSavedPoint(67,183.4026);
   fGluino500->SetSavedPoint(68,183.0878);
   fGluino500->SetSavedPoint(69,182.7731);
   fGluino500->SetSavedPoint(70,182.4584);
   fGluino500->SetSavedPoint(71,182.1437);
   fGluino500->SetSavedPoint(72,181.829);
   fGluino500->SetSavedPoint(73,181.5143);
   fGluino500->SetSavedPoint(74,181.1996);
   fGluino500->SetSavedPoint(75,180.8849);
   fGluino500->SetSavedPoint(76,180.5701);
   fGluino500->SetSavedPoint(77,180.2554);
   fGluino500->SetSavedPoint(78,179.9407);
   fGluino500->SetSavedPoint(79,179.626);
   fGluino500->SetSavedPoint(80,179.3113);
   fGluino500->SetSavedPoint(81,178.9966);
   fGluino500->SetSavedPoint(82,178.6819);
   fGluino500->SetSavedPoint(83,178.3672);
   fGluino500->SetSavedPoint(84,178.0525);
   fGluino500->SetSavedPoint(85,177.7377);
   fGluino500->SetSavedPoint(86,177.423);
   fGluino500->SetSavedPoint(87,177.1083);
   fGluino500->SetSavedPoint(88,176.7936);
   fGluino500->SetSavedPoint(89,176.4789);
   fGluino500->SetSavedPoint(90,176.1642);
   fGluino500->SetSavedPoint(91,175.8495);
   fGluino500->SetSavedPoint(92,175.5348);
   fGluino500->SetSavedPoint(93,175.22);
   fGluino500->SetSavedPoint(94,174.9053);
   fGluino500->SetSavedPoint(95,174.5906);
   fGluino500->SetSavedPoint(96,174.2759);
   fGluino500->SetSavedPoint(97,173.9612);
   fGluino500->SetSavedPoint(98,173.6465);
   fGluino500->SetSavedPoint(99,173.3318);
   fGluino500->SetSavedPoint(100,173.0171);
   fGluino500->SetSavedPoint(101,40);
   fGluino500->SetSavedPoint(102,2500);
   fGluino500->SetFillStyle(0);
   fGluino500->SetMarkerStyle(20);
   fGluino500->SetLineColor(18);
   fGluino500->SetLineWidth(2);
   fGluino500->GetXaxis()->SetLabelFont(42);
   fGluino500->GetXaxis()->SetLabelOffset(0.007);
   fGluino500->GetXaxis()->SetLabelSize(0.05);
   fGluino500->GetXaxis()->SetTitleSize(0.06);
   fGluino500->GetXaxis()->SetTitleOffset(0.9);
   fGluino500->GetXaxis()->SetTitleFont(42);
   fGluino500->GetYaxis()->SetLabelFont(42);
   fGluino500->GetYaxis()->SetLabelOffset(0.007);
   fGluino500->GetYaxis()->SetLabelSize(0.05);
   fGluino500->GetYaxis()->SetTitleSize(0.06);
   fGluino500->GetYaxis()->SetTitleOffset(1.25);
   fGluino500->GetYaxis()->SetTitleFont(42);
   fGluino500->SetParameter(0,40);
   fGluino500->SetParError(0,0);
   fGluino500->SetParLimits(0,0,0);
   fGluino500->SetParameter(1,205);
   fGluino500->SetParError(1,0);
   fGluino500->SetParLimits(1,0,0);
   fGluino500->SetParameter(2,2385);
   fGluino500->SetParError(2,0);
   fGluino500->SetParLimits(2,0,0);
   fGluino500->SetParameter(3,175);
   fGluino500->SetParError(3,0);
   fGluino500->SetParLimits(3,0,0);
   fGluino500->SetParameter(4,205);
   fGluino500->SetParError(4,0);
   fGluino500->SetParLimits(4,0,0);
   fGluino500->Draw("SAME C");
   
   TF1 *fGluino1000 = new TF1("*fGluino1000",40,3000,5);
    //The original function :  had originally been created by:
    //TF1 *fGluino1000 = new TF1("fGluino1000",,40,3000,5);
   fGluino1000->SetRange(40,3000);
   fGluino1000->SetName("fGluino1000");
   fGluino1000->SetTitle("");
   fGluino1000->SetSavedPoint(0,429.3836);
   fGluino1000->SetSavedPoint(1,428.9274);
   fGluino1000->SetSavedPoint(2,428.4712);
   fGluino1000->SetSavedPoint(3,428.0151);
   fGluino1000->SetSavedPoint(4,427.5589);
   fGluino1000->SetSavedPoint(5,427.1027);
   fGluino1000->SetSavedPoint(6,426.6466);
   fGluino1000->SetSavedPoint(7,426.1904);
   fGluino1000->SetSavedPoint(8,425.7342);
   fGluino1000->SetSavedPoint(9,425.2781);
   fGluino1000->SetSavedPoint(10,424.8219);
   fGluino1000->SetSavedPoint(11,424.3658);
   fGluino1000->SetSavedPoint(12,423.9096);
   fGluino1000->SetSavedPoint(13,423.4534);
   fGluino1000->SetSavedPoint(14,422.9973);
   fGluino1000->SetSavedPoint(15,422.5411);
   fGluino1000->SetSavedPoint(16,422.0849);
   fGluino1000->SetSavedPoint(17,421.6288);
   fGluino1000->SetSavedPoint(18,421.1726);
   fGluino1000->SetSavedPoint(19,420.7164);
   fGluino1000->SetSavedPoint(20,420.2603);
   fGluino1000->SetSavedPoint(21,419.8041);
   fGluino1000->SetSavedPoint(22,419.3479);
   fGluino1000->SetSavedPoint(23,418.8918);
   fGluino1000->SetSavedPoint(24,418.4356);
   fGluino1000->SetSavedPoint(25,417.9795);
   fGluino1000->SetSavedPoint(26,417.5233);
   fGluino1000->SetSavedPoint(27,417.0671);
   fGluino1000->SetSavedPoint(28,416.611);
   fGluino1000->SetSavedPoint(29,416.1548);
   fGluino1000->SetSavedPoint(30,415.6986);
   fGluino1000->SetSavedPoint(31,415.2425);
   fGluino1000->SetSavedPoint(32,414.7863);
   fGluino1000->SetSavedPoint(33,414.3301);
   fGluino1000->SetSavedPoint(34,413.874);
   fGluino1000->SetSavedPoint(35,413.4178);
   fGluino1000->SetSavedPoint(36,412.9616);
   fGluino1000->SetSavedPoint(37,412.5055);
   fGluino1000->SetSavedPoint(38,412.0493);
   fGluino1000->SetSavedPoint(39,411.5932);
   fGluino1000->SetSavedPoint(40,411.137);
   fGluino1000->SetSavedPoint(41,410.6808);
   fGluino1000->SetSavedPoint(42,410.2247);
   fGluino1000->SetSavedPoint(43,409.7685);
   fGluino1000->SetSavedPoint(44,409.3123);
   fGluino1000->SetSavedPoint(45,408.8562);
   fGluino1000->SetSavedPoint(46,408.4);
   fGluino1000->SetSavedPoint(47,407.9438);
   fGluino1000->SetSavedPoint(48,407.4877);
   fGluino1000->SetSavedPoint(49,407.0315);
   fGluino1000->SetSavedPoint(50,406.5753);
   fGluino1000->SetSavedPoint(51,406.1192);
   fGluino1000->SetSavedPoint(52,405.663);
   fGluino1000->SetSavedPoint(53,405.2068);
   fGluino1000->SetSavedPoint(54,404.7507);
   fGluino1000->SetSavedPoint(55,404.2945);
   fGluino1000->SetSavedPoint(56,403.8384);
   fGluino1000->SetSavedPoint(57,403.3822);
   fGluino1000->SetSavedPoint(58,402.926);
   fGluino1000->SetSavedPoint(59,402.4699);
   fGluino1000->SetSavedPoint(60,402.0137);
   fGluino1000->SetSavedPoint(61,401.5575);
   fGluino1000->SetSavedPoint(62,401.1014);
   fGluino1000->SetSavedPoint(63,400.6452);
   fGluino1000->SetSavedPoint(64,400.189);
   fGluino1000->SetSavedPoint(65,399.7329);
   fGluino1000->SetSavedPoint(66,399.2767);
   fGluino1000->SetSavedPoint(67,398.8205);
   fGluino1000->SetSavedPoint(68,398.3644);
   fGluino1000->SetSavedPoint(69,397.9082);
   fGluino1000->SetSavedPoint(70,397.4521);
   fGluino1000->SetSavedPoint(71,396.9959);
   fGluino1000->SetSavedPoint(72,396.5397);
   fGluino1000->SetSavedPoint(73,396.0836);
   fGluino1000->SetSavedPoint(74,395.6274);
   fGluino1000->SetSavedPoint(75,395.1712);
   fGluino1000->SetSavedPoint(76,394.7151);
   fGluino1000->SetSavedPoint(77,394.2589);
   fGluino1000->SetSavedPoint(78,393.8027);
   fGluino1000->SetSavedPoint(79,393.3466);
   fGluino1000->SetSavedPoint(80,392.8904);
   fGluino1000->SetSavedPoint(81,392.4342);
   fGluino1000->SetSavedPoint(82,391.9781);
   fGluino1000->SetSavedPoint(83,391.5219);
   fGluino1000->SetSavedPoint(84,391.0658);
   fGluino1000->SetSavedPoint(85,390.6096);
   fGluino1000->SetSavedPoint(86,390.1534);
   fGluino1000->SetSavedPoint(87,389.6973);
   fGluino1000->SetSavedPoint(88,389.2411);
   fGluino1000->SetSavedPoint(89,388.7849);
   fGluino1000->SetSavedPoint(90,388.3288);
   fGluino1000->SetSavedPoint(91,387.8726);
   fGluino1000->SetSavedPoint(92,387.4164);
   fGluino1000->SetSavedPoint(93,386.9603);
   fGluino1000->SetSavedPoint(94,386.5041);
   fGluino1000->SetSavedPoint(95,386.0479);
   fGluino1000->SetSavedPoint(96,385.5918);
   fGluino1000->SetSavedPoint(97,385.1356);
   fGluino1000->SetSavedPoint(98,384.6795);
   fGluino1000->SetSavedPoint(99,384.2233);
   fGluino1000->SetSavedPoint(100,383.7671);
   fGluino1000->SetSavedPoint(101,40);
   fGluino1000->SetSavedPoint(102,3000);
   fGluino1000->SetFillStyle(0);
   fGluino1000->SetMarkerStyle(20);
   fGluino1000->SetLineColor(18);
   fGluino1000->SetLineWidth(2);
   fGluino1000->GetXaxis()->SetLabelFont(42);
   fGluino1000->GetXaxis()->SetLabelOffset(0.007);
   fGluino1000->GetXaxis()->SetLabelSize(0.05);
   fGluino1000->GetXaxis()->SetTitleSize(0.06);
   fGluino1000->GetXaxis()->SetTitleOffset(0.9);
   fGluino1000->GetXaxis()->SetTitleFont(42);
   fGluino1000->GetYaxis()->SetLabelFont(42);
   fGluino1000->GetYaxis()->SetLabelOffset(0.007);
   fGluino1000->GetYaxis()->SetLabelSize(0.05);
   fGluino1000->GetYaxis()->SetTitleSize(0.06);
   fGluino1000->GetYaxis()->SetTitleOffset(1.25);
   fGluino1000->GetYaxis()->SetTitleFont(42);
   fGluino1000->SetParameter(0,70);
   fGluino1000->SetParError(0,0);
   fGluino1000->SetParLimits(0,0,0);
   fGluino1000->SetParameter(1,430);
   fGluino1000->SetParError(1,0);
   fGluino1000->SetParLimits(1,0,0);
   fGluino1000->SetParameter(2,2990);
   fGluino1000->SetParError(2,0);
   fGluino1000->SetParLimits(2,0,0);
   fGluino1000->SetParameter(3,385);
   fGluino1000->SetParError(3,0);
   fGluino1000->SetParLimits(3,0,0);
   fGluino1000->SetParameter(4,430);
   fGluino1000->SetParError(4,0);
   fGluino1000->SetParLimits(4,0,0);
   fGluino1000->Draw("SAME C");
   
   TF1 *fGluino1500 = new TF1("*fGluino1500",40,3000,5);
    //The original function :  had originally been created by:
    //TF1 *fGluino1500 = new TF1("fGluino1500",,40,3000,5);
   fGluino1500->SetRange(40,3000);
   fGluino1500->SetName("fGluino1500");
   fGluino1500->SetTitle("");
   fGluino1500->SetSavedPoint(0,669.1608);
   fGluino1500->SetSavedPoint(1,668.5399);
   fGluino1500->SetSavedPoint(2,667.9189);
   fGluino1500->SetSavedPoint(3,667.2979);
   fGluino1500->SetSavedPoint(4,666.6769);
   fGluino1500->SetSavedPoint(5,666.0559);
   fGluino1500->SetSavedPoint(6,665.435);
   fGluino1500->SetSavedPoint(7,664.814);
   fGluino1500->SetSavedPoint(8,664.193);
   fGluino1500->SetSavedPoint(9,663.572);
   fGluino1500->SetSavedPoint(10,662.951);
   fGluino1500->SetSavedPoint(11,662.3301);
   fGluino1500->SetSavedPoint(12,661.7091);
   fGluino1500->SetSavedPoint(13,661.0881);
   fGluino1500->SetSavedPoint(14,660.4671);
   fGluino1500->SetSavedPoint(15,659.8462);
   fGluino1500->SetSavedPoint(16,659.2252);
   fGluino1500->SetSavedPoint(17,658.6042);
   fGluino1500->SetSavedPoint(18,657.9832);
   fGluino1500->SetSavedPoint(19,657.3622);
   fGluino1500->SetSavedPoint(20,656.7413);
   fGluino1500->SetSavedPoint(21,656.1203);
   fGluino1500->SetSavedPoint(22,655.4993);
   fGluino1500->SetSavedPoint(23,654.8783);
   fGluino1500->SetSavedPoint(24,654.2573);
   fGluino1500->SetSavedPoint(25,653.6364);
   fGluino1500->SetSavedPoint(26,653.0154);
   fGluino1500->SetSavedPoint(27,652.3944);
   fGluino1500->SetSavedPoint(28,651.7734);
   fGluino1500->SetSavedPoint(29,651.1524);
   fGluino1500->SetSavedPoint(30,650.5315);
   fGluino1500->SetSavedPoint(31,649.9105);
   fGluino1500->SetSavedPoint(32,649.2895);
   fGluino1500->SetSavedPoint(33,648.6685);
   fGluino1500->SetSavedPoint(34,648.0476);
   fGluino1500->SetSavedPoint(35,647.4266);
   fGluino1500->SetSavedPoint(36,646.8056);
   fGluino1500->SetSavedPoint(37,646.1846);
   fGluino1500->SetSavedPoint(38,645.5636);
   fGluino1500->SetSavedPoint(39,644.9427);
   fGluino1500->SetSavedPoint(40,644.3217);
   fGluino1500->SetSavedPoint(41,643.7007);
   fGluino1500->SetSavedPoint(42,643.0797);
   fGluino1500->SetSavedPoint(43,642.4587);
   fGluino1500->SetSavedPoint(44,641.8378);
   fGluino1500->SetSavedPoint(45,641.2168);
   fGluino1500->SetSavedPoint(46,640.5958);
   fGluino1500->SetSavedPoint(47,639.9748);
   fGluino1500->SetSavedPoint(48,639.3538);
   fGluino1500->SetSavedPoint(49,638.7329);
   fGluino1500->SetSavedPoint(50,638.1119);
   fGluino1500->SetSavedPoint(51,637.4909);
   fGluino1500->SetSavedPoint(52,636.8699);
   fGluino1500->SetSavedPoint(53,636.249);
   fGluino1500->SetSavedPoint(54,635.628);
   fGluino1500->SetSavedPoint(55,635.007);
   fGluino1500->SetSavedPoint(56,634.386);
   fGluino1500->SetSavedPoint(57,633.765);
   fGluino1500->SetSavedPoint(58,633.1441);
   fGluino1500->SetSavedPoint(59,632.5231);
   fGluino1500->SetSavedPoint(60,631.9021);
   fGluino1500->SetSavedPoint(61,631.2811);
   fGluino1500->SetSavedPoint(62,630.6601);
   fGluino1500->SetSavedPoint(63,630.0392);
   fGluino1500->SetSavedPoint(64,629.4182);
   fGluino1500->SetSavedPoint(65,628.7972);
   fGluino1500->SetSavedPoint(66,628.1762);
   fGluino1500->SetSavedPoint(67,627.5552);
   fGluino1500->SetSavedPoint(68,626.9343);
   fGluino1500->SetSavedPoint(69,626.3133);
   fGluino1500->SetSavedPoint(70,625.6923);
   fGluino1500->SetSavedPoint(71,625.0713);
   fGluino1500->SetSavedPoint(72,624.4504);
   fGluino1500->SetSavedPoint(73,623.8294);
   fGluino1500->SetSavedPoint(74,623.2084);
   fGluino1500->SetSavedPoint(75,622.5874);
   fGluino1500->SetSavedPoint(76,621.9664);
   fGluino1500->SetSavedPoint(77,621.3455);
   fGluino1500->SetSavedPoint(78,620.7245);
   fGluino1500->SetSavedPoint(79,620.1035);
   fGluino1500->SetSavedPoint(80,619.4825);
   fGluino1500->SetSavedPoint(81,618.8615);
   fGluino1500->SetSavedPoint(82,618.2406);
   fGluino1500->SetSavedPoint(83,617.6196);
   fGluino1500->SetSavedPoint(84,616.9986);
   fGluino1500->SetSavedPoint(85,616.3776);
   fGluino1500->SetSavedPoint(86,615.7566);
   fGluino1500->SetSavedPoint(87,615.1357);
   fGluino1500->SetSavedPoint(88,614.5147);
   fGluino1500->SetSavedPoint(89,613.8937);
   fGluino1500->SetSavedPoint(90,613.2727);
   fGluino1500->SetSavedPoint(91,612.6517);
   fGluino1500->SetSavedPoint(92,612.0308);
   fGluino1500->SetSavedPoint(93,611.4098);
   fGluino1500->SetSavedPoint(94,610.7888);
   fGluino1500->SetSavedPoint(95,610.1678);
   fGluino1500->SetSavedPoint(96,609.5469);
   fGluino1500->SetSavedPoint(97,608.9259);
   fGluino1500->SetSavedPoint(98,608.3049);
   fGluino1500->SetSavedPoint(99,607.6839);
   fGluino1500->SetSavedPoint(100,607.0629);
   fGluino1500->SetSavedPoint(101,40);
   fGluino1500->SetSavedPoint(102,3000);
   fGluino1500->SetFillStyle(0);
   fGluino1500->SetMarkerStyle(20);
   fGluino1500->SetLineColor(18);
   fGluino1500->SetLineWidth(2);
   fGluino1500->GetXaxis()->SetLabelFont(42);
   fGluino1500->GetXaxis()->SetLabelOffset(0.007);
   fGluino1500->GetXaxis()->SetLabelSize(0.05);
   fGluino1500->GetXaxis()->SetTitleSize(0.06);
   fGluino1500->GetXaxis()->SetTitleOffset(0.9);
   fGluino1500->GetXaxis()->SetTitleFont(42);
   fGluino1500->GetYaxis()->SetLabelFont(42);
   fGluino1500->GetYaxis()->SetLabelOffset(0.007);
   fGluino1500->GetYaxis()->SetLabelSize(0.05);
   fGluino1500->GetYaxis()->SetTitleSize(0.06);
   fGluino1500->GetYaxis()->SetTitleOffset(1.25);
   fGluino1500->GetYaxis()->SetTitleFont(42);
   fGluino1500->SetParameter(0,130);
   fGluino1500->SetParError(0,0);
   fGluino1500->SetParLimits(0,0,0);
   fGluino1500->SetParameter(1,670);
   fGluino1500->SetParError(1,0);
   fGluino1500->SetParLimits(1,0,0);
   fGluino1500->SetParameter(2,2990);
   fGluino1500->SetParError(2,0);
   fGluino1500->SetParLimits(2,0,0);
   fGluino1500->SetParameter(3,610);
   fGluino1500->SetParError(3,0);
   fGluino1500->SetParLimits(3,0,0);
   fGluino1500->SetParameter(4,670);
   fGluino1500->SetParError(4,0);
   fGluino1500->SetParLimits(4,0,0);
   fGluino1500->Draw("SAME C");
   
   TF1 *fGluino2000 = new TF1("*fGluino2000",40,3000,5);
    //The original function :  had originally been created by:
    //TF1 *fGluino2000 = new TF1("fGluino2000",,40,3000,5);
   fGluino2000->SetRange(40,3000);
   fGluino2000->SetName("fGluino2000");
   fGluino2000->SetTitle("");
   fGluino2000->SetSavedPoint(0,909.0714);
   fGluino2000->SetSavedPoint(1,908.3843);
   fGluino2000->SetSavedPoint(2,907.6971);
   fGluino2000->SetSavedPoint(3,907.01);
   fGluino2000->SetSavedPoint(4,906.3229);
   fGluino2000->SetSavedPoint(5,905.6357);
   fGluino2000->SetSavedPoint(6,904.9486);
   fGluino2000->SetSavedPoint(7,904.2614);
   fGluino2000->SetSavedPoint(8,903.5743);
   fGluino2000->SetSavedPoint(9,902.8871);
   fGluino2000->SetSavedPoint(10,902.2);
   fGluino2000->SetSavedPoint(11,901.5129);
   fGluino2000->SetSavedPoint(12,900.8257);
   fGluino2000->SetSavedPoint(13,900.1386);
   fGluino2000->SetSavedPoint(14,899.4514);
   fGluino2000->SetSavedPoint(15,898.7643);
   fGluino2000->SetSavedPoint(16,898.0771);
   fGluino2000->SetSavedPoint(17,897.39);
   fGluino2000->SetSavedPoint(18,896.7029);
   fGluino2000->SetSavedPoint(19,896.0157);
   fGluino2000->SetSavedPoint(20,895.3286);
   fGluino2000->SetSavedPoint(21,894.6414);
   fGluino2000->SetSavedPoint(22,893.9543);
   fGluino2000->SetSavedPoint(23,893.2671);
   fGluino2000->SetSavedPoint(24,892.58);
   fGluino2000->SetSavedPoint(25,891.8929);
   fGluino2000->SetSavedPoint(26,891.2057);
   fGluino2000->SetSavedPoint(27,890.5186);
   fGluino2000->SetSavedPoint(28,889.8314);
   fGluino2000->SetSavedPoint(29,889.1443);
   fGluino2000->SetSavedPoint(30,888.4571);
   fGluino2000->SetSavedPoint(31,887.77);
   fGluino2000->SetSavedPoint(32,887.0829);
   fGluino2000->SetSavedPoint(33,886.3957);
   fGluino2000->SetSavedPoint(34,885.7086);
   fGluino2000->SetSavedPoint(35,885.0214);
   fGluino2000->SetSavedPoint(36,884.3343);
   fGluino2000->SetSavedPoint(37,883.6471);
   fGluino2000->SetSavedPoint(38,882.96);
   fGluino2000->SetSavedPoint(39,882.2729);
   fGluino2000->SetSavedPoint(40,881.5857);
   fGluino2000->SetSavedPoint(41,880.8986);
   fGluino2000->SetSavedPoint(42,880.2114);
   fGluino2000->SetSavedPoint(43,879.5243);
   fGluino2000->SetSavedPoint(44,878.8371);
   fGluino2000->SetSavedPoint(45,878.15);
   fGluino2000->SetSavedPoint(46,877.4629);
   fGluino2000->SetSavedPoint(47,876.7757);
   fGluino2000->SetSavedPoint(48,876.0886);
   fGluino2000->SetSavedPoint(49,875.4014);
   fGluino2000->SetSavedPoint(50,874.7143);
   fGluino2000->SetSavedPoint(51,874.0271);
   fGluino2000->SetSavedPoint(52,873.34);
   fGluino2000->SetSavedPoint(53,872.6529);
   fGluino2000->SetSavedPoint(54,871.9657);
   fGluino2000->SetSavedPoint(55,871.2786);
   fGluino2000->SetSavedPoint(56,870.5914);
   fGluino2000->SetSavedPoint(57,869.9043);
   fGluino2000->SetSavedPoint(58,869.2171);
   fGluino2000->SetSavedPoint(59,868.53);
   fGluino2000->SetSavedPoint(60,867.8429);
   fGluino2000->SetSavedPoint(61,867.1557);
   fGluino2000->SetSavedPoint(62,866.4686);
   fGluino2000->SetSavedPoint(63,865.7814);
   fGluino2000->SetSavedPoint(64,865.0943);
   fGluino2000->SetSavedPoint(65,864.4071);
   fGluino2000->SetSavedPoint(66,863.72);
   fGluino2000->SetSavedPoint(67,863.0329);
   fGluino2000->SetSavedPoint(68,862.3457);
   fGluino2000->SetSavedPoint(69,861.6586);
   fGluino2000->SetSavedPoint(70,860.9714);
   fGluino2000->SetSavedPoint(71,860.2843);
   fGluino2000->SetSavedPoint(72,859.5971);
   fGluino2000->SetSavedPoint(73,858.91);
   fGluino2000->SetSavedPoint(74,858.2229);
   fGluino2000->SetSavedPoint(75,857.5357);
   fGluino2000->SetSavedPoint(76,856.8486);
   fGluino2000->SetSavedPoint(77,856.1614);
   fGluino2000->SetSavedPoint(78,855.4743);
   fGluino2000->SetSavedPoint(79,854.7871);
   fGluino2000->SetSavedPoint(80,854.1);
   fGluino2000->SetSavedPoint(81,853.4129);
   fGluino2000->SetSavedPoint(82,852.7257);
   fGluino2000->SetSavedPoint(83,852.0386);
   fGluino2000->SetSavedPoint(84,851.3514);
   fGluino2000->SetSavedPoint(85,850.6643);
   fGluino2000->SetSavedPoint(86,849.9771);
   fGluino2000->SetSavedPoint(87,849.29);
   fGluino2000->SetSavedPoint(88,848.6029);
   fGluino2000->SetSavedPoint(89,847.9157);
   fGluino2000->SetSavedPoint(90,847.2286);
   fGluino2000->SetSavedPoint(91,846.5414);
   fGluino2000->SetSavedPoint(92,845.8543);
   fGluino2000->SetSavedPoint(93,845.1671);
   fGluino2000->SetSavedPoint(94,844.48);
   fGluino2000->SetSavedPoint(95,843.7929);
   fGluino2000->SetSavedPoint(96,843.1057);
   fGluino2000->SetSavedPoint(97,842.4186);
   fGluino2000->SetSavedPoint(98,841.7314);
   fGluino2000->SetSavedPoint(99,841.0443);
   fGluino2000->SetSavedPoint(100,840.3571);
   fGluino2000->SetSavedPoint(101,40);
   fGluino2000->SetSavedPoint(102,3000);
   fGluino2000->SetFillStyle(0);
   fGluino2000->SetMarkerStyle(20);
   fGluino2000->SetLineColor(18);
   fGluino2000->SetLineWidth(2);
   fGluino2000->GetXaxis()->SetLabelFont(42);
   fGluino2000->GetXaxis()->SetLabelOffset(0.007);
   fGluino2000->GetXaxis()->SetLabelSize(0.05);
   fGluino2000->GetXaxis()->SetTitleSize(0.06);
   fGluino2000->GetXaxis()->SetTitleOffset(0.9);
   fGluino2000->GetXaxis()->SetTitleFont(42);
   fGluino2000->GetYaxis()->SetLabelFont(42);
   fGluino2000->GetYaxis()->SetLabelOffset(0.007);
   fGluino2000->GetYaxis()->SetLabelSize(0.05);
   fGluino2000->GetYaxis()->SetTitleSize(0.06);
   fGluino2000->GetYaxis()->SetTitleOffset(1.25);
   fGluino2000->GetYaxis()->SetTitleFont(42);
   fGluino2000->SetParameter(0,190);
   fGluino2000->SetParError(0,0);
   fGluino2000->SetParLimits(0,0,0);
   fGluino2000->SetParameter(1,910);
   fGluino2000->SetParError(1,0);
   fGluino2000->SetParLimits(1,0,0);
   fGluino2000->SetParameter(2,2990);
   fGluino2000->SetParError(2,0);
   fGluino2000->SetParLimits(2,0,0);
   fGluino2000->SetParameter(3,845);
   fGluino2000->SetParError(3,0);
   fGluino2000->SetParLimits(3,0,0);
   fGluino2000->SetParameter(4,910);
   fGluino2000->SetParError(4,0);
   fGluino2000->SetParLimits(4,0,0);
   fGluino2000->Draw("SAME C");
   
   TGraph *graph = new TGraph(69);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ccffff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,95,520);
   graph->SetPoint(1,100,520);
   graph->SetPoint(2,200,515);
   graph->SetPoint(3,300,510);
   graph->SetPoint(4,400,510);
   graph->SetPoint(5,500,505);
   graph->SetPoint(6,600,500);
   graph->SetPoint(7,700,495);
   graph->SetPoint(8,800,490);
   graph->SetPoint(9,900,480);
   graph->SetPoint(10,1000,470);
   graph->SetPoint(11,1100,455);
   graph->SetPoint(12,1200,440);
   graph->SetPoint(13,1300,420);
   graph->SetPoint(14,1400,395);
   graph->SetPoint(15,1500,365);
   graph->SetPoint(16,1510,360);
   graph->SetPoint(17,1525,355);
   graph->SetPoint(18,1540,350);
   graph->SetPoint(19,1555,345);
   graph->SetPoint(20,1565,340);
   graph->SetPoint(21,1580,335);
   graph->SetPoint(22,1590,330);
   graph->SetPoint(23,1605,325);
   graph->SetPoint(24,1615,320);
   graph->SetPoint(25,1625,315);
   graph->SetPoint(26,1635,310);
   graph->SetPoint(27,1645,305);
   graph->SetPoint(28,1655,300);
   graph->SetPoint(29,1665,295);
   graph->SetPoint(30,1675,290);
   graph->SetPoint(31,1680,285);
   graph->SetPoint(32,1690,280);
   graph->SetPoint(33,1695,275);
   graph->SetPoint(34,1705,270);
   graph->SetPoint(35,1710,265);
   graph->SetPoint(36,1720,260);
   graph->SetPoint(37,1725,255);
   graph->SetPoint(38,1730,250);
   graph->SetPoint(39,1740,245);
   graph->SetPoint(40,1745,240);
   graph->SetPoint(41,1750,235);
   graph->SetPoint(42,1755,230);
   graph->SetPoint(43,1760,225);
   graph->SetPoint(44,1765,220);
   graph->SetPoint(45,1770,215);
   graph->SetPoint(46,1775,210);
   graph->SetPoint(47,1775,205);
   graph->SetPoint(48,1780,200);
   graph->SetPoint(49,1780,195);
   graph->SetPoint(50,1785,190);
   graph->SetPoint(51,1790,185);
   graph->SetPoint(52,1790,180);
   graph->SetPoint(53,1790,175);
   graph->SetPoint(54,1795,170);
   graph->SetPoint(55,1795,165);
   graph->SetPoint(56,1795,160);
   graph->SetPoint(57,1795,155);
   graph->SetPoint(58,1795,150);
   graph->SetPoint(59,1795,145);
   graph->SetPoint(60,1790,140);
   graph->SetPoint(61,1790,135);
   graph->SetPoint(62,1790,130);
   graph->SetPoint(63,1785,125);
   graph->SetPoint(64,1780,120);
   graph->SetPoint(65,1770,115);
   graph->SetPoint(66,1775,110);
   graph->SetPoint(67,1770,105);
   graph->SetPoint(68,1760,100);
   
   TH1F *Graph1 = new TH1F("Graph1","Graph",100,0,1965);
   Graph1->SetMinimum(58);
   Graph1->SetMaximum(562);
   Graph1->SetDirectory(0);
   Graph1->SetStats(0);
   Graph1->SetLineStyle(0);
   Graph1->SetMarkerStyle(20);
   Graph1->GetXaxis()->SetLabelFont(42);
   Graph1->GetXaxis()->SetLabelOffset(0.007);
   Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph1->GetXaxis()->SetTitleSize(0.06);
   Graph1->GetXaxis()->SetTitleOffset(0.9);
   Graph1->GetXaxis()->SetTitleFont(42);
   Graph1->GetYaxis()->SetLabelFont(42);
   Graph1->GetYaxis()->SetLabelOffset(0.007);
   Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph1->GetYaxis()->SetTitleSize(0.06);
   Graph1->GetYaxis()->SetTitleOffset(1.25);
   Graph1->GetYaxis()->SetTitleFont(42);
   Graph1->GetZaxis()->SetLabelFont(42);
   Graph1->GetZaxis()->SetLabelOffset(0.007);
   Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph1->GetZaxis()->SetTitleSize(0.06);
   Graph1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph1);
   
   graph->Draw(" l");
   
   graph = new TGraph(6);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ccffff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,2790,995);
   graph->SetPoint(1,2800,995);
   graph->SetPoint(2,2850,980);
   graph->SetPoint(3,2900,965);
   graph->SetPoint(4,2950,950);
   graph->SetPoint(5,2995,935);
   
   TH1F *Graph2 = new TH1F("Graph2","Graph",100,2769.5,3015.5);
   Graph2->SetMinimum(929);
   Graph2->SetMaximum(1001);
   Graph2->SetDirectory(0);
   Graph2->SetStats(0);
   Graph2->SetLineStyle(0);
   Graph2->SetMarkerStyle(20);
   Graph2->GetXaxis()->SetLabelFont(42);
   Graph2->GetXaxis()->SetLabelOffset(0.007);
   Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph2->GetXaxis()->SetTitleSize(0.06);
   Graph2->GetXaxis()->SetTitleOffset(0.9);
   Graph2->GetXaxis()->SetTitleFont(42);
   Graph2->GetYaxis()->SetLabelFont(42);
   Graph2->GetYaxis()->SetLabelOffset(0.007);
   Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph2->GetYaxis()->SetTitleSize(0.06);
   Graph2->GetYaxis()->SetTitleOffset(1.25);
   Graph2->GetYaxis()->SetTitleFont(42);
   Graph2->GetZaxis()->SetLabelFont(42);
   Graph2->GetZaxis()->SetLabelOffset(0.007);
   Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph2->GetZaxis()->SetTitleSize(0.06);
   Graph2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph2);
   
   graph->Draw(" l");
   
   graph = new TGraph(10);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(18);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,85,485);
   graph->SetPoint(1,195,475);
   graph->SetPoint(2,305,460);
   graph->SetPoint(3,415,440);
   graph->SetPoint(4,570,395);
   graph->SetPoint(5,810,285);
   graph->SetPoint(6,935,185);
   graph->SetPoint(7,975,135);
   graph->SetPoint(8,990,110);
   graph->SetPoint(9,995,100);
   
   TH1F *Graph3 = new TH1F("Graph3","Graph",100,0,1086);
   Graph3->SetMinimum(61.5);
   Graph3->SetMaximum(523.5);
   Graph3->SetDirectory(0);
   Graph3->SetStats(0);
   Graph3->SetLineStyle(0);
   Graph3->SetMarkerStyle(20);
   Graph3->GetXaxis()->SetLabelFont(42);
   Graph3->GetXaxis()->SetLabelOffset(0.007);
   Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph3->GetXaxis()->SetTitleSize(0.06);
   Graph3->GetXaxis()->SetTitleOffset(0.9);
   Graph3->GetXaxis()->SetTitleFont(42);
   Graph3->GetYaxis()->SetLabelFont(42);
   Graph3->GetYaxis()->SetLabelOffset(0.007);
   Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph3->GetYaxis()->SetTitleSize(0.06);
   Graph3->GetYaxis()->SetTitleOffset(1.25);
   Graph3->GetYaxis()->SetTitleFont(42);
   Graph3->GetZaxis()->SetLabelFont(42);
   Graph3->GetZaxis()->SetLabelOffset(0.007);
   Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph3->GetZaxis()->SetTitleSize(0.06);
   Graph3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph3);
   
   graph->Draw(" c");
   
   graph = new TGraph(13);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(18);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,150,755);
   graph->SetPoint(1,310,740);
   graph->SetPoint(2,470,715);
   graph->SetPoint(3,630,685);
   graph->SetPoint(4,790,640);
   graph->SetPoint(5,950,580);
   graph->SetPoint(6,1110,510);
   graph->SetPoint(7,1270,405);
   graph->SetPoint(8,1400,290);
   graph->SetPoint(9,1465,195);
   graph->SetPoint(10,1500,120);
   graph->SetPoint(11,1505,105);
   graph->SetPoint(12,1510,100);
   
   TH1F *Graph4 = new TH1F("Graph4","Graph",100,14,1646);
   Graph4->SetMinimum(34.5);
   Graph4->SetMaximum(820.5);
   Graph4->SetDirectory(0);
   Graph4->SetStats(0);
   Graph4->SetLineStyle(0);
   Graph4->SetMarkerStyle(20);
   Graph4->GetXaxis()->SetLabelFont(42);
   Graph4->GetXaxis()->SetLabelOffset(0.007);
   Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph4->GetXaxis()->SetTitleSize(0.06);
   Graph4->GetXaxis()->SetTitleOffset(0.9);
   Graph4->GetXaxis()->SetTitleFont(42);
   Graph4->GetYaxis()->SetLabelFont(42);
   Graph4->GetYaxis()->SetLabelOffset(0.007);
   Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph4->GetYaxis()->SetTitleSize(0.06);
   Graph4->GetYaxis()->SetTitleOffset(1.25);
   Graph4->GetYaxis()->SetTitleFont(42);
   Graph4->GetZaxis()->SetLabelFont(42);
   Graph4->GetZaxis()->SetLabelOffset(0.007);
   Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph4->GetZaxis()->SetTitleSize(0.06);
   Graph4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph4);
   
   graph->Draw(" c");
   
   graph = new TGraph(14);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(18);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,525,995);
   graph->SetPoint(1,685,970);
   graph->SetPoint(2,845,935);
   graph->SetPoint(3,1005,890);
   graph->SetPoint(4,1165,835);
   graph->SetPoint(5,1325,770);
   graph->SetPoint(6,1485,690);
   graph->SetPoint(7,1715,540);
   graph->SetPoint(8,1875,380);
   graph->SetPoint(9,1970,240);
   graph->SetPoint(10,2000,170);
   graph->SetPoint(11,2010,135);
   graph->SetPoint(12,2015,120);
   graph->SetPoint(13,2100,115);
   
   TH1F *Graph5 = new TH1F("Graph5","Graph",100,367.5,2257.5);
   Graph5->SetMinimum(27);
   Graph5->SetMaximum(1083);
   Graph5->SetDirectory(0);
   Graph5->SetStats(0);
   Graph5->SetLineStyle(0);
   Graph5->SetMarkerStyle(20);
   Graph5->GetXaxis()->SetLabelFont(42);
   Graph5->GetXaxis()->SetLabelOffset(0.007);
   Graph5->GetXaxis()->SetLabelSize(0.05);
   Graph5->GetXaxis()->SetTitleSize(0.06);
   Graph5->GetXaxis()->SetTitleOffset(0.9);
   Graph5->GetXaxis()->SetTitleFont(42);
   Graph5->GetYaxis()->SetLabelFont(42);
   Graph5->GetYaxis()->SetLabelOffset(0.007);
   Graph5->GetYaxis()->SetLabelSize(0.05);
   Graph5->GetYaxis()->SetTitleSize(0.06);
   Graph5->GetYaxis()->SetTitleOffset(1.25);
   Graph5->GetYaxis()->SetTitleFont(42);
   Graph5->GetZaxis()->SetLabelFont(42);
   Graph5->GetZaxis()->SetLabelOffset(0.007);
   Graph5->GetZaxis()->SetLabelSize(0.05);
   Graph5->GetZaxis()->SetTitleSize(0.06);
   Graph5->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph5);
   
   graph->Draw(" c");
   
   graph = new TGraph(10);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(18);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,1625,995);
   graph->SetPoint(1,1785,920);
   graph->SetPoint(2,1945,830);
   graph->SetPoint(3,2140,690);
   graph->SetPoint(4,2305,530);
   graph->SetPoint(5,2425,370);
   graph->SetPoint(6,2475,275);
   graph->SetPoint(7,2495,225);
   graph->SetPoint(8,2500,200);
   graph->SetPoint(9,2505,190);
   
   TH1F *Graph6 = new TH1F("Graph6","Graph",100,1537,2593);
   Graph6->SetMinimum(109.5);
   Graph6->SetMaximum(1075.5);
   Graph6->SetDirectory(0);
   Graph6->SetStats(0);
   Graph6->SetLineStyle(0);
   Graph6->SetMarkerStyle(20);
   Graph6->GetXaxis()->SetLabelFont(42);
   Graph6->GetXaxis()->SetLabelOffset(0.007);
   Graph6->GetXaxis()->SetLabelSize(0.05);
   Graph6->GetXaxis()->SetTitleSize(0.06);
   Graph6->GetXaxis()->SetTitleOffset(0.9);
   Graph6->GetXaxis()->SetTitleFont(42);
   Graph6->GetYaxis()->SetLabelFont(42);
   Graph6->GetYaxis()->SetLabelOffset(0.007);
   Graph6->GetYaxis()->SetLabelSize(0.05);
   Graph6->GetYaxis()->SetTitleSize(0.06);
   Graph6->GetYaxis()->SetTitleOffset(1.25);
   Graph6->GetYaxis()->SetTitleFont(42);
   Graph6->GetZaxis()->SetLabelFont(42);
   Graph6->GetZaxis()->SetLabelOffset(0.007);
   Graph6->GetZaxis()->SetLabelSize(0.05);
   Graph6->GetZaxis()->SetTitleSize(0.06);
   Graph6->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph6);
   
   graph->Draw(" c");
   
   TH2F *GridStauLSP = new TH2F("GridStauLSP","",592,40,3000,180,100,1000);
   GridStauLSP->SetBinContent(25543,1);
   GridStauLSP->SetBinContent(26137,1);
   GridStauLSP->SetBinContent(26731,1);
   GridStauLSP->SetBinContent(27325,1);
   GridStauLSP->SetBinContent(27919,1);
   GridStauLSP->SetBinContent(27920,1);
   GridStauLSP->SetBinContent(28513,1);
   GridStauLSP->SetBinContent(28514,1);
   GridStauLSP->SetBinContent(29107,1);
   GridStauLSP->SetBinContent(29108,1);
   GridStauLSP->SetBinContent(29701,1);
   GridStauLSP->SetBinContent(29702,1);
   GridStauLSP->SetBinContent(30295,1);
   GridStauLSP->SetBinContent(30296,1);
   GridStauLSP->SetBinContent(30297,1);
   GridStauLSP->SetBinContent(30889,1);
   GridStauLSP->SetBinContent(30890,1);
   GridStauLSP->SetBinContent(30891,1);
   GridStauLSP->SetBinContent(31483,1);
   GridStauLSP->SetBinContent(31484,1);
   GridStauLSP->SetBinContent(31485,1);
   GridStauLSP->SetBinContent(32077,1);
   GridStauLSP->SetBinContent(32078,1);
   GridStauLSP->SetBinContent(32079,1);
   GridStauLSP->SetBinContent(32671,1);
   GridStauLSP->SetBinContent(32672,1);
   GridStauLSP->SetBinContent(32673,1);
   GridStauLSP->SetBinContent(32674,1);
   GridStauLSP->SetBinContent(33265,1);
   GridStauLSP->SetBinContent(33266,1);
   GridStauLSP->SetBinContent(33267,1);
   GridStauLSP->SetBinContent(33268,1);
   GridStauLSP->SetBinContent(33859,1);
   GridStauLSP->SetBinContent(33860,1);
   GridStauLSP->SetBinContent(33861,1);
   GridStauLSP->SetBinContent(33862,1);
   GridStauLSP->SetBinContent(34453,1);
   GridStauLSP->SetBinContent(34454,1);
   GridStauLSP->SetBinContent(34455,1);
   GridStauLSP->SetBinContent(34456,1);
   GridStauLSP->SetBinContent(35047,1);
   GridStauLSP->SetBinContent(35048,1);
   GridStauLSP->SetBinContent(35049,1);
   GridStauLSP->SetBinContent(35050,1);
   GridStauLSP->SetBinContent(35641,1);
   GridStauLSP->SetBinContent(35642,1);
   GridStauLSP->SetBinContent(35643,1);
   GridStauLSP->SetBinContent(35644,1);
   GridStauLSP->SetBinContent(35645,1);
   GridStauLSP->SetBinContent(36235,1);
   GridStauLSP->SetBinContent(36236,1);
   GridStauLSP->SetBinContent(36237,1);
   GridStauLSP->SetBinContent(36238,1);
   GridStauLSP->SetBinContent(36239,1);
   GridStauLSP->SetBinContent(36829,1);
   GridStauLSP->SetBinContent(36830,1);
   GridStauLSP->SetBinContent(36831,1);
   GridStauLSP->SetBinContent(36832,1);
   GridStauLSP->SetBinContent(36833,1);
   GridStauLSP->SetBinContent(37423,1);
   GridStauLSP->SetBinContent(37424,1);
   GridStauLSP->SetBinContent(37425,1);
   GridStauLSP->SetBinContent(37426,1);
   GridStauLSP->SetBinContent(37427,1);
   GridStauLSP->SetBinContent(38017,1);
   GridStauLSP->SetBinContent(38018,1);
   GridStauLSP->SetBinContent(38019,1);
   GridStauLSP->SetBinContent(38020,1);
   GridStauLSP->SetBinContent(38021,1);
   GridStauLSP->SetBinContent(38022,1);
   GridStauLSP->SetBinContent(38611,1);
   GridStauLSP->SetBinContent(38612,1);
   GridStauLSP->SetBinContent(38613,1);
   GridStauLSP->SetBinContent(38614,1);
   GridStauLSP->SetBinContent(38615,1);
   GridStauLSP->SetBinContent(38616,1);
   GridStauLSP->SetBinContent(39205,1);
   GridStauLSP->SetBinContent(39206,1);
   GridStauLSP->SetBinContent(39207,1);
   GridStauLSP->SetBinContent(39208,1);
   GridStauLSP->SetBinContent(39209,1);
   GridStauLSP->SetBinContent(39210,1);
   GridStauLSP->SetBinContent(39799,1);
   GridStauLSP->SetBinContent(39800,1);
   GridStauLSP->SetBinContent(39801,1);
   GridStauLSP->SetBinContent(39802,1);
   GridStauLSP->SetBinContent(39803,1);
   GridStauLSP->SetBinContent(39804,1);
   GridStauLSP->SetBinContent(40393,1);
   GridStauLSP->SetBinContent(40394,1);
   GridStauLSP->SetBinContent(40395,1);
   GridStauLSP->SetBinContent(40396,1);
   GridStauLSP->SetBinContent(40397,1);
   GridStauLSP->SetBinContent(40398,1);
   GridStauLSP->SetBinContent(40399,1);
   GridStauLSP->SetBinContent(40987,1);
   GridStauLSP->SetBinContent(40988,1);
   GridStauLSP->SetBinContent(40989,1);
   GridStauLSP->SetBinContent(40990,1);
   GridStauLSP->SetBinContent(40991,1);
   GridStauLSP->SetBinContent(40992,1);
   GridStauLSP->SetBinContent(40993,1);
   GridStauLSP->SetBinContent(41581,1);
   GridStauLSP->SetBinContent(41582,1);
   GridStauLSP->SetBinContent(41583,1);
   GridStauLSP->SetBinContent(41584,1);
   GridStauLSP->SetBinContent(41585,1);
   GridStauLSP->SetBinContent(41586,1);
   GridStauLSP->SetBinContent(41587,1);
   GridStauLSP->SetBinContent(42175,1);
   GridStauLSP->SetBinContent(42176,1);
   GridStauLSP->SetBinContent(42177,1);
   GridStauLSP->SetBinContent(42178,1);
   GridStauLSP->SetBinContent(42179,1);
   GridStauLSP->SetBinContent(42180,1);
   GridStauLSP->SetBinContent(42181,1);
   GridStauLSP->SetBinContent(42769,1);
   GridStauLSP->SetBinContent(42770,1);
   GridStauLSP->SetBinContent(42771,1);
   GridStauLSP->SetBinContent(42772,1);
   GridStauLSP->SetBinContent(42773,1);
   GridStauLSP->SetBinContent(42774,1);
   GridStauLSP->SetBinContent(42775,1);
   GridStauLSP->SetBinContent(42776,1);
   GridStauLSP->SetBinContent(43363,1);
   GridStauLSP->SetBinContent(43364,1);
   GridStauLSP->SetBinContent(43365,1);
   GridStauLSP->SetBinContent(43366,1);
   GridStauLSP->SetBinContent(43367,1);
   GridStauLSP->SetBinContent(43368,1);
   GridStauLSP->SetBinContent(43369,1);
   GridStauLSP->SetBinContent(43370,1);
   GridStauLSP->SetBinContent(43957,1);
   GridStauLSP->SetBinContent(43958,1);
   GridStauLSP->SetBinContent(43959,1);
   GridStauLSP->SetBinContent(43960,1);
   GridStauLSP->SetBinContent(43961,1);
   GridStauLSP->SetBinContent(43962,1);
   GridStauLSP->SetBinContent(43963,1);
   GridStauLSP->SetBinContent(43964,1);
   GridStauLSP->SetBinContent(44551,1);
   GridStauLSP->SetBinContent(44552,1);
   GridStauLSP->SetBinContent(44553,1);
   GridStauLSP->SetBinContent(44554,1);
   GridStauLSP->SetBinContent(44555,1);
   GridStauLSP->SetBinContent(44556,1);
   GridStauLSP->SetBinContent(44557,1);
   GridStauLSP->SetBinContent(44558,1);
   GridStauLSP->SetBinContent(45145,1);
   GridStauLSP->SetBinContent(45146,1);
   GridStauLSP->SetBinContent(45147,1);
   GridStauLSP->SetBinContent(45148,1);
   GridStauLSP->SetBinContent(45149,1);
   GridStauLSP->SetBinContent(45150,1);
   GridStauLSP->SetBinContent(45151,1);
   GridStauLSP->SetBinContent(45152,1);
   GridStauLSP->SetBinContent(45153,1);
   GridStauLSP->SetBinContent(45739,1);
   GridStauLSP->SetBinContent(45740,1);
   GridStauLSP->SetBinContent(45741,1);
   GridStauLSP->SetBinContent(45742,1);
   GridStauLSP->SetBinContent(45743,1);
   GridStauLSP->SetBinContent(45744,1);
   GridStauLSP->SetBinContent(45745,1);
   GridStauLSP->SetBinContent(45746,1);
   GridStauLSP->SetBinContent(45747,1);
   GridStauLSP->SetBinContent(46333,1);
   GridStauLSP->SetBinContent(46334,1);
   GridStauLSP->SetBinContent(46335,1);
   GridStauLSP->SetBinContent(46336,1);
   GridStauLSP->SetBinContent(46337,1);
   GridStauLSP->SetBinContent(46338,1);
   GridStauLSP->SetBinContent(46339,1);
   GridStauLSP->SetBinContent(46340,1);
   GridStauLSP->SetBinContent(46341,1);
   GridStauLSP->SetBinContent(46927,1);
   GridStauLSP->SetBinContent(46928,1);
   GridStauLSP->SetBinContent(46929,1);
   GridStauLSP->SetBinContent(46930,1);
   GridStauLSP->SetBinContent(46931,1);
   GridStauLSP->SetBinContent(46932,1);
   GridStauLSP->SetBinContent(46933,1);
   GridStauLSP->SetBinContent(46934,1);
   GridStauLSP->SetBinContent(46935,1);
   GridStauLSP->SetBinContent(47521,1);
   GridStauLSP->SetBinContent(47522,1);
   GridStauLSP->SetBinContent(47523,1);
   GridStauLSP->SetBinContent(47524,1);
   GridStauLSP->SetBinContent(47525,1);
   GridStauLSP->SetBinContent(47526,1);
   GridStauLSP->SetBinContent(47527,1);
   GridStauLSP->SetBinContent(47528,1);
   GridStauLSP->SetBinContent(47529,1);
   GridStauLSP->SetBinContent(47530,1);
   GridStauLSP->SetBinContent(48115,1);
   GridStauLSP->SetBinContent(48116,1);
   GridStauLSP->SetBinContent(48117,1);
   GridStauLSP->SetBinContent(48118,1);
   GridStauLSP->SetBinContent(48119,1);
   GridStauLSP->SetBinContent(48120,1);
   GridStauLSP->SetBinContent(48121,1);
   GridStauLSP->SetBinContent(48122,1);
   GridStauLSP->SetBinContent(48123,1);
   GridStauLSP->SetBinContent(48124,1);
   GridStauLSP->SetBinContent(48709,1);
   GridStauLSP->SetBinContent(48710,1);
   GridStauLSP->SetBinContent(48711,1);
   GridStauLSP->SetBinContent(48712,1);
   GridStauLSP->SetBinContent(48713,1);
   GridStauLSP->SetBinContent(48714,1);
   GridStauLSP->SetBinContent(48715,1);
   GridStauLSP->SetBinContent(48716,1);
   GridStauLSP->SetBinContent(48717,1);
   GridStauLSP->SetBinContent(48718,1);
   GridStauLSP->SetBinContent(49303,1);
   GridStauLSP->SetBinContent(49304,1);
   GridStauLSP->SetBinContent(49305,1);
   GridStauLSP->SetBinContent(49306,1);
   GridStauLSP->SetBinContent(49307,1);
   GridStauLSP->SetBinContent(49308,1);
   GridStauLSP->SetBinContent(49309,1);
   GridStauLSP->SetBinContent(49310,1);
   GridStauLSP->SetBinContent(49311,1);
   GridStauLSP->SetBinContent(49312,1);
   GridStauLSP->SetBinContent(49897,1);
   GridStauLSP->SetBinContent(49898,1);
   GridStauLSP->SetBinContent(49899,1);
   GridStauLSP->SetBinContent(49900,1);
   GridStauLSP->SetBinContent(49901,1);
   GridStauLSP->SetBinContent(49902,1);
   GridStauLSP->SetBinContent(49903,1);
   GridStauLSP->SetBinContent(49904,1);
   GridStauLSP->SetBinContent(49905,1);
   GridStauLSP->SetBinContent(49906,1);
   GridStauLSP->SetBinContent(50491,1);
   GridStauLSP->SetBinContent(50492,1);
   GridStauLSP->SetBinContent(50493,1);
   GridStauLSP->SetBinContent(50494,1);
   GridStauLSP->SetBinContent(50495,1);
   GridStauLSP->SetBinContent(50496,1);
   GridStauLSP->SetBinContent(50497,1);
   GridStauLSP->SetBinContent(50498,1);
   GridStauLSP->SetBinContent(50499,1);
   GridStauLSP->SetBinContent(50500,1);
   GridStauLSP->SetBinContent(50501,1);
   GridStauLSP->SetBinContent(51085,1);
   GridStauLSP->SetBinContent(51086,1);
   GridStauLSP->SetBinContent(51087,1);
   GridStauLSP->SetBinContent(51088,1);
   GridStauLSP->SetBinContent(51089,1);
   GridStauLSP->SetBinContent(51090,1);
   GridStauLSP->SetBinContent(51091,1);
   GridStauLSP->SetBinContent(51092,1);
   GridStauLSP->SetBinContent(51093,1);
   GridStauLSP->SetBinContent(51094,1);
   GridStauLSP->SetBinContent(51095,1);
   GridStauLSP->SetBinContent(51679,1);
   GridStauLSP->SetBinContent(51680,1);
   GridStauLSP->SetBinContent(51681,1);
   GridStauLSP->SetBinContent(51682,1);
   GridStauLSP->SetBinContent(51683,1);
   GridStauLSP->SetBinContent(51684,1);
   GridStauLSP->SetBinContent(51685,1);
   GridStauLSP->SetBinContent(51686,1);
   GridStauLSP->SetBinContent(51687,1);
   GridStauLSP->SetBinContent(51688,1);
   GridStauLSP->SetBinContent(51689,1);
   GridStauLSP->SetBinContent(52273,1);
   GridStauLSP->SetBinContent(52274,1);
   GridStauLSP->SetBinContent(52275,1);
   GridStauLSP->SetBinContent(52276,1);
   GridStauLSP->SetBinContent(52277,1);
   GridStauLSP->SetBinContent(52278,1);
   GridStauLSP->SetBinContent(52279,1);
   GridStauLSP->SetBinContent(52280,1);
   GridStauLSP->SetBinContent(52281,1);
   GridStauLSP->SetBinContent(52282,1);
   GridStauLSP->SetBinContent(52283,1);
   GridStauLSP->SetBinContent(52867,1);
   GridStauLSP->SetBinContent(52868,1);
   GridStauLSP->SetBinContent(52869,1);
   GridStauLSP->SetBinContent(52870,1);
   GridStauLSP->SetBinContent(52871,1);
   GridStauLSP->SetBinContent(52872,1);
   GridStauLSP->SetBinContent(52873,1);
   GridStauLSP->SetBinContent(52874,1);
   GridStauLSP->SetBinContent(52875,1);
   GridStauLSP->SetBinContent(52876,1);
   GridStauLSP->SetBinContent(52877,1);
   GridStauLSP->SetBinContent(52878,1);
   GridStauLSP->SetBinContent(53461,1);
   GridStauLSP->SetBinContent(53462,1);
   GridStauLSP->SetBinContent(53463,1);
   GridStauLSP->SetBinContent(53464,1);
   GridStauLSP->SetBinContent(53465,1);
   GridStauLSP->SetBinContent(53466,1);
   GridStauLSP->SetBinContent(53467,1);
   GridStauLSP->SetBinContent(53468,1);
   GridStauLSP->SetBinContent(53469,1);
   GridStauLSP->SetBinContent(53470,1);
   GridStauLSP->SetBinContent(53471,1);
   GridStauLSP->SetBinContent(53472,1);
   GridStauLSP->SetBinContent(54055,1);
   GridStauLSP->SetBinContent(54056,1);
   GridStauLSP->SetBinContent(54057,1);
   GridStauLSP->SetBinContent(54058,1);
   GridStauLSP->SetBinContent(54059,1);
   GridStauLSP->SetBinContent(54060,1);
   GridStauLSP->SetBinContent(54061,1);
   GridStauLSP->SetBinContent(54062,1);
   GridStauLSP->SetBinContent(54063,1);
   GridStauLSP->SetBinContent(54064,1);
   GridStauLSP->SetBinContent(54065,1);
   GridStauLSP->SetBinContent(54066,1);
   GridStauLSP->SetBinContent(54649,1);
   GridStauLSP->SetBinContent(54650,1);
   GridStauLSP->SetBinContent(54651,1);
   GridStauLSP->SetBinContent(54652,1);
   GridStauLSP->SetBinContent(54653,1);
   GridStauLSP->SetBinContent(54654,1);
   GridStauLSP->SetBinContent(54655,1);
   GridStauLSP->SetBinContent(54656,1);
   GridStauLSP->SetBinContent(54657,1);
   GridStauLSP->SetBinContent(54658,1);
   GridStauLSP->SetBinContent(54659,1);
   GridStauLSP->SetBinContent(54660,1);
   GridStauLSP->SetBinContent(55243,1);
   GridStauLSP->SetBinContent(55244,1);
   GridStauLSP->SetBinContent(55245,1);
   GridStauLSP->SetBinContent(55246,1);
   GridStauLSP->SetBinContent(55247,1);
   GridStauLSP->SetBinContent(55248,1);
   GridStauLSP->SetBinContent(55249,1);
   GridStauLSP->SetBinContent(55250,1);
   GridStauLSP->SetBinContent(55251,1);
   GridStauLSP->SetBinContent(55252,1);
   GridStauLSP->SetBinContent(55253,1);
   GridStauLSP->SetBinContent(55254,1);
   GridStauLSP->SetBinContent(55255,1);
   GridStauLSP->SetBinContent(55837,1);
   GridStauLSP->SetBinContent(55838,1);
   GridStauLSP->SetBinContent(55839,1);
   GridStauLSP->SetBinContent(55840,1);
   GridStauLSP->SetBinContent(55841,1);
   GridStauLSP->SetBinContent(55842,1);
   GridStauLSP->SetBinContent(55843,1);
   GridStauLSP->SetBinContent(55844,1);
   GridStauLSP->SetBinContent(55845,1);
   GridStauLSP->SetBinContent(55846,1);
   GridStauLSP->SetBinContent(55847,1);
   GridStauLSP->SetBinContent(55848,1);
   GridStauLSP->SetBinContent(55849,1);
   GridStauLSP->SetBinContent(56431,1);
   GridStauLSP->SetBinContent(56432,1);
   GridStauLSP->SetBinContent(56433,1);
   GridStauLSP->SetBinContent(56434,1);
   GridStauLSP->SetBinContent(56435,1);
   GridStauLSP->SetBinContent(56436,1);
   GridStauLSP->SetBinContent(56437,1);
   GridStauLSP->SetBinContent(56438,1);
   GridStauLSP->SetBinContent(56439,1);
   GridStauLSP->SetBinContent(56440,1);
   GridStauLSP->SetBinContent(56441,1);
   GridStauLSP->SetBinContent(56442,1);
   GridStauLSP->SetBinContent(56443,1);
   GridStauLSP->SetBinContent(57025,1);
   GridStauLSP->SetBinContent(57026,1);
   GridStauLSP->SetBinContent(57027,1);
   GridStauLSP->SetBinContent(57028,1);
   GridStauLSP->SetBinContent(57029,1);
   GridStauLSP->SetBinContent(57030,1);
   GridStauLSP->SetBinContent(57031,1);
   GridStauLSP->SetBinContent(57032,1);
   GridStauLSP->SetBinContent(57033,1);
   GridStauLSP->SetBinContent(57034,1);
   GridStauLSP->SetBinContent(57035,1);
   GridStauLSP->SetBinContent(57036,1);
   GridStauLSP->SetBinContent(57037,1);
   GridStauLSP->SetBinContent(57619,1);
   GridStauLSP->SetBinContent(57620,1);
   GridStauLSP->SetBinContent(57621,1);
   GridStauLSP->SetBinContent(57622,1);
   GridStauLSP->SetBinContent(57623,1);
   GridStauLSP->SetBinContent(57624,1);
   GridStauLSP->SetBinContent(57625,1);
   GridStauLSP->SetBinContent(57626,1);
   GridStauLSP->SetBinContent(57627,1);
   GridStauLSP->SetBinContent(57628,1);
   GridStauLSP->SetBinContent(57629,1);
   GridStauLSP->SetBinContent(57630,1);
   GridStauLSP->SetBinContent(57631,1);
   GridStauLSP->SetBinContent(57632,1);
   GridStauLSP->SetBinContent(58213,1);
   GridStauLSP->SetBinContent(58214,1);
   GridStauLSP->SetBinContent(58215,1);
   GridStauLSP->SetBinContent(58216,1);
   GridStauLSP->SetBinContent(58217,1);
   GridStauLSP->SetBinContent(58218,1);
   GridStauLSP->SetBinContent(58219,1);
   GridStauLSP->SetBinContent(58220,1);
   GridStauLSP->SetBinContent(58221,1);
   GridStauLSP->SetBinContent(58222,1);
   GridStauLSP->SetBinContent(58223,1);
   GridStauLSP->SetBinContent(58224,1);
   GridStauLSP->SetBinContent(58225,1);
   GridStauLSP->SetBinContent(58226,1);
   GridStauLSP->SetBinContent(58807,1);
   GridStauLSP->SetBinContent(58808,1);
   GridStauLSP->SetBinContent(58809,1);
   GridStauLSP->SetBinContent(58810,1);
   GridStauLSP->SetBinContent(58811,1);
   GridStauLSP->SetBinContent(58812,1);
   GridStauLSP->SetBinContent(58813,1);
   GridStauLSP->SetBinContent(58814,1);
   GridStauLSP->SetBinContent(58815,1);
   GridStauLSP->SetBinContent(58816,1);
   GridStauLSP->SetBinContent(58817,1);
   GridStauLSP->SetBinContent(58818,1);
   GridStauLSP->SetBinContent(58819,1);
   GridStauLSP->SetBinContent(58820,1);
   GridStauLSP->SetBinContent(59401,1);
   GridStauLSP->SetBinContent(59402,1);
   GridStauLSP->SetBinContent(59403,1);
   GridStauLSP->SetBinContent(59404,1);
   GridStauLSP->SetBinContent(59405,1);
   GridStauLSP->SetBinContent(59406,1);
   GridStauLSP->SetBinContent(59407,1);
   GridStauLSP->SetBinContent(59408,1);
   GridStauLSP->SetBinContent(59409,1);
   GridStauLSP->SetBinContent(59410,1);
   GridStauLSP->SetBinContent(59411,1);
   GridStauLSP->SetBinContent(59412,1);
   GridStauLSP->SetBinContent(59413,1);
   GridStauLSP->SetBinContent(59414,1);
   GridStauLSP->SetBinContent(59995,1);
   GridStauLSP->SetBinContent(59996,1);
   GridStauLSP->SetBinContent(59997,1);
   GridStauLSP->SetBinContent(59998,1);
   GridStauLSP->SetBinContent(59999,1);
   GridStauLSP->SetBinContent(60000,1);
   GridStauLSP->SetBinContent(60001,1);
   GridStauLSP->SetBinContent(60002,1);
   GridStauLSP->SetBinContent(60003,1);
   GridStauLSP->SetBinContent(60004,1);
   GridStauLSP->SetBinContent(60005,1);
   GridStauLSP->SetBinContent(60006,1);
   GridStauLSP->SetBinContent(60007,1);
   GridStauLSP->SetBinContent(60008,1);
   GridStauLSP->SetBinContent(60009,1);
   GridStauLSP->SetBinContent(60589,1);
   GridStauLSP->SetBinContent(60590,1);
   GridStauLSP->SetBinContent(60591,1);
   GridStauLSP->SetBinContent(60592,1);
   GridStauLSP->SetBinContent(60593,1);
   GridStauLSP->SetBinContent(60594,1);
   GridStauLSP->SetBinContent(60595,1);
   GridStauLSP->SetBinContent(60596,1);
   GridStauLSP->SetBinContent(60597,1);
   GridStauLSP->SetBinContent(60598,1);
   GridStauLSP->SetBinContent(60599,1);
   GridStauLSP->SetBinContent(60600,1);
   GridStauLSP->SetBinContent(60601,1);
   GridStauLSP->SetBinContent(60602,1);
   GridStauLSP->SetBinContent(60603,1);
   GridStauLSP->SetBinContent(61183,1);
   GridStauLSP->SetBinContent(61184,1);
   GridStauLSP->SetBinContent(61185,1);
   GridStauLSP->SetBinContent(61186,1);
   GridStauLSP->SetBinContent(61187,1);
   GridStauLSP->SetBinContent(61188,1);
   GridStauLSP->SetBinContent(61189,1);
   GridStauLSP->SetBinContent(61190,1);
   GridStauLSP->SetBinContent(61191,1);
   GridStauLSP->SetBinContent(61192,1);
   GridStauLSP->SetBinContent(61193,1);
   GridStauLSP->SetBinContent(61194,1);
   GridStauLSP->SetBinContent(61195,1);
   GridStauLSP->SetBinContent(61196,1);
   GridStauLSP->SetBinContent(61197,1);
   GridStauLSP->SetBinContent(61777,1);
   GridStauLSP->SetBinContent(61778,1);
   GridStauLSP->SetBinContent(61779,1);
   GridStauLSP->SetBinContent(61780,1);
   GridStauLSP->SetBinContent(61781,1);
   GridStauLSP->SetBinContent(61782,1);
   GridStauLSP->SetBinContent(61783,1);
   GridStauLSP->SetBinContent(61784,1);
   GridStauLSP->SetBinContent(61785,1);
   GridStauLSP->SetBinContent(61786,1);
   GridStauLSP->SetBinContent(61787,1);
   GridStauLSP->SetBinContent(61788,1);
   GridStauLSP->SetBinContent(61789,1);
   GridStauLSP->SetBinContent(61790,1);
   GridStauLSP->SetBinContent(61791,1);
   GridStauLSP->SetBinContent(62371,1);
   GridStauLSP->SetBinContent(62372,1);
   GridStauLSP->SetBinContent(62373,1);
   GridStauLSP->SetBinContent(62374,1);
   GridStauLSP->SetBinContent(62375,1);
   GridStauLSP->SetBinContent(62376,1);
   GridStauLSP->SetBinContent(62377,1);
   GridStauLSP->SetBinContent(62378,1);
   GridStauLSP->SetBinContent(62379,1);
   GridStauLSP->SetBinContent(62380,1);
   GridStauLSP->SetBinContent(62381,1);
   GridStauLSP->SetBinContent(62382,1);
   GridStauLSP->SetBinContent(62383,1);
   GridStauLSP->SetBinContent(62384,1);
   GridStauLSP->SetBinContent(62385,1);
   GridStauLSP->SetBinContent(62386,1);
   GridStauLSP->SetBinContent(62965,1);
   GridStauLSP->SetBinContent(62966,1);
   GridStauLSP->SetBinContent(62967,1);
   GridStauLSP->SetBinContent(62968,1);
   GridStauLSP->SetBinContent(62969,1);
   GridStauLSP->SetBinContent(62970,1);
   GridStauLSP->SetBinContent(62971,1);
   GridStauLSP->SetBinContent(62972,1);
   GridStauLSP->SetBinContent(62973,1);
   GridStauLSP->SetBinContent(62974,1);
   GridStauLSP->SetBinContent(62975,1);
   GridStauLSP->SetBinContent(62976,1);
   GridStauLSP->SetBinContent(62977,1);
   GridStauLSP->SetBinContent(62978,1);
   GridStauLSP->SetBinContent(62979,1);
   GridStauLSP->SetBinContent(62980,1);
   GridStauLSP->SetBinContent(63559,1);
   GridStauLSP->SetBinContent(63560,1);
   GridStauLSP->SetBinContent(63561,1);
   GridStauLSP->SetBinContent(63562,1);
   GridStauLSP->SetBinContent(63563,1);
   GridStauLSP->SetBinContent(63564,1);
   GridStauLSP->SetBinContent(63565,1);
   GridStauLSP->SetBinContent(63566,1);
   GridStauLSP->SetBinContent(63567,1);
   GridStauLSP->SetBinContent(63568,1);
   GridStauLSP->SetBinContent(63569,1);
   GridStauLSP->SetBinContent(63570,1);
   GridStauLSP->SetBinContent(63571,1);
   GridStauLSP->SetBinContent(63572,1);
   GridStauLSP->SetBinContent(63573,1);
   GridStauLSP->SetBinContent(63574,1);
   GridStauLSP->SetBinContent(64153,1);
   GridStauLSP->SetBinContent(64154,1);
   GridStauLSP->SetBinContent(64155,1);
   GridStauLSP->SetBinContent(64156,1);
   GridStauLSP->SetBinContent(64157,1);
   GridStauLSP->SetBinContent(64158,1);
   GridStauLSP->SetBinContent(64159,1);
   GridStauLSP->SetBinContent(64160,1);
   GridStauLSP->SetBinContent(64161,1);
   GridStauLSP->SetBinContent(64162,1);
   GridStauLSP->SetBinContent(64163,1);
   GridStauLSP->SetBinContent(64164,1);
   GridStauLSP->SetBinContent(64165,1);
   GridStauLSP->SetBinContent(64166,1);
   GridStauLSP->SetBinContent(64167,1);
   GridStauLSP->SetBinContent(64168,1);
   GridStauLSP->SetBinContent(64747,1);
   GridStauLSP->SetBinContent(64748,1);
   GridStauLSP->SetBinContent(64749,1);
   GridStauLSP->SetBinContent(64750,1);
   GridStauLSP->SetBinContent(64751,1);
   GridStauLSP->SetBinContent(64752,1);
   GridStauLSP->SetBinContent(64753,1);
   GridStauLSP->SetBinContent(64754,1);
   GridStauLSP->SetBinContent(64755,1);
   GridStauLSP->SetBinContent(64756,1);
   GridStauLSP->SetBinContent(64757,1);
   GridStauLSP->SetBinContent(64758,1);
   GridStauLSP->SetBinContent(64759,1);
   GridStauLSP->SetBinContent(64760,1);
   GridStauLSP->SetBinContent(64761,1);
   GridStauLSP->SetBinContent(64762,1);
   GridStauLSP->SetBinContent(64763,1);
   GridStauLSP->SetBinContent(65341,1);
   GridStauLSP->SetBinContent(65342,1);
   GridStauLSP->SetBinContent(65343,1);
   GridStauLSP->SetBinContent(65344,1);
   GridStauLSP->SetBinContent(65345,1);
   GridStauLSP->SetBinContent(65346,1);
   GridStauLSP->SetBinContent(65347,1);
   GridStauLSP->SetBinContent(65348,1);
   GridStauLSP->SetBinContent(65349,1);
   GridStauLSP->SetBinContent(65350,1);
   GridStauLSP->SetBinContent(65351,1);
   GridStauLSP->SetBinContent(65352,1);
   GridStauLSP->SetBinContent(65353,1);
   GridStauLSP->SetBinContent(65354,1);
   GridStauLSP->SetBinContent(65355,1);
   GridStauLSP->SetBinContent(65356,1);
   GridStauLSP->SetBinContent(65357,1);
   GridStauLSP->SetBinContent(65935,1);
   GridStauLSP->SetBinContent(65936,1);
   GridStauLSP->SetBinContent(65937,1);
   GridStauLSP->SetBinContent(65938,1);
   GridStauLSP->SetBinContent(65939,1);
   GridStauLSP->SetBinContent(65940,1);
   GridStauLSP->SetBinContent(65941,1);
   GridStauLSP->SetBinContent(65942,1);
   GridStauLSP->SetBinContent(65943,1);
   GridStauLSP->SetBinContent(65944,1);
   GridStauLSP->SetBinContent(65945,1);
   GridStauLSP->SetBinContent(65946,1);
   GridStauLSP->SetBinContent(65947,1);
   GridStauLSP->SetBinContent(65948,1);
   GridStauLSP->SetBinContent(65949,1);
   GridStauLSP->SetBinContent(65950,1);
   GridStauLSP->SetBinContent(65951,1);
   GridStauLSP->SetBinContent(66529,1);
   GridStauLSP->SetBinContent(66530,1);
   GridStauLSP->SetBinContent(66531,1);
   GridStauLSP->SetBinContent(66532,1);
   GridStauLSP->SetBinContent(66533,1);
   GridStauLSP->SetBinContent(66534,1);
   GridStauLSP->SetBinContent(66535,1);
   GridStauLSP->SetBinContent(66536,1);
   GridStauLSP->SetBinContent(66537,1);
   GridStauLSP->SetBinContent(66538,1);
   GridStauLSP->SetBinContent(66539,1);
   GridStauLSP->SetBinContent(66540,1);
   GridStauLSP->SetBinContent(66541,1);
   GridStauLSP->SetBinContent(66542,1);
   GridStauLSP->SetBinContent(66543,1);
   GridStauLSP->SetBinContent(66544,1);
   GridStauLSP->SetBinContent(66545,1);
   GridStauLSP->SetBinContent(67123,1);
   GridStauLSP->SetBinContent(67124,1);
   GridStauLSP->SetBinContent(67125,1);
   GridStauLSP->SetBinContent(67126,1);
   GridStauLSP->SetBinContent(67127,1);
   GridStauLSP->SetBinContent(67128,1);
   GridStauLSP->SetBinContent(67129,1);
   GridStauLSP->SetBinContent(67130,1);
   GridStauLSP->SetBinContent(67131,1);
   GridStauLSP->SetBinContent(67132,1);
   GridStauLSP->SetBinContent(67133,1);
   GridStauLSP->SetBinContent(67134,1);
   GridStauLSP->SetBinContent(67135,1);
   GridStauLSP->SetBinContent(67136,1);
   GridStauLSP->SetBinContent(67137,1);
   GridStauLSP->SetBinContent(67138,1);
   GridStauLSP->SetBinContent(67139,1);
   GridStauLSP->SetBinContent(67140,1);
   GridStauLSP->SetBinContent(67717,1);
   GridStauLSP->SetBinContent(67718,1);
   GridStauLSP->SetBinContent(67719,1);
   GridStauLSP->SetBinContent(67720,1);
   GridStauLSP->SetBinContent(67721,1);
   GridStauLSP->SetBinContent(67722,1);
   GridStauLSP->SetBinContent(67723,1);
   GridStauLSP->SetBinContent(67724,1);
   GridStauLSP->SetBinContent(67725,1);
   GridStauLSP->SetBinContent(67726,1);
   GridStauLSP->SetBinContent(67727,1);
   GridStauLSP->SetBinContent(67728,1);
   GridStauLSP->SetBinContent(67729,1);
   GridStauLSP->SetBinContent(67730,1);
   GridStauLSP->SetBinContent(67731,1);
   GridStauLSP->SetBinContent(67732,1);
   GridStauLSP->SetBinContent(67733,1);
   GridStauLSP->SetBinContent(67734,1);
   GridStauLSP->SetBinContent(68311,1);
   GridStauLSP->SetBinContent(68312,1);
   GridStauLSP->SetBinContent(68313,1);
   GridStauLSP->SetBinContent(68314,1);
   GridStauLSP->SetBinContent(68315,1);
   GridStauLSP->SetBinContent(68316,1);
   GridStauLSP->SetBinContent(68317,1);
   GridStauLSP->SetBinContent(68318,1);
   GridStauLSP->SetBinContent(68319,1);
   GridStauLSP->SetBinContent(68320,1);
   GridStauLSP->SetBinContent(68321,1);
   GridStauLSP->SetBinContent(68322,1);
   GridStauLSP->SetBinContent(68323,1);
   GridStauLSP->SetBinContent(68324,1);
   GridStauLSP->SetBinContent(68325,1);
   GridStauLSP->SetBinContent(68326,1);
   GridStauLSP->SetBinContent(68327,1);
   GridStauLSP->SetBinContent(68328,1);
   GridStauLSP->SetBinContent(68905,1);
   GridStauLSP->SetBinContent(68906,1);
   GridStauLSP->SetBinContent(68907,1);
   GridStauLSP->SetBinContent(68908,1);
   GridStauLSP->SetBinContent(68909,1);
   GridStauLSP->SetBinContent(68910,1);
   GridStauLSP->SetBinContent(68911,1);
   GridStauLSP->SetBinContent(68912,1);
   GridStauLSP->SetBinContent(68913,1);
   GridStauLSP->SetBinContent(68914,1);
   GridStauLSP->SetBinContent(68915,1);
   GridStauLSP->SetBinContent(68916,1);
   GridStauLSP->SetBinContent(68917,1);
   GridStauLSP->SetBinContent(68918,1);
   GridStauLSP->SetBinContent(68919,1);
   GridStauLSP->SetBinContent(68920,1);
   GridStauLSP->SetBinContent(68921,1);
   GridStauLSP->SetBinContent(68922,1);
   GridStauLSP->SetBinContent(69499,1);
   GridStauLSP->SetBinContent(69500,1);
   GridStauLSP->SetBinContent(69501,1);
   GridStauLSP->SetBinContent(69502,1);
   GridStauLSP->SetBinContent(69503,1);
   GridStauLSP->SetBinContent(69504,1);
   GridStauLSP->SetBinContent(69505,1);
   GridStauLSP->SetBinContent(69506,1);
   GridStauLSP->SetBinContent(69507,1);
   GridStauLSP->SetBinContent(69508,1);
   GridStauLSP->SetBinContent(69509,1);
   GridStauLSP->SetBinContent(69510,1);
   GridStauLSP->SetBinContent(69511,1);
   GridStauLSP->SetBinContent(69512,1);
   GridStauLSP->SetBinContent(69513,1);
   GridStauLSP->SetBinContent(69514,1);
   GridStauLSP->SetBinContent(69515,1);
   GridStauLSP->SetBinContent(69516,1);
   GridStauLSP->SetBinContent(70093,1);
   GridStauLSP->SetBinContent(70094,1);
   GridStauLSP->SetBinContent(70095,1);
   GridStauLSP->SetBinContent(70096,1);
   GridStauLSP->SetBinContent(70097,1);
   GridStauLSP->SetBinContent(70098,1);
   GridStauLSP->SetBinContent(70099,1);
   GridStauLSP->SetBinContent(70100,1);
   GridStauLSP->SetBinContent(70101,1);
   GridStauLSP->SetBinContent(70102,1);
   GridStauLSP->SetBinContent(70103,1);
   GridStauLSP->SetBinContent(70104,1);
   GridStauLSP->SetBinContent(70105,1);
   GridStauLSP->SetBinContent(70106,1);
   GridStauLSP->SetBinContent(70107,1);
   GridStauLSP->SetBinContent(70108,1);
   GridStauLSP->SetBinContent(70109,1);
   GridStauLSP->SetBinContent(70110,1);
   GridStauLSP->SetBinContent(70111,1);
   GridStauLSP->SetBinContent(70687,1);
   GridStauLSP->SetBinContent(70688,1);
   GridStauLSP->SetBinContent(70689,1);
   GridStauLSP->SetBinContent(70690,1);
   GridStauLSP->SetBinContent(70691,1);
   GridStauLSP->SetBinContent(70692,1);
   GridStauLSP->SetBinContent(70693,1);
   GridStauLSP->SetBinContent(70694,1);
   GridStauLSP->SetBinContent(70695,1);
   GridStauLSP->SetBinContent(70696,1);
   GridStauLSP->SetBinContent(70697,1);
   GridStauLSP->SetBinContent(70698,1);
   GridStauLSP->SetBinContent(70699,1);
   GridStauLSP->SetBinContent(70700,1);
   GridStauLSP->SetBinContent(70701,1);
   GridStauLSP->SetBinContent(70702,1);
   GridStauLSP->SetBinContent(70703,1);
   GridStauLSP->SetBinContent(70704,1);
   GridStauLSP->SetBinContent(70705,1);
   GridStauLSP->SetBinContent(71281,1);
   GridStauLSP->SetBinContent(71282,1);
   GridStauLSP->SetBinContent(71283,1);
   GridStauLSP->SetBinContent(71284,1);
   GridStauLSP->SetBinContent(71285,1);
   GridStauLSP->SetBinContent(71286,1);
   GridStauLSP->SetBinContent(71287,1);
   GridStauLSP->SetBinContent(71288,1);
   GridStauLSP->SetBinContent(71289,1);
   GridStauLSP->SetBinContent(71290,1);
   GridStauLSP->SetBinContent(71291,1);
   GridStauLSP->SetBinContent(71292,1);
   GridStauLSP->SetBinContent(71293,1);
   GridStauLSP->SetBinContent(71294,1);
   GridStauLSP->SetBinContent(71295,1);
   GridStauLSP->SetBinContent(71296,1);
   GridStauLSP->SetBinContent(71297,1);
   GridStauLSP->SetBinContent(71298,1);
   GridStauLSP->SetBinContent(71299,1);
   GridStauLSP->SetBinContent(71875,1);
   GridStauLSP->SetBinContent(71876,1);
   GridStauLSP->SetBinContent(71877,1);
   GridStauLSP->SetBinContent(71878,1);
   GridStauLSP->SetBinContent(71879,1);
   GridStauLSP->SetBinContent(71880,1);
   GridStauLSP->SetBinContent(71881,1);
   GridStauLSP->SetBinContent(71882,1);
   GridStauLSP->SetBinContent(71883,1);
   GridStauLSP->SetBinContent(71884,1);
   GridStauLSP->SetBinContent(71885,1);
   GridStauLSP->SetBinContent(71886,1);
   GridStauLSP->SetBinContent(71887,1);
   GridStauLSP->SetBinContent(71888,1);
   GridStauLSP->SetBinContent(71889,1);
   GridStauLSP->SetBinContent(71890,1);
   GridStauLSP->SetBinContent(71891,1);
   GridStauLSP->SetBinContent(71892,1);
   GridStauLSP->SetBinContent(71893,1);
   GridStauLSP->SetBinContent(72469,1);
   GridStauLSP->SetBinContent(72470,1);
   GridStauLSP->SetBinContent(72471,1);
   GridStauLSP->SetBinContent(72472,1);
   GridStauLSP->SetBinContent(72473,1);
   GridStauLSP->SetBinContent(72474,1);
   GridStauLSP->SetBinContent(72475,1);
   GridStauLSP->SetBinContent(72476,1);
   GridStauLSP->SetBinContent(72477,1);
   GridStauLSP->SetBinContent(72478,1);
   GridStauLSP->SetBinContent(72479,1);
   GridStauLSP->SetBinContent(72480,1);
   GridStauLSP->SetBinContent(72481,1);
   GridStauLSP->SetBinContent(72482,1);
   GridStauLSP->SetBinContent(72483,1);
   GridStauLSP->SetBinContent(72484,1);
   GridStauLSP->SetBinContent(72485,1);
   GridStauLSP->SetBinContent(72486,1);
   GridStauLSP->SetBinContent(72487,1);
   GridStauLSP->SetBinContent(72488,1);
   GridStauLSP->SetBinContent(73063,1);
   GridStauLSP->SetBinContent(73064,1);
   GridStauLSP->SetBinContent(73065,1);
   GridStauLSP->SetBinContent(73066,1);
   GridStauLSP->SetBinContent(73067,1);
   GridStauLSP->SetBinContent(73068,1);
   GridStauLSP->SetBinContent(73069,1);
   GridStauLSP->SetBinContent(73070,1);
   GridStauLSP->SetBinContent(73071,1);
   GridStauLSP->SetBinContent(73072,1);
   GridStauLSP->SetBinContent(73073,1);
   GridStauLSP->SetBinContent(73074,1);
   GridStauLSP->SetBinContent(73075,1);
   GridStauLSP->SetBinContent(73076,1);
   GridStauLSP->SetBinContent(73077,1);
   GridStauLSP->SetBinContent(73078,1);
   GridStauLSP->SetBinContent(73079,1);
   GridStauLSP->SetBinContent(73080,1);
   GridStauLSP->SetBinContent(73081,1);
   GridStauLSP->SetBinContent(73082,1);
   GridStauLSP->SetBinContent(73657,1);
   GridStauLSP->SetBinContent(73658,1);
   GridStauLSP->SetBinContent(73659,1);
   GridStauLSP->SetBinContent(73660,1);
   GridStauLSP->SetBinContent(73661,1);
   GridStauLSP->SetBinContent(73662,1);
   GridStauLSP->SetBinContent(73663,1);
   GridStauLSP->SetBinContent(73664,1);
   GridStauLSP->SetBinContent(73665,1);
   GridStauLSP->SetBinContent(73666,1);
   GridStauLSP->SetBinContent(73667,1);
   GridStauLSP->SetBinContent(73668,1);
   GridStauLSP->SetBinContent(73669,1);
   GridStauLSP->SetBinContent(73670,1);
   GridStauLSP->SetBinContent(73671,1);
   GridStauLSP->SetBinContent(73672,1);
   GridStauLSP->SetBinContent(73673,1);
   GridStauLSP->SetBinContent(73674,1);
   GridStauLSP->SetBinContent(73675,1);
   GridStauLSP->SetBinContent(73676,1);
   GridStauLSP->SetBinContent(74251,1);
   GridStauLSP->SetBinContent(74252,1);
   GridStauLSP->SetBinContent(74253,1);
   GridStauLSP->SetBinContent(74254,1);
   GridStauLSP->SetBinContent(74255,1);
   GridStauLSP->SetBinContent(74256,1);
   GridStauLSP->SetBinContent(74257,1);
   GridStauLSP->SetBinContent(74258,1);
   GridStauLSP->SetBinContent(74259,1);
   GridStauLSP->SetBinContent(74260,1);
   GridStauLSP->SetBinContent(74261,1);
   GridStauLSP->SetBinContent(74262,1);
   GridStauLSP->SetBinContent(74263,1);
   GridStauLSP->SetBinContent(74264,1);
   GridStauLSP->SetBinContent(74265,1);
   GridStauLSP->SetBinContent(74266,1);
   GridStauLSP->SetBinContent(74267,1);
   GridStauLSP->SetBinContent(74268,1);
   GridStauLSP->SetBinContent(74269,1);
   GridStauLSP->SetBinContent(74270,1);
   GridStauLSP->SetBinContent(74845,1);
   GridStauLSP->SetBinContent(74846,1);
   GridStauLSP->SetBinContent(74847,1);
   GridStauLSP->SetBinContent(74848,1);
   GridStauLSP->SetBinContent(74849,1);
   GridStauLSP->SetBinContent(74850,1);
   GridStauLSP->SetBinContent(74851,1);
   GridStauLSP->SetBinContent(74852,1);
   GridStauLSP->SetBinContent(74853,1);
   GridStauLSP->SetBinContent(74854,1);
   GridStauLSP->SetBinContent(74855,1);
   GridStauLSP->SetBinContent(74856,1);
   GridStauLSP->SetBinContent(74857,1);
   GridStauLSP->SetBinContent(74858,1);
   GridStauLSP->SetBinContent(74859,1);
   GridStauLSP->SetBinContent(74860,1);
   GridStauLSP->SetBinContent(74861,1);
   GridStauLSP->SetBinContent(74862,1);
   GridStauLSP->SetBinContent(74863,1);
   GridStauLSP->SetBinContent(74864,1);
   GridStauLSP->SetBinContent(74865,1);
   GridStauLSP->SetBinContent(75439,1);
   GridStauLSP->SetBinContent(75440,1);
   GridStauLSP->SetBinContent(75441,1);
   GridStauLSP->SetBinContent(75442,1);
   GridStauLSP->SetBinContent(75443,1);
   GridStauLSP->SetBinContent(75444,1);
   GridStauLSP->SetBinContent(75445,1);
   GridStauLSP->SetBinContent(75446,1);
   GridStauLSP->SetBinContent(75447,1);
   GridStauLSP->SetBinContent(75448,1);
   GridStauLSP->SetBinContent(75449,1);
   GridStauLSP->SetBinContent(75450,1);
   GridStauLSP->SetBinContent(75451,1);
   GridStauLSP->SetBinContent(75452,1);
   GridStauLSP->SetBinContent(75453,1);
   GridStauLSP->SetBinContent(75454,1);
   GridStauLSP->SetBinContent(75455,1);
   GridStauLSP->SetBinContent(75456,1);
   GridStauLSP->SetBinContent(75457,1);
   GridStauLSP->SetBinContent(75458,1);
   GridStauLSP->SetBinContent(75459,1);
   GridStauLSP->SetBinContent(76033,1);
   GridStauLSP->SetBinContent(76034,1);
   GridStauLSP->SetBinContent(76035,1);
   GridStauLSP->SetBinContent(76036,1);
   GridStauLSP->SetBinContent(76037,1);
   GridStauLSP->SetBinContent(76038,1);
   GridStauLSP->SetBinContent(76039,1);
   GridStauLSP->SetBinContent(76040,1);
   GridStauLSP->SetBinContent(76041,1);
   GridStauLSP->SetBinContent(76042,1);
   GridStauLSP->SetBinContent(76043,1);
   GridStauLSP->SetBinContent(76044,1);
   GridStauLSP->SetBinContent(76045,1);
   GridStauLSP->SetBinContent(76046,1);
   GridStauLSP->SetBinContent(76047,1);
   GridStauLSP->SetBinContent(76048,1);
   GridStauLSP->SetBinContent(76049,1);
   GridStauLSP->SetBinContent(76050,1);
   GridStauLSP->SetBinContent(76051,1);
   GridStauLSP->SetBinContent(76052,1);
   GridStauLSP->SetBinContent(76053,1);
   GridStauLSP->SetBinContent(76627,1);
   GridStauLSP->SetBinContent(76628,1);
   GridStauLSP->SetBinContent(76629,1);
   GridStauLSP->SetBinContent(76630,1);
   GridStauLSP->SetBinContent(76631,1);
   GridStauLSP->SetBinContent(76632,1);
   GridStauLSP->SetBinContent(76633,1);
   GridStauLSP->SetBinContent(76634,1);
   GridStauLSP->SetBinContent(76635,1);
   GridStauLSP->SetBinContent(76636,1);
   GridStauLSP->SetBinContent(76637,1);
   GridStauLSP->SetBinContent(76638,1);
   GridStauLSP->SetBinContent(76639,1);
   GridStauLSP->SetBinContent(76640,1);
   GridStauLSP->SetBinContent(76641,1);
   GridStauLSP->SetBinContent(76642,1);
   GridStauLSP->SetBinContent(76643,1);
   GridStauLSP->SetBinContent(76644,1);
   GridStauLSP->SetBinContent(76645,1);
   GridStauLSP->SetBinContent(76646,1);
   GridStauLSP->SetBinContent(76647,1);
   GridStauLSP->SetBinContent(77221,1);
   GridStauLSP->SetBinContent(77222,1);
   GridStauLSP->SetBinContent(77223,1);
   GridStauLSP->SetBinContent(77224,1);
   GridStauLSP->SetBinContent(77225,1);
   GridStauLSP->SetBinContent(77226,1);
   GridStauLSP->SetBinContent(77227,1);
   GridStauLSP->SetBinContent(77228,1);
   GridStauLSP->SetBinContent(77229,1);
   GridStauLSP->SetBinContent(77230,1);
   GridStauLSP->SetBinContent(77231,1);
   GridStauLSP->SetBinContent(77232,1);
   GridStauLSP->SetBinContent(77233,1);
   GridStauLSP->SetBinContent(77234,1);
   GridStauLSP->SetBinContent(77235,1);
   GridStauLSP->SetBinContent(77236,1);
   GridStauLSP->SetBinContent(77237,1);
   GridStauLSP->SetBinContent(77238,1);
   GridStauLSP->SetBinContent(77239,1);
   GridStauLSP->SetBinContent(77240,1);
   GridStauLSP->SetBinContent(77241,1);
   GridStauLSP->SetBinContent(77242,1);
   GridStauLSP->SetBinContent(77815,1);
   GridStauLSP->SetBinContent(77816,1);
   GridStauLSP->SetBinContent(77817,1);
   GridStauLSP->SetBinContent(77818,1);
   GridStauLSP->SetBinContent(77819,1);
   GridStauLSP->SetBinContent(77820,1);
   GridStauLSP->SetBinContent(77821,1);
   GridStauLSP->SetBinContent(77822,1);
   GridStauLSP->SetBinContent(77823,1);
   GridStauLSP->SetBinContent(77824,1);
   GridStauLSP->SetBinContent(77825,1);
   GridStauLSP->SetBinContent(77826,1);
   GridStauLSP->SetBinContent(77827,1);
   GridStauLSP->SetBinContent(77828,1);
   GridStauLSP->SetBinContent(77829,1);
   GridStauLSP->SetBinContent(77830,1);
   GridStauLSP->SetBinContent(77831,1);
   GridStauLSP->SetBinContent(77832,1);
   GridStauLSP->SetBinContent(77833,1);
   GridStauLSP->SetBinContent(77834,1);
   GridStauLSP->SetBinContent(77835,1);
   GridStauLSP->SetBinContent(77836,1);
   GridStauLSP->SetBinContent(78409,1);
   GridStauLSP->SetBinContent(78410,1);
   GridStauLSP->SetBinContent(78411,1);
   GridStauLSP->SetBinContent(78412,1);
   GridStauLSP->SetBinContent(78413,1);
   GridStauLSP->SetBinContent(78414,1);
   GridStauLSP->SetBinContent(78415,1);
   GridStauLSP->SetBinContent(78416,1);
   GridStauLSP->SetBinContent(78417,1);
   GridStauLSP->SetBinContent(78418,1);
   GridStauLSP->SetBinContent(78419,1);
   GridStauLSP->SetBinContent(78420,1);
   GridStauLSP->SetBinContent(78421,1);
   GridStauLSP->SetBinContent(78422,1);
   GridStauLSP->SetBinContent(78423,1);
   GridStauLSP->SetBinContent(78424,1);
   GridStauLSP->SetBinContent(78425,1);
   GridStauLSP->SetBinContent(78426,1);
   GridStauLSP->SetBinContent(78427,1);
   GridStauLSP->SetBinContent(78428,1);
   GridStauLSP->SetBinContent(78429,1);
   GridStauLSP->SetBinContent(78430,1);
   GridStauLSP->SetBinContent(79003,1);
   GridStauLSP->SetBinContent(79004,1);
   GridStauLSP->SetBinContent(79005,1);
   GridStauLSP->SetBinContent(79006,1);
   GridStauLSP->SetBinContent(79007,1);
   GridStauLSP->SetBinContent(79008,1);
   GridStauLSP->SetBinContent(79009,1);
   GridStauLSP->SetBinContent(79010,1);
   GridStauLSP->SetBinContent(79011,1);
   GridStauLSP->SetBinContent(79012,1);
   GridStauLSP->SetBinContent(79013,1);
   GridStauLSP->SetBinContent(79014,1);
   GridStauLSP->SetBinContent(79015,1);
   GridStauLSP->SetBinContent(79016,1);
   GridStauLSP->SetBinContent(79017,1);
   GridStauLSP->SetBinContent(79018,1);
   GridStauLSP->SetBinContent(79019,1);
   GridStauLSP->SetBinContent(79020,1);
   GridStauLSP->SetBinContent(79021,1);
   GridStauLSP->SetBinContent(79022,1);
   GridStauLSP->SetBinContent(79023,1);
   GridStauLSP->SetBinContent(79024,1);
   GridStauLSP->SetBinContent(79597,1);
   GridStauLSP->SetBinContent(79598,1);
   GridStauLSP->SetBinContent(79599,1);
   GridStauLSP->SetBinContent(79600,1);
   GridStauLSP->SetBinContent(79601,1);
   GridStauLSP->SetBinContent(79602,1);
   GridStauLSP->SetBinContent(79603,1);
   GridStauLSP->SetBinContent(79604,1);
   GridStauLSP->SetBinContent(79605,1);
   GridStauLSP->SetBinContent(79606,1);
   GridStauLSP->SetBinContent(79607,1);
   GridStauLSP->SetBinContent(79608,1);
   GridStauLSP->SetBinContent(79609,1);
   GridStauLSP->SetBinContent(79610,1);
   GridStauLSP->SetBinContent(79611,1);
   GridStauLSP->SetBinContent(79612,1);
   GridStauLSP->SetBinContent(79613,1);
   GridStauLSP->SetBinContent(79614,1);
   GridStauLSP->SetBinContent(79615,1);
   GridStauLSP->SetBinContent(79616,1);
   GridStauLSP->SetBinContent(79617,1);
   GridStauLSP->SetBinContent(79618,1);
   GridStauLSP->SetBinContent(79619,1);
   GridStauLSP->SetBinContent(80191,1);
   GridStauLSP->SetBinContent(80192,1);
   GridStauLSP->SetBinContent(80193,1);
   GridStauLSP->SetBinContent(80194,1);
   GridStauLSP->SetBinContent(80195,1);
   GridStauLSP->SetBinContent(80196,1);
   GridStauLSP->SetBinContent(80197,1);
   GridStauLSP->SetBinContent(80198,1);
   GridStauLSP->SetBinContent(80199,1);
   GridStauLSP->SetBinContent(80200,1);
   GridStauLSP->SetBinContent(80201,1);
   GridStauLSP->SetBinContent(80202,1);
   GridStauLSP->SetBinContent(80203,1);
   GridStauLSP->SetBinContent(80204,1);
   GridStauLSP->SetBinContent(80205,1);
   GridStauLSP->SetBinContent(80206,1);
   GridStauLSP->SetBinContent(80207,1);
   GridStauLSP->SetBinContent(80208,1);
   GridStauLSP->SetBinContent(80209,1);
   GridStauLSP->SetBinContent(80210,1);
   GridStauLSP->SetBinContent(80211,1);
   GridStauLSP->SetBinContent(80212,1);
   GridStauLSP->SetBinContent(80213,1);
   GridStauLSP->SetBinContent(80785,1);
   GridStauLSP->SetBinContent(80786,1);
   GridStauLSP->SetBinContent(80787,1);
   GridStauLSP->SetBinContent(80788,1);
   GridStauLSP->SetBinContent(80789,1);
   GridStauLSP->SetBinContent(80790,1);
   GridStauLSP->SetBinContent(80791,1);
   GridStauLSP->SetBinContent(80792,1);
   GridStauLSP->SetBinContent(80793,1);
   GridStauLSP->SetBinContent(80794,1);
   GridStauLSP->SetBinContent(80795,1);
   GridStauLSP->SetBinContent(80796,1);
   GridStauLSP->SetBinContent(80797,1);
   GridStauLSP->SetBinContent(80798,1);
   GridStauLSP->SetBinContent(80799,1);
   GridStauLSP->SetBinContent(80800,1);
   GridStauLSP->SetBinContent(80801,1);
   GridStauLSP->SetBinContent(80802,1);
   GridStauLSP->SetBinContent(80803,1);
   GridStauLSP->SetBinContent(80804,1);
   GridStauLSP->SetBinContent(80805,1);
   GridStauLSP->SetBinContent(80806,1);
   GridStauLSP->SetBinContent(80807,1);
   GridStauLSP->SetBinContent(81379,1);
   GridStauLSP->SetBinContent(81380,1);
   GridStauLSP->SetBinContent(81381,1);
   GridStauLSP->SetBinContent(81382,1);
   GridStauLSP->SetBinContent(81383,1);
   GridStauLSP->SetBinContent(81384,1);
   GridStauLSP->SetBinContent(81385,1);
   GridStauLSP->SetBinContent(81386,1);
   GridStauLSP->SetBinContent(81387,1);
   GridStauLSP->SetBinContent(81388,1);
   GridStauLSP->SetBinContent(81389,1);
   GridStauLSP->SetBinContent(81390,1);
   GridStauLSP->SetBinContent(81391,1);
   GridStauLSP->SetBinContent(81392,1);
   GridStauLSP->SetBinContent(81393,1);
   GridStauLSP->SetBinContent(81394,1);
   GridStauLSP->SetBinContent(81395,1);
   GridStauLSP->SetBinContent(81396,1);
   GridStauLSP->SetBinContent(81397,1);
   GridStauLSP->SetBinContent(81398,1);
   GridStauLSP->SetBinContent(81399,1);
   GridStauLSP->SetBinContent(81400,1);
   GridStauLSP->SetBinContent(81401,1);
   GridStauLSP->SetBinContent(81973,1);
   GridStauLSP->SetBinContent(81974,1);
   GridStauLSP->SetBinContent(81975,1);
   GridStauLSP->SetBinContent(81976,1);
   GridStauLSP->SetBinContent(81977,1);
   GridStauLSP->SetBinContent(81978,1);
   GridStauLSP->SetBinContent(81979,1);
   GridStauLSP->SetBinContent(81980,1);
   GridStauLSP->SetBinContent(81981,1);
   GridStauLSP->SetBinContent(81982,1);
   GridStauLSP->SetBinContent(81983,1);
   GridStauLSP->SetBinContent(81984,1);
   GridStauLSP->SetBinContent(81985,1);
   GridStauLSP->SetBinContent(81986,1);
   GridStauLSP->SetBinContent(81987,1);
   GridStauLSP->SetBinContent(81988,1);
   GridStauLSP->SetBinContent(81989,1);
   GridStauLSP->SetBinContent(81990,1);
   GridStauLSP->SetBinContent(81991,1);
   GridStauLSP->SetBinContent(81992,1);
   GridStauLSP->SetBinContent(81993,1);
   GridStauLSP->SetBinContent(81994,1);
   GridStauLSP->SetBinContent(81995,1);
   GridStauLSP->SetBinContent(81996,1);
   GridStauLSP->SetBinContent(82567,1);
   GridStauLSP->SetBinContent(82568,1);
   GridStauLSP->SetBinContent(82569,1);
   GridStauLSP->SetBinContent(82570,1);
   GridStauLSP->SetBinContent(82571,1);
   GridStauLSP->SetBinContent(82572,1);
   GridStauLSP->SetBinContent(82573,1);
   GridStauLSP->SetBinContent(82574,1);
   GridStauLSP->SetBinContent(82575,1);
   GridStauLSP->SetBinContent(82576,1);
   GridStauLSP->SetBinContent(82577,1);
   GridStauLSP->SetBinContent(82578,1);
   GridStauLSP->SetBinContent(82579,1);
   GridStauLSP->SetBinContent(82580,1);
   GridStauLSP->SetBinContent(82581,1);
   GridStauLSP->SetBinContent(82582,1);
   GridStauLSP->SetBinContent(82583,1);
   GridStauLSP->SetBinContent(82584,1);
   GridStauLSP->SetBinContent(82585,1);
   GridStauLSP->SetBinContent(82586,1);
   GridStauLSP->SetBinContent(82587,1);
   GridStauLSP->SetBinContent(82588,1);
   GridStauLSP->SetBinContent(82589,1);
   GridStauLSP->SetBinContent(82590,1);
   GridStauLSP->SetBinContent(83161,1);
   GridStauLSP->SetBinContent(83162,1);
   GridStauLSP->SetBinContent(83163,1);
   GridStauLSP->SetBinContent(83164,1);
   GridStauLSP->SetBinContent(83165,1);
   GridStauLSP->SetBinContent(83166,1);
   GridStauLSP->SetBinContent(83167,1);
   GridStauLSP->SetBinContent(83168,1);
   GridStauLSP->SetBinContent(83169,1);
   GridStauLSP->SetBinContent(83170,1);
   GridStauLSP->SetBinContent(83171,1);
   GridStauLSP->SetBinContent(83172,1);
   GridStauLSP->SetBinContent(83173,1);
   GridStauLSP->SetBinContent(83174,1);
   GridStauLSP->SetBinContent(83175,1);
   GridStauLSP->SetBinContent(83176,1);
   GridStauLSP->SetBinContent(83177,1);
   GridStauLSP->SetBinContent(83178,1);
   GridStauLSP->SetBinContent(83179,1);
   GridStauLSP->SetBinContent(83180,1);
   GridStauLSP->SetBinContent(83181,1);
   GridStauLSP->SetBinContent(83182,1);
   GridStauLSP->SetBinContent(83183,1);
   GridStauLSP->SetBinContent(83184,1);
   GridStauLSP->SetBinContent(83755,1);
   GridStauLSP->SetBinContent(83756,1);
   GridStauLSP->SetBinContent(83757,1);
   GridStauLSP->SetBinContent(83758,1);
   GridStauLSP->SetBinContent(83759,1);
   GridStauLSP->SetBinContent(83760,1);
   GridStauLSP->SetBinContent(83761,1);
   GridStauLSP->SetBinContent(83762,1);
   GridStauLSP->SetBinContent(83763,1);
   GridStauLSP->SetBinContent(83764,1);
   GridStauLSP->SetBinContent(83765,1);
   GridStauLSP->SetBinContent(83766,1);
   GridStauLSP->SetBinContent(83767,1);
   GridStauLSP->SetBinContent(83768,1);
   GridStauLSP->SetBinContent(83769,1);
   GridStauLSP->SetBinContent(83770,1);
   GridStauLSP->SetBinContent(83771,1);
   GridStauLSP->SetBinContent(83772,1);
   GridStauLSP->SetBinContent(83773,1);
   GridStauLSP->SetBinContent(83774,1);
   GridStauLSP->SetBinContent(83775,1);
   GridStauLSP->SetBinContent(83776,1);
   GridStauLSP->SetBinContent(83777,1);
   GridStauLSP->SetBinContent(83778,1);
   GridStauLSP->SetBinContent(84349,1);
   GridStauLSP->SetBinContent(84350,1);
   GridStauLSP->SetBinContent(84351,1);
   GridStauLSP->SetBinContent(84352,1);
   GridStauLSP->SetBinContent(84353,1);
   GridStauLSP->SetBinContent(84354,1);
   GridStauLSP->SetBinContent(84355,1);
   GridStauLSP->SetBinContent(84356,1);
   GridStauLSP->SetBinContent(84357,1);
   GridStauLSP->SetBinContent(84358,1);
   GridStauLSP->SetBinContent(84359,1);
   GridStauLSP->SetBinContent(84360,1);
   GridStauLSP->SetBinContent(84361,1);
   GridStauLSP->SetBinContent(84362,1);
   GridStauLSP->SetBinContent(84363,1);
   GridStauLSP->SetBinContent(84364,1);
   GridStauLSP->SetBinContent(84365,1);
   GridStauLSP->SetBinContent(84366,1);
   GridStauLSP->SetBinContent(84367,1);
   GridStauLSP->SetBinContent(84368,1);
   GridStauLSP->SetBinContent(84369,1);
   GridStauLSP->SetBinContent(84370,1);
   GridStauLSP->SetBinContent(84371,1);
   GridStauLSP->SetBinContent(84372,1);
   GridStauLSP->SetBinContent(84373,1);
   GridStauLSP->SetBinContent(84943,1);
   GridStauLSP->SetBinContent(84944,1);
   GridStauLSP->SetBinContent(84945,1);
   GridStauLSP->SetBinContent(84946,1);
   GridStauLSP->SetBinContent(84947,1);
   GridStauLSP->SetBinContent(84948,1);
   GridStauLSP->SetBinContent(84949,1);
   GridStauLSP->SetBinContent(84950,1);
   GridStauLSP->SetBinContent(84951,1);
   GridStauLSP->SetBinContent(84952,1);
   GridStauLSP->SetBinContent(84953,1);
   GridStauLSP->SetBinContent(84954,1);
   GridStauLSP->SetBinContent(84955,1);
   GridStauLSP->SetBinContent(84956,1);
   GridStauLSP->SetBinContent(84957,1);
   GridStauLSP->SetBinContent(84958,1);
   GridStauLSP->SetBinContent(84959,1);
   GridStauLSP->SetBinContent(84960,1);
   GridStauLSP->SetBinContent(84961,1);
   GridStauLSP->SetBinContent(84962,1);
   GridStauLSP->SetBinContent(84963,1);
   GridStauLSP->SetBinContent(84964,1);
   GridStauLSP->SetBinContent(84965,1);
   GridStauLSP->SetBinContent(84966,1);
   GridStauLSP->SetBinContent(84967,1);
   GridStauLSP->SetBinContent(85537,1);
   GridStauLSP->SetBinContent(85538,1);
   GridStauLSP->SetBinContent(85539,1);
   GridStauLSP->SetBinContent(85540,1);
   GridStauLSP->SetBinContent(85541,1);
   GridStauLSP->SetBinContent(85542,1);
   GridStauLSP->SetBinContent(85543,1);
   GridStauLSP->SetBinContent(85544,1);
   GridStauLSP->SetBinContent(85545,1);
   GridStauLSP->SetBinContent(85546,1);
   GridStauLSP->SetBinContent(85547,1);
   GridStauLSP->SetBinContent(85548,1);
   GridStauLSP->SetBinContent(85549,1);
   GridStauLSP->SetBinContent(85550,1);
   GridStauLSP->SetBinContent(85551,1);
   GridStauLSP->SetBinContent(85552,1);
   GridStauLSP->SetBinContent(85553,1);
   GridStauLSP->SetBinContent(85554,1);
   GridStauLSP->SetBinContent(85555,1);
   GridStauLSP->SetBinContent(85556,1);
   GridStauLSP->SetBinContent(85557,1);
   GridStauLSP->SetBinContent(85558,1);
   GridStauLSP->SetBinContent(85559,1);
   GridStauLSP->SetBinContent(85560,1);
   GridStauLSP->SetBinContent(85561,1);
   GridStauLSP->SetBinContent(86131,1);
   GridStauLSP->SetBinContent(86132,1);
   GridStauLSP->SetBinContent(86133,1);
   GridStauLSP->SetBinContent(86134,1);
   GridStauLSP->SetBinContent(86135,1);
   GridStauLSP->SetBinContent(86136,1);
   GridStauLSP->SetBinContent(86137,1);
   GridStauLSP->SetBinContent(86138,1);
   GridStauLSP->SetBinContent(86139,1);
   GridStauLSP->SetBinContent(86140,1);
   GridStauLSP->SetBinContent(86141,1);
   GridStauLSP->SetBinContent(86142,1);
   GridStauLSP->SetBinContent(86143,1);
   GridStauLSP->SetBinContent(86144,1);
   GridStauLSP->SetBinContent(86145,1);
   GridStauLSP->SetBinContent(86146,1);
   GridStauLSP->SetBinContent(86147,1);
   GridStauLSP->SetBinContent(86148,1);
   GridStauLSP->SetBinContent(86149,1);
   GridStauLSP->SetBinContent(86150,1);
   GridStauLSP->SetBinContent(86151,1);
   GridStauLSP->SetBinContent(86152,1);
   GridStauLSP->SetBinContent(86153,1);
   GridStauLSP->SetBinContent(86154,1);
   GridStauLSP->SetBinContent(86155,1);
   GridStauLSP->SetBinContent(86725,1);
   GridStauLSP->SetBinContent(86726,1);
   GridStauLSP->SetBinContent(86727,1);
   GridStauLSP->SetBinContent(86728,1);
   GridStauLSP->SetBinContent(86729,1);
   GridStauLSP->SetBinContent(86730,1);
   GridStauLSP->SetBinContent(86731,1);
   GridStauLSP->SetBinContent(86732,1);
   GridStauLSP->SetBinContent(86733,1);
   GridStauLSP->SetBinContent(86734,1);
   GridStauLSP->SetBinContent(86735,1);
   GridStauLSP->SetBinContent(86736,1);
   GridStauLSP->SetBinContent(86737,1);
   GridStauLSP->SetBinContent(86738,1);
   GridStauLSP->SetBinContent(86739,1);
   GridStauLSP->SetBinContent(86740,1);
   GridStauLSP->SetBinContent(86741,1);
   GridStauLSP->SetBinContent(86742,1);
   GridStauLSP->SetBinContent(86743,1);
   GridStauLSP->SetBinContent(86744,1);
   GridStauLSP->SetBinContent(86745,1);
   GridStauLSP->SetBinContent(86746,1);
   GridStauLSP->SetBinContent(86747,1);
   GridStauLSP->SetBinContent(86748,1);
   GridStauLSP->SetBinContent(86749,1);
   GridStauLSP->SetBinContent(86750,1);
   GridStauLSP->SetBinContent(87319,1);
   GridStauLSP->SetBinContent(87320,1);
   GridStauLSP->SetBinContent(87321,1);
   GridStauLSP->SetBinContent(87322,1);
   GridStauLSP->SetBinContent(87323,1);
   GridStauLSP->SetBinContent(87324,1);
   GridStauLSP->SetBinContent(87325,1);
   GridStauLSP->SetBinContent(87326,1);
   GridStauLSP->SetBinContent(87327,1);
   GridStauLSP->SetBinContent(87328,1);
   GridStauLSP->SetBinContent(87329,1);
   GridStauLSP->SetBinContent(87330,1);
   GridStauLSP->SetBinContent(87331,1);
   GridStauLSP->SetBinContent(87332,1);
   GridStauLSP->SetBinContent(87333,1);
   GridStauLSP->SetBinContent(87334,1);
   GridStauLSP->SetBinContent(87335,1);
   GridStauLSP->SetBinContent(87336,1);
   GridStauLSP->SetBinContent(87337,1);
   GridStauLSP->SetBinContent(87338,1);
   GridStauLSP->SetBinContent(87339,1);
   GridStauLSP->SetBinContent(87340,1);
   GridStauLSP->SetBinContent(87341,1);
   GridStauLSP->SetBinContent(87342,1);
   GridStauLSP->SetBinContent(87343,1);
   GridStauLSP->SetBinContent(87344,1);
   GridStauLSP->SetBinContent(87913,1);
   GridStauLSP->SetBinContent(87914,1);
   GridStauLSP->SetBinContent(87915,1);
   GridStauLSP->SetBinContent(87916,1);
   GridStauLSP->SetBinContent(87917,1);
   GridStauLSP->SetBinContent(87918,1);
   GridStauLSP->SetBinContent(87919,1);
   GridStauLSP->SetBinContent(87920,1);
   GridStauLSP->SetBinContent(87921,1);
   GridStauLSP->SetBinContent(87922,1);
   GridStauLSP->SetBinContent(87923,1);
   GridStauLSP->SetBinContent(87924,1);
   GridStauLSP->SetBinContent(87925,1);
   GridStauLSP->SetBinContent(87926,1);
   GridStauLSP->SetBinContent(87927,1);
   GridStauLSP->SetBinContent(87928,1);
   GridStauLSP->SetBinContent(87929,1);
   GridStauLSP->SetBinContent(87930,1);
   GridStauLSP->SetBinContent(87931,1);
   GridStauLSP->SetBinContent(87932,1);
   GridStauLSP->SetBinContent(87933,1);
   GridStauLSP->SetBinContent(87934,1);
   GridStauLSP->SetBinContent(87935,1);
   GridStauLSP->SetBinContent(87936,1);
   GridStauLSP->SetBinContent(87937,1);
   GridStauLSP->SetBinContent(87938,1);
   GridStauLSP->SetBinContent(88507,1);
   GridStauLSP->SetBinContent(88508,1);
   GridStauLSP->SetBinContent(88509,1);
   GridStauLSP->SetBinContent(88510,1);
   GridStauLSP->SetBinContent(88511,1);
   GridStauLSP->SetBinContent(88512,1);
   GridStauLSP->SetBinContent(88513,1);
   GridStauLSP->SetBinContent(88514,1);
   GridStauLSP->SetBinContent(88515,1);
   GridStauLSP->SetBinContent(88516,1);
   GridStauLSP->SetBinContent(88517,1);
   GridStauLSP->SetBinContent(88518,1);
   GridStauLSP->SetBinContent(88519,1);
   GridStauLSP->SetBinContent(88520,1);
   GridStauLSP->SetBinContent(88521,1);
   GridStauLSP->SetBinContent(88522,1);
   GridStauLSP->SetBinContent(88523,1);
   GridStauLSP->SetBinContent(88524,1);
   GridStauLSP->SetBinContent(88525,1);
   GridStauLSP->SetBinContent(88526,1);
   GridStauLSP->SetBinContent(88527,1);
   GridStauLSP->SetBinContent(88528,1);
   GridStauLSP->SetBinContent(88529,1);
   GridStauLSP->SetBinContent(88530,1);
   GridStauLSP->SetBinContent(88531,1);
   GridStauLSP->SetBinContent(88532,1);
   GridStauLSP->SetBinContent(89101,1);
   GridStauLSP->SetBinContent(89102,1);
   GridStauLSP->SetBinContent(89103,1);
   GridStauLSP->SetBinContent(89104,1);
   GridStauLSP->SetBinContent(89105,1);
   GridStauLSP->SetBinContent(89106,1);
   GridStauLSP->SetBinContent(89107,1);
   GridStauLSP->SetBinContent(89108,1);
   GridStauLSP->SetBinContent(89109,1);
   GridStauLSP->SetBinContent(89110,1);
   GridStauLSP->SetBinContent(89111,1);
   GridStauLSP->SetBinContent(89112,1);
   GridStauLSP->SetBinContent(89113,1);
   GridStauLSP->SetBinContent(89114,1);
   GridStauLSP->SetBinContent(89115,1);
   GridStauLSP->SetBinContent(89116,1);
   GridStauLSP->SetBinContent(89117,1);
   GridStauLSP->SetBinContent(89118,1);
   GridStauLSP->SetBinContent(89119,1);
   GridStauLSP->SetBinContent(89120,1);
   GridStauLSP->SetBinContent(89121,1);
   GridStauLSP->SetBinContent(89122,1);
   GridStauLSP->SetBinContent(89123,1);
   GridStauLSP->SetBinContent(89124,1);
   GridStauLSP->SetBinContent(89125,1);
   GridStauLSP->SetBinContent(89126,1);
   GridStauLSP->SetBinContent(89127,1);
   GridStauLSP->SetBinContent(89695,1);
   GridStauLSP->SetBinContent(89696,1);
   GridStauLSP->SetBinContent(89697,1);
   GridStauLSP->SetBinContent(89698,1);
   GridStauLSP->SetBinContent(89699,1);
   GridStauLSP->SetBinContent(89700,1);
   GridStauLSP->SetBinContent(89701,1);
   GridStauLSP->SetBinContent(89702,1);
   GridStauLSP->SetBinContent(89703,1);
   GridStauLSP->SetBinContent(89704,1);
   GridStauLSP->SetBinContent(89705,1);
   GridStauLSP->SetBinContent(89706,1);
   GridStauLSP->SetBinContent(89707,1);
   GridStauLSP->SetBinContent(89708,1);
   GridStauLSP->SetBinContent(89709,1);
   GridStauLSP->SetBinContent(89710,1);
   GridStauLSP->SetBinContent(89711,1);
   GridStauLSP->SetBinContent(89712,1);
   GridStauLSP->SetBinContent(89713,1);
   GridStauLSP->SetBinContent(89714,1);
   GridStauLSP->SetBinContent(89715,1);
   GridStauLSP->SetBinContent(89716,1);
   GridStauLSP->SetBinContent(89717,1);
   GridStauLSP->SetBinContent(89718,1);
   GridStauLSP->SetBinContent(89719,1);
   GridStauLSP->SetBinContent(89720,1);
   GridStauLSP->SetBinContent(89721,1);
   GridStauLSP->SetBinContent(90289,1);
   GridStauLSP->SetBinContent(90290,1);
   GridStauLSP->SetBinContent(90291,1);
   GridStauLSP->SetBinContent(90292,1);
   GridStauLSP->SetBinContent(90293,1);
   GridStauLSP->SetBinContent(90294,1);
   GridStauLSP->SetBinContent(90295,1);
   GridStauLSP->SetBinContent(90296,1);
   GridStauLSP->SetBinContent(90297,1);
   GridStauLSP->SetBinContent(90298,1);
   GridStauLSP->SetBinContent(90299,1);
   GridStauLSP->SetBinContent(90300,1);
   GridStauLSP->SetBinContent(90301,1);
   GridStauLSP->SetBinContent(90302,1);
   GridStauLSP->SetBinContent(90303,1);
   GridStauLSP->SetBinContent(90304,1);
   GridStauLSP->SetBinContent(90305,1);
   GridStauLSP->SetBinContent(90306,1);
   GridStauLSP->SetBinContent(90307,1);
   GridStauLSP->SetBinContent(90308,1);
   GridStauLSP->SetBinContent(90309,1);
   GridStauLSP->SetBinContent(90310,1);
   GridStauLSP->SetBinContent(90311,1);
   GridStauLSP->SetBinContent(90312,1);
   GridStauLSP->SetBinContent(90313,1);
   GridStauLSP->SetBinContent(90314,1);
   GridStauLSP->SetBinContent(90315,1);
   GridStauLSP->SetBinContent(90883,1);
   GridStauLSP->SetBinContent(90884,1);
   GridStauLSP->SetBinContent(90885,1);
   GridStauLSP->SetBinContent(90886,1);
   GridStauLSP->SetBinContent(90887,1);
   GridStauLSP->SetBinContent(90888,1);
   GridStauLSP->SetBinContent(90889,1);
   GridStauLSP->SetBinContent(90890,1);
   GridStauLSP->SetBinContent(90891,1);
   GridStauLSP->SetBinContent(90892,1);
   GridStauLSP->SetBinContent(90893,1);
   GridStauLSP->SetBinContent(90894,1);
   GridStauLSP->SetBinContent(90895,1);
   GridStauLSP->SetBinContent(90896,1);
   GridStauLSP->SetBinContent(90897,1);
   GridStauLSP->SetBinContent(90898,1);
   GridStauLSP->SetBinContent(90899,1);
   GridStauLSP->SetBinContent(90900,1);
   GridStauLSP->SetBinContent(90901,1);
   GridStauLSP->SetBinContent(90902,1);
   GridStauLSP->SetBinContent(90903,1);
   GridStauLSP->SetBinContent(90904,1);
   GridStauLSP->SetBinContent(90905,1);
   GridStauLSP->SetBinContent(90906,1);
   GridStauLSP->SetBinContent(90907,1);
   GridStauLSP->SetBinContent(90908,1);
   GridStauLSP->SetBinContent(90909,1);
   GridStauLSP->SetBinContent(91477,1);
   GridStauLSP->SetBinContent(91478,1);
   GridStauLSP->SetBinContent(91479,1);
   GridStauLSP->SetBinContent(91480,1);
   GridStauLSP->SetBinContent(91481,1);
   GridStauLSP->SetBinContent(91482,1);
   GridStauLSP->SetBinContent(91483,1);
   GridStauLSP->SetBinContent(91484,1);
   GridStauLSP->SetBinContent(91485,1);
   GridStauLSP->SetBinContent(91486,1);
   GridStauLSP->SetBinContent(91487,1);
   GridStauLSP->SetBinContent(91488,1);
   GridStauLSP->SetBinContent(91489,1);
   GridStauLSP->SetBinContent(91490,1);
   GridStauLSP->SetBinContent(91491,1);
   GridStauLSP->SetBinContent(91492,1);
   GridStauLSP->SetBinContent(91493,1);
   GridStauLSP->SetBinContent(91494,1);
   GridStauLSP->SetBinContent(91495,1);
   GridStauLSP->SetBinContent(91496,1);
   GridStauLSP->SetBinContent(91497,1);
   GridStauLSP->SetBinContent(91498,1);
   GridStauLSP->SetBinContent(91499,1);
   GridStauLSP->SetBinContent(91500,1);
   GridStauLSP->SetBinContent(91501,1);
   GridStauLSP->SetBinContent(91502,1);
   GridStauLSP->SetBinContent(91503,1);
   GridStauLSP->SetBinContent(91504,1);
   GridStauLSP->SetBinContent(92071,1);
   GridStauLSP->SetBinContent(92072,1);
   GridStauLSP->SetBinContent(92073,1);
   GridStauLSP->SetBinContent(92074,1);
   GridStauLSP->SetBinContent(92075,1);
   GridStauLSP->SetBinContent(92076,1);
   GridStauLSP->SetBinContent(92077,1);
   GridStauLSP->SetBinContent(92078,1);
   GridStauLSP->SetBinContent(92079,1);
   GridStauLSP->SetBinContent(92080,1);
   GridStauLSP->SetBinContent(92081,1);
   GridStauLSP->SetBinContent(92082,1);
   GridStauLSP->SetBinContent(92083,1);
   GridStauLSP->SetBinContent(92084,1);
   GridStauLSP->SetBinContent(92085,1);
   GridStauLSP->SetBinContent(92086,1);
   GridStauLSP->SetBinContent(92087,1);
   GridStauLSP->SetBinContent(92088,1);
   GridStauLSP->SetBinContent(92089,1);
   GridStauLSP->SetBinContent(92090,1);
   GridStauLSP->SetBinContent(92091,1);
   GridStauLSP->SetBinContent(92092,1);
   GridStauLSP->SetBinContent(92093,1);
   GridStauLSP->SetBinContent(92094,1);
   GridStauLSP->SetBinContent(92095,1);
   GridStauLSP->SetBinContent(92096,1);
   GridStauLSP->SetBinContent(92097,1);
   GridStauLSP->SetBinContent(92098,1);
   GridStauLSP->SetBinContent(92665,1);
   GridStauLSP->SetBinContent(92666,1);
   GridStauLSP->SetBinContent(92667,1);
   GridStauLSP->SetBinContent(92668,1);
   GridStauLSP->SetBinContent(92669,1);
   GridStauLSP->SetBinContent(92670,1);
   GridStauLSP->SetBinContent(92671,1);
   GridStauLSP->SetBinContent(92672,1);
   GridStauLSP->SetBinContent(92673,1);
   GridStauLSP->SetBinContent(92674,1);
   GridStauLSP->SetBinContent(92675,1);
   GridStauLSP->SetBinContent(92676,1);
   GridStauLSP->SetBinContent(92677,1);
   GridStauLSP->SetBinContent(92678,1);
   GridStauLSP->SetBinContent(92679,1);
   GridStauLSP->SetBinContent(92680,1);
   GridStauLSP->SetBinContent(92681,1);
   GridStauLSP->SetBinContent(92682,1);
   GridStauLSP->SetBinContent(92683,1);
   GridStauLSP->SetBinContent(92684,1);
   GridStauLSP->SetBinContent(92685,1);
   GridStauLSP->SetBinContent(92686,1);
   GridStauLSP->SetBinContent(92687,1);
   GridStauLSP->SetBinContent(92688,1);
   GridStauLSP->SetBinContent(92689,1);
   GridStauLSP->SetBinContent(92690,1);
   GridStauLSP->SetBinContent(92691,1);
   GridStauLSP->SetBinContent(92692,1);
   GridStauLSP->SetBinContent(93259,1);
   GridStauLSP->SetBinContent(93260,1);
   GridStauLSP->SetBinContent(93261,1);
   GridStauLSP->SetBinContent(93262,1);
   GridStauLSP->SetBinContent(93263,1);
   GridStauLSP->SetBinContent(93264,1);
   GridStauLSP->SetBinContent(93265,1);
   GridStauLSP->SetBinContent(93266,1);
   GridStauLSP->SetBinContent(93267,1);
   GridStauLSP->SetBinContent(93268,1);
   GridStauLSP->SetBinContent(93269,1);
   GridStauLSP->SetBinContent(93270,1);
   GridStauLSP->SetBinContent(93271,1);
   GridStauLSP->SetBinContent(93272,1);
   GridStauLSP->SetBinContent(93273,1);
   GridStauLSP->SetBinContent(93274,1);
   GridStauLSP->SetBinContent(93275,1);
   GridStauLSP->SetBinContent(93276,1);
   GridStauLSP->SetBinContent(93277,1);
   GridStauLSP->SetBinContent(93278,1);
   GridStauLSP->SetBinContent(93279,1);
   GridStauLSP->SetBinContent(93280,1);
   GridStauLSP->SetBinContent(93281,1);
   GridStauLSP->SetBinContent(93282,1);
   GridStauLSP->SetBinContent(93283,1);
   GridStauLSP->SetBinContent(93284,1);
   GridStauLSP->SetBinContent(93285,1);
   GridStauLSP->SetBinContent(93286,1);
   GridStauLSP->SetBinContent(93287,1);
   GridStauLSP->SetBinContent(93853,1);
   GridStauLSP->SetBinContent(93854,1);
   GridStauLSP->SetBinContent(93855,1);
   GridStauLSP->SetBinContent(93856,1);
   GridStauLSP->SetBinContent(93857,1);
   GridStauLSP->SetBinContent(93858,1);
   GridStauLSP->SetBinContent(93859,1);
   GridStauLSP->SetBinContent(93860,1);
   GridStauLSP->SetBinContent(93861,1);
   GridStauLSP->SetBinContent(93862,1);
   GridStauLSP->SetBinContent(93863,1);
   GridStauLSP->SetBinContent(93864,1);
   GridStauLSP->SetBinContent(93865,1);
   GridStauLSP->SetBinContent(93866,1);
   GridStauLSP->SetBinContent(93867,1);
   GridStauLSP->SetBinContent(93868,1);
   GridStauLSP->SetBinContent(93869,1);
   GridStauLSP->SetBinContent(93870,1);
   GridStauLSP->SetBinContent(93871,1);
   GridStauLSP->SetBinContent(93872,1);
   GridStauLSP->SetBinContent(93873,1);
   GridStauLSP->SetBinContent(93874,1);
   GridStauLSP->SetBinContent(93875,1);
   GridStauLSP->SetBinContent(93876,1);
   GridStauLSP->SetBinContent(93877,1);
   GridStauLSP->SetBinContent(93878,1);
   GridStauLSP->SetBinContent(93879,1);
   GridStauLSP->SetBinContent(93880,1);
   GridStauLSP->SetBinContent(93881,1);
   GridStauLSP->SetBinContent(94447,1);
   GridStauLSP->SetBinContent(94448,1);
   GridStauLSP->SetBinContent(94449,1);
   GridStauLSP->SetBinContent(94450,1);
   GridStauLSP->SetBinContent(94451,1);
   GridStauLSP->SetBinContent(94452,1);
   GridStauLSP->SetBinContent(94453,1);
   GridStauLSP->SetBinContent(94454,1);
   GridStauLSP->SetBinContent(94455,1);
   GridStauLSP->SetBinContent(94456,1);
   GridStauLSP->SetBinContent(94457,1);
   GridStauLSP->SetBinContent(94458,1);
   GridStauLSP->SetBinContent(94459,1);
   GridStauLSP->SetBinContent(94460,1);
   GridStauLSP->SetBinContent(94461,1);
   GridStauLSP->SetBinContent(94462,1);
   GridStauLSP->SetBinContent(94463,1);
   GridStauLSP->SetBinContent(94464,1);
   GridStauLSP->SetBinContent(94465,1);
   GridStauLSP->SetBinContent(94466,1);
   GridStauLSP->SetBinContent(94467,1);
   GridStauLSP->SetBinContent(94468,1);
   GridStauLSP->SetBinContent(94469,1);
   GridStauLSP->SetBinContent(94470,1);
   GridStauLSP->SetBinContent(94471,1);
   GridStauLSP->SetBinContent(94472,1);
   GridStauLSP->SetBinContent(94473,1);
   GridStauLSP->SetBinContent(94474,1);
   GridStauLSP->SetBinContent(94475,1);
   GridStauLSP->SetBinContent(95041,1);
   GridStauLSP->SetBinContent(95042,1);
   GridStauLSP->SetBinContent(95043,1);
   GridStauLSP->SetBinContent(95044,1);
   GridStauLSP->SetBinContent(95045,1);
   GridStauLSP->SetBinContent(95046,1);
   GridStauLSP->SetBinContent(95047,1);
   GridStauLSP->SetBinContent(95048,1);
   GridStauLSP->SetBinContent(95049,1);
   GridStauLSP->SetBinContent(95050,1);
   GridStauLSP->SetBinContent(95051,1);
   GridStauLSP->SetBinContent(95052,1);
   GridStauLSP->SetBinContent(95053,1);
   GridStauLSP->SetBinContent(95054,1);
   GridStauLSP->SetBinContent(95055,1);
   GridStauLSP->SetBinContent(95056,1);
   GridStauLSP->SetBinContent(95057,1);
   GridStauLSP->SetBinContent(95058,1);
   GridStauLSP->SetBinContent(95059,1);
   GridStauLSP->SetBinContent(95060,1);
   GridStauLSP->SetBinContent(95061,1);
   GridStauLSP->SetBinContent(95062,1);
   GridStauLSP->SetBinContent(95063,1);
   GridStauLSP->SetBinContent(95064,1);
   GridStauLSP->SetBinContent(95065,1);
   GridStauLSP->SetBinContent(95066,1);
   GridStauLSP->SetBinContent(95067,1);
   GridStauLSP->SetBinContent(95068,1);
   GridStauLSP->SetBinContent(95069,1);
   GridStauLSP->SetBinContent(95635,1);
   GridStauLSP->SetBinContent(95636,1);
   GridStauLSP->SetBinContent(95637,1);
   GridStauLSP->SetBinContent(95638,1);
   GridStauLSP->SetBinContent(95639,1);
   GridStauLSP->SetBinContent(95640,1);
   GridStauLSP->SetBinContent(95641,1);
   GridStauLSP->SetBinContent(95642,1);
   GridStauLSP->SetBinContent(95643,1);
   GridStauLSP->SetBinContent(95644,1);
   GridStauLSP->SetBinContent(95645,1);
   GridStauLSP->SetBinContent(95646,1);
   GridStauLSP->SetBinContent(95647,1);
   GridStauLSP->SetBinContent(95648,1);
   GridStauLSP->SetBinContent(95649,1);
   GridStauLSP->SetBinContent(95650,1);
   GridStauLSP->SetBinContent(95651,1);
   GridStauLSP->SetBinContent(95652,1);
   GridStauLSP->SetBinContent(95653,1);
   GridStauLSP->SetBinContent(95654,1);
   GridStauLSP->SetBinContent(95655,1);
   GridStauLSP->SetBinContent(95656,1);
   GridStauLSP->SetBinContent(95657,1);
   GridStauLSP->SetBinContent(95658,1);
   GridStauLSP->SetBinContent(95659,1);
   GridStauLSP->SetBinContent(95660,1);
   GridStauLSP->SetBinContent(95661,1);
   GridStauLSP->SetBinContent(95662,1);
   GridStauLSP->SetBinContent(95663,1);
   GridStauLSP->SetBinContent(95664,1);
   GridStauLSP->SetBinContent(96229,1);
   GridStauLSP->SetBinContent(96230,1);
   GridStauLSP->SetBinContent(96231,1);
   GridStauLSP->SetBinContent(96232,1);
   GridStauLSP->SetBinContent(96233,1);
   GridStauLSP->SetBinContent(96234,1);
   GridStauLSP->SetBinContent(96235,1);
   GridStauLSP->SetBinContent(96236,1);
   GridStauLSP->SetBinContent(96237,1);
   GridStauLSP->SetBinContent(96238,1);
   GridStauLSP->SetBinContent(96239,1);
   GridStauLSP->SetBinContent(96240,1);
   GridStauLSP->SetBinContent(96241,1);
   GridStauLSP->SetBinContent(96242,1);
   GridStauLSP->SetBinContent(96243,1);
   GridStauLSP->SetBinContent(96244,1);
   GridStauLSP->SetBinContent(96245,1);
   GridStauLSP->SetBinContent(96246,1);
   GridStauLSP->SetBinContent(96247,1);
   GridStauLSP->SetBinContent(96248,1);
   GridStauLSP->SetBinContent(96249,1);
   GridStauLSP->SetBinContent(96250,1);
   GridStauLSP->SetBinContent(96251,1);
   GridStauLSP->SetBinContent(96252,1);
   GridStauLSP->SetBinContent(96253,1);
   GridStauLSP->SetBinContent(96254,1);
   GridStauLSP->SetBinContent(96255,1);
   GridStauLSP->SetBinContent(96256,1);
   GridStauLSP->SetBinContent(96257,1);
   GridStauLSP->SetBinContent(96258,1);
   GridStauLSP->SetBinContent(96823,1);
   GridStauLSP->SetBinContent(96824,1);
   GridStauLSP->SetBinContent(96825,1);
   GridStauLSP->SetBinContent(96826,1);
   GridStauLSP->SetBinContent(96827,1);
   GridStauLSP->SetBinContent(96828,1);
   GridStauLSP->SetBinContent(96829,1);
   GridStauLSP->SetBinContent(96830,1);
   GridStauLSP->SetBinContent(96831,1);
   GridStauLSP->SetBinContent(96832,1);
   GridStauLSP->SetBinContent(96833,1);
   GridStauLSP->SetBinContent(96834,1);
   GridStauLSP->SetBinContent(96835,1);
   GridStauLSP->SetBinContent(96836,1);
   GridStauLSP->SetBinContent(96837,1);
   GridStauLSP->SetBinContent(96838,1);
   GridStauLSP->SetBinContent(96839,1);
   GridStauLSP->SetBinContent(96840,1);
   GridStauLSP->SetBinContent(96841,1);
   GridStauLSP->SetBinContent(96842,1);
   GridStauLSP->SetBinContent(96843,1);
   GridStauLSP->SetBinContent(96844,1);
   GridStauLSP->SetBinContent(96845,1);
   GridStauLSP->SetBinContent(96846,1);
   GridStauLSP->SetBinContent(96847,1);
   GridStauLSP->SetBinContent(96848,1);
   GridStauLSP->SetBinContent(96849,1);
   GridStauLSP->SetBinContent(96850,1);
   GridStauLSP->SetBinContent(96851,1);
   GridStauLSP->SetBinContent(96852,1);
   GridStauLSP->SetBinContent(97417,1);
   GridStauLSP->SetBinContent(97418,1);
   GridStauLSP->SetBinContent(97419,1);
   GridStauLSP->SetBinContent(97420,1);
   GridStauLSP->SetBinContent(97421,1);
   GridStauLSP->SetBinContent(97422,1);
   GridStauLSP->SetBinContent(97423,1);
   GridStauLSP->SetBinContent(97424,1);
   GridStauLSP->SetBinContent(97425,1);
   GridStauLSP->SetBinContent(97426,1);
   GridStauLSP->SetBinContent(97427,1);
   GridStauLSP->SetBinContent(97428,1);
   GridStauLSP->SetBinContent(97429,1);
   GridStauLSP->SetBinContent(97430,1);
   GridStauLSP->SetBinContent(97431,1);
   GridStauLSP->SetBinContent(97432,1);
   GridStauLSP->SetBinContent(97433,1);
   GridStauLSP->SetBinContent(97434,1);
   GridStauLSP->SetBinContent(97435,1);
   GridStauLSP->SetBinContent(97436,1);
   GridStauLSP->SetBinContent(97437,1);
   GridStauLSP->SetBinContent(97438,1);
   GridStauLSP->SetBinContent(97439,1);
   GridStauLSP->SetBinContent(97440,1);
   GridStauLSP->SetBinContent(97441,1);
   GridStauLSP->SetBinContent(97442,1);
   GridStauLSP->SetBinContent(97443,1);
   GridStauLSP->SetBinContent(97444,1);
   GridStauLSP->SetBinContent(97445,1);
   GridStauLSP->SetBinContent(97446,1);
   GridStauLSP->SetBinContent(98011,1);
   GridStauLSP->SetBinContent(98012,1);
   GridStauLSP->SetBinContent(98013,1);
   GridStauLSP->SetBinContent(98014,1);
   GridStauLSP->SetBinContent(98015,1);
   GridStauLSP->SetBinContent(98016,1);
   GridStauLSP->SetBinContent(98017,1);
   GridStauLSP->SetBinContent(98018,1);
   GridStauLSP->SetBinContent(98019,1);
   GridStauLSP->SetBinContent(98020,1);
   GridStauLSP->SetBinContent(98021,1);
   GridStauLSP->SetBinContent(98022,1);
   GridStauLSP->SetBinContent(98023,1);
   GridStauLSP->SetBinContent(98024,1);
   GridStauLSP->SetBinContent(98025,1);
   GridStauLSP->SetBinContent(98026,1);
   GridStauLSP->SetBinContent(98027,1);
   GridStauLSP->SetBinContent(98028,1);
   GridStauLSP->SetBinContent(98029,1);
   GridStauLSP->SetBinContent(98030,1);
   GridStauLSP->SetBinContent(98031,1);
   GridStauLSP->SetBinContent(98032,1);
   GridStauLSP->SetBinContent(98033,1);
   GridStauLSP->SetBinContent(98034,1);
   GridStauLSP->SetBinContent(98035,1);
   GridStauLSP->SetBinContent(98036,1);
   GridStauLSP->SetBinContent(98037,1);
   GridStauLSP->SetBinContent(98038,1);
   GridStauLSP->SetBinContent(98039,1);
   GridStauLSP->SetBinContent(98040,1);
   GridStauLSP->SetBinContent(98041,1);
   GridStauLSP->SetBinContent(98605,1);
   GridStauLSP->SetBinContent(98606,1);
   GridStauLSP->SetBinContent(98607,1);
   GridStauLSP->SetBinContent(98608,1);
   GridStauLSP->SetBinContent(98609,1);
   GridStauLSP->SetBinContent(98610,1);
   GridStauLSP->SetBinContent(98611,1);
   GridStauLSP->SetBinContent(98612,1);
   GridStauLSP->SetBinContent(98613,1);
   GridStauLSP->SetBinContent(98614,1);
   GridStauLSP->SetBinContent(98615,1);
   GridStauLSP->SetBinContent(98616,1);
   GridStauLSP->SetBinContent(98617,1);
   GridStauLSP->SetBinContent(98618,1);
   GridStauLSP->SetBinContent(98619,1);
   GridStauLSP->SetBinContent(98620,1);
   GridStauLSP->SetBinContent(98621,1);
   GridStauLSP->SetBinContent(98622,1);
   GridStauLSP->SetBinContent(98623,1);
   GridStauLSP->SetBinContent(98624,1);
   GridStauLSP->SetBinContent(98625,1);
   GridStauLSP->SetBinContent(98626,1);
   GridStauLSP->SetBinContent(98627,1);
   GridStauLSP->SetBinContent(98628,1);
   GridStauLSP->SetBinContent(98629,1);
   GridStauLSP->SetBinContent(98630,1);
   GridStauLSP->SetBinContent(98631,1);
   GridStauLSP->SetBinContent(98632,1);
   GridStauLSP->SetBinContent(98633,1);
   GridStauLSP->SetBinContent(98634,1);
   GridStauLSP->SetBinContent(98635,1);
   GridStauLSP->SetBinContent(99199,1);
   GridStauLSP->SetBinContent(99200,1);
   GridStauLSP->SetBinContent(99201,1);
   GridStauLSP->SetBinContent(99202,1);
   GridStauLSP->SetBinContent(99203,1);
   GridStauLSP->SetBinContent(99204,1);
   GridStauLSP->SetBinContent(99205,1);
   GridStauLSP->SetBinContent(99206,1);
   GridStauLSP->SetBinContent(99207,1);
   GridStauLSP->SetBinContent(99208,1);
   GridStauLSP->SetBinContent(99209,1);
   GridStauLSP->SetBinContent(99210,1);
   GridStauLSP->SetBinContent(99211,1);
   GridStauLSP->SetBinContent(99212,1);
   GridStauLSP->SetBinContent(99213,1);
   GridStauLSP->SetBinContent(99214,1);
   GridStauLSP->SetBinContent(99215,1);
   GridStauLSP->SetBinContent(99216,1);
   GridStauLSP->SetBinContent(99217,1);
   GridStauLSP->SetBinContent(99218,1);
   GridStauLSP->SetBinContent(99219,1);
   GridStauLSP->SetBinContent(99220,1);
   GridStauLSP->SetBinContent(99221,1);
   GridStauLSP->SetBinContent(99222,1);
   GridStauLSP->SetBinContent(99223,1);
   GridStauLSP->SetBinContent(99224,1);
   GridStauLSP->SetBinContent(99225,1);
   GridStauLSP->SetBinContent(99226,1);
   GridStauLSP->SetBinContent(99227,1);
   GridStauLSP->SetBinContent(99228,1);
   GridStauLSP->SetBinContent(99229,1);
   GridStauLSP->SetBinContent(99793,1);
   GridStauLSP->SetBinContent(99794,1);
   GridStauLSP->SetBinContent(99795,1);
   GridStauLSP->SetBinContent(99796,1);
   GridStauLSP->SetBinContent(99797,1);
   GridStauLSP->SetBinContent(99798,1);
   GridStauLSP->SetBinContent(99799,1);
   GridStauLSP->SetBinContent(99800,1);
   GridStauLSP->SetBinContent(99801,1);
   GridStauLSP->SetBinContent(99802,1);
   GridStauLSP->SetBinContent(99803,1);
   GridStauLSP->SetBinContent(99804,1);
   GridStauLSP->SetBinContent(99805,1);
   GridStauLSP->SetBinContent(99806,1);
   GridStauLSP->SetBinContent(99807,1);
   GridStauLSP->SetBinContent(99808,1);
   GridStauLSP->SetBinContent(99809,1);
   GridStauLSP->SetBinContent(99810,1);
   GridStauLSP->SetBinContent(99811,1);
   GridStauLSP->SetBinContent(99812,1);
   GridStauLSP->SetBinContent(99813,1);
   GridStauLSP->SetBinContent(99814,1);
   GridStauLSP->SetBinContent(99815,1);
   GridStauLSP->SetBinContent(99816,1);
   GridStauLSP->SetBinContent(99817,1);
   GridStauLSP->SetBinContent(99818,1);
   GridStauLSP->SetBinContent(99819,1);
   GridStauLSP->SetBinContent(99820,1);
   GridStauLSP->SetBinContent(99821,1);
   GridStauLSP->SetBinContent(99822,1);
   GridStauLSP->SetBinContent(99823,1);
   GridStauLSP->SetBinContent(100387,1);
   GridStauLSP->SetBinContent(100388,1);
   GridStauLSP->SetBinContent(100389,1);
   GridStauLSP->SetBinContent(100390,1);
   GridStauLSP->SetBinContent(100391,1);
   GridStauLSP->SetBinContent(100392,1);
   GridStauLSP->SetBinContent(100393,1);
   GridStauLSP->SetBinContent(100394,1);
   GridStauLSP->SetBinContent(100395,1);
   GridStauLSP->SetBinContent(100396,1);
   GridStauLSP->SetBinContent(100397,1);
   GridStauLSP->SetBinContent(100398,1);
   GridStauLSP->SetBinContent(100399,1);
   GridStauLSP->SetBinContent(100400,1);
   GridStauLSP->SetBinContent(100401,1);
   GridStauLSP->SetBinContent(100402,1);
   GridStauLSP->SetBinContent(100403,1);
   GridStauLSP->SetBinContent(100404,1);
   GridStauLSP->SetBinContent(100405,1);
   GridStauLSP->SetBinContent(100406,1);
   GridStauLSP->SetBinContent(100407,1);
   GridStauLSP->SetBinContent(100408,1);
   GridStauLSP->SetBinContent(100409,1);
   GridStauLSP->SetBinContent(100410,1);
   GridStauLSP->SetBinContent(100411,1);
   GridStauLSP->SetBinContent(100412,1);
   GridStauLSP->SetBinContent(100413,1);
   GridStauLSP->SetBinContent(100414,1);
   GridStauLSP->SetBinContent(100415,1);
   GridStauLSP->SetBinContent(100416,1);
   GridStauLSP->SetBinContent(100417,1);
   GridStauLSP->SetBinContent(100418,1);
   GridStauLSP->SetBinContent(100981,1);
   GridStauLSP->SetBinContent(100982,1);
   GridStauLSP->SetBinContent(100983,1);
   GridStauLSP->SetBinContent(100984,1);
   GridStauLSP->SetBinContent(100985,1);
   GridStauLSP->SetBinContent(100986,1);
   GridStauLSP->SetBinContent(100987,1);
   GridStauLSP->SetBinContent(100988,1);
   GridStauLSP->SetBinContent(100989,1);
   GridStauLSP->SetBinContent(100990,1);
   GridStauLSP->SetBinContent(100991,1);
   GridStauLSP->SetBinContent(100992,1);
   GridStauLSP->SetBinContent(100993,1);
   GridStauLSP->SetBinContent(100994,1);
   GridStauLSP->SetBinContent(100995,1);
   GridStauLSP->SetBinContent(100996,1);
   GridStauLSP->SetBinContent(100997,1);
   GridStauLSP->SetBinContent(100998,1);
   GridStauLSP->SetBinContent(100999,1);
   GridStauLSP->SetBinContent(101000,1);
   GridStauLSP->SetBinContent(101001,1);
   GridStauLSP->SetBinContent(101002,1);
   GridStauLSP->SetBinContent(101003,1);
   GridStauLSP->SetBinContent(101004,1);
   GridStauLSP->SetBinContent(101005,1);
   GridStauLSP->SetBinContent(101006,1);
   GridStauLSP->SetBinContent(101007,1);
   GridStauLSP->SetBinContent(101008,1);
   GridStauLSP->SetBinContent(101009,1);
   GridStauLSP->SetBinContent(101010,1);
   GridStauLSP->SetBinContent(101011,1);
   GridStauLSP->SetBinContent(101012,1);
   GridStauLSP->SetBinContent(101575,1);
   GridStauLSP->SetBinContent(101576,1);
   GridStauLSP->SetBinContent(101577,1);
   GridStauLSP->SetBinContent(101578,1);
   GridStauLSP->SetBinContent(101579,1);
   GridStauLSP->SetBinContent(101580,1);
   GridStauLSP->SetBinContent(101581,1);
   GridStauLSP->SetBinContent(101582,1);
   GridStauLSP->SetBinContent(101583,1);
   GridStauLSP->SetBinContent(101584,1);
   GridStauLSP->SetBinContent(101585,1);
   GridStauLSP->SetBinContent(101586,1);
   GridStauLSP->SetBinContent(101587,1);
   GridStauLSP->SetBinContent(101588,1);
   GridStauLSP->SetBinContent(101589,1);
   GridStauLSP->SetBinContent(101590,1);
   GridStauLSP->SetBinContent(101591,1);
   GridStauLSP->SetBinContent(101592,1);
   GridStauLSP->SetBinContent(101593,1);
   GridStauLSP->SetBinContent(101594,1);
   GridStauLSP->SetBinContent(101595,1);
   GridStauLSP->SetBinContent(101596,1);
   GridStauLSP->SetBinContent(101597,1);
   GridStauLSP->SetBinContent(101598,1);
   GridStauLSP->SetBinContent(101599,1);
   GridStauLSP->SetBinContent(101600,1);
   GridStauLSP->SetBinContent(101601,1);
   GridStauLSP->SetBinContent(101602,1);
   GridStauLSP->SetBinContent(101603,1);
   GridStauLSP->SetBinContent(101604,1);
   GridStauLSP->SetBinContent(101605,1);
   GridStauLSP->SetBinContent(101606,1);
   GridStauLSP->SetBinContent(102169,1);
   GridStauLSP->SetBinContent(102170,1);
   GridStauLSP->SetBinContent(102171,1);
   GridStauLSP->SetBinContent(102172,1);
   GridStauLSP->SetBinContent(102173,1);
   GridStauLSP->SetBinContent(102174,1);
   GridStauLSP->SetBinContent(102175,1);
   GridStauLSP->SetBinContent(102176,1);
   GridStauLSP->SetBinContent(102177,1);
   GridStauLSP->SetBinContent(102178,1);
   GridStauLSP->SetBinContent(102179,1);
   GridStauLSP->SetBinContent(102180,1);
   GridStauLSP->SetBinContent(102181,1);
   GridStauLSP->SetBinContent(102182,1);
   GridStauLSP->SetBinContent(102183,1);
   GridStauLSP->SetBinContent(102184,1);
   GridStauLSP->SetBinContent(102185,1);
   GridStauLSP->SetBinContent(102186,1);
   GridStauLSP->SetBinContent(102187,1);
   GridStauLSP->SetBinContent(102188,1);
   GridStauLSP->SetBinContent(102189,1);
   GridStauLSP->SetBinContent(102190,1);
   GridStauLSP->SetBinContent(102191,1);
   GridStauLSP->SetBinContent(102192,1);
   GridStauLSP->SetBinContent(102193,1);
   GridStauLSP->SetBinContent(102194,1);
   GridStauLSP->SetBinContent(102195,1);
   GridStauLSP->SetBinContent(102196,1);
   GridStauLSP->SetBinContent(102197,1);
   GridStauLSP->SetBinContent(102198,1);
   GridStauLSP->SetBinContent(102199,1);
   GridStauLSP->SetBinContent(102200,1);
   GridStauLSP->SetBinContent(102763,1);
   GridStauLSP->SetBinContent(102764,1);
   GridStauLSP->SetBinContent(102765,1);
   GridStauLSP->SetBinContent(102766,1);
   GridStauLSP->SetBinContent(102767,1);
   GridStauLSP->SetBinContent(102768,1);
   GridStauLSP->SetBinContent(102769,1);
   GridStauLSP->SetBinContent(102770,1);
   GridStauLSP->SetBinContent(102771,1);
   GridStauLSP->SetBinContent(102772,1);
   GridStauLSP->SetBinContent(102773,1);
   GridStauLSP->SetBinContent(102774,1);
   GridStauLSP->SetBinContent(102775,1);
   GridStauLSP->SetBinContent(102776,1);
   GridStauLSP->SetBinContent(102777,1);
   GridStauLSP->SetBinContent(102778,1);
   GridStauLSP->SetBinContent(102779,1);
   GridStauLSP->SetBinContent(102780,1);
   GridStauLSP->SetBinContent(102781,1);
   GridStauLSP->SetBinContent(102782,1);
   GridStauLSP->SetBinContent(102783,1);
   GridStauLSP->SetBinContent(102784,1);
   GridStauLSP->SetBinContent(102785,1);
   GridStauLSP->SetBinContent(102786,1);
   GridStauLSP->SetBinContent(102787,1);
   GridStauLSP->SetBinContent(102788,1);
   GridStauLSP->SetBinContent(102789,1);
   GridStauLSP->SetBinContent(102790,1);
   GridStauLSP->SetBinContent(102791,1);
   GridStauLSP->SetBinContent(102792,1);
   GridStauLSP->SetBinContent(102793,1);
   GridStauLSP->SetBinContent(102794,1);
   GridStauLSP->SetBinContent(102795,1);
   GridStauLSP->SetBinContent(103357,1);
   GridStauLSP->SetBinContent(103358,1);
   GridStauLSP->SetBinContent(103359,1);
   GridStauLSP->SetBinContent(103360,1);
   GridStauLSP->SetBinContent(103361,1);
   GridStauLSP->SetBinContent(103362,1);
   GridStauLSP->SetBinContent(103363,1);
   GridStauLSP->SetBinContent(103364,1);
   GridStauLSP->SetBinContent(103365,1);
   GridStauLSP->SetBinContent(103366,1);
   GridStauLSP->SetBinContent(103367,1);
   GridStauLSP->SetBinContent(103368,1);
   GridStauLSP->SetBinContent(103369,1);
   GridStauLSP->SetBinContent(103370,1);
   GridStauLSP->SetBinContent(103371,1);
   GridStauLSP->SetBinContent(103372,1);
   GridStauLSP->SetBinContent(103373,1);
   GridStauLSP->SetBinContent(103374,1);
   GridStauLSP->SetBinContent(103375,1);
   GridStauLSP->SetBinContent(103376,1);
   GridStauLSP->SetBinContent(103377,1);
   GridStauLSP->SetBinContent(103378,1);
   GridStauLSP->SetBinContent(103379,1);
   GridStauLSP->SetBinContent(103380,1);
   GridStauLSP->SetBinContent(103381,1);
   GridStauLSP->SetBinContent(103382,1);
   GridStauLSP->SetBinContent(103383,1);
   GridStauLSP->SetBinContent(103384,1);
   GridStauLSP->SetBinContent(103385,1);
   GridStauLSP->SetBinContent(103386,1);
   GridStauLSP->SetBinContent(103387,1);
   GridStauLSP->SetBinContent(103388,1);
   GridStauLSP->SetBinContent(103389,1);
   GridStauLSP->SetBinContent(103951,1);
   GridStauLSP->SetBinContent(103952,1);
   GridStauLSP->SetBinContent(103953,1);
   GridStauLSP->SetBinContent(103954,1);
   GridStauLSP->SetBinContent(103955,1);
   GridStauLSP->SetBinContent(103956,1);
   GridStauLSP->SetBinContent(103957,1);
   GridStauLSP->SetBinContent(103958,1);
   GridStauLSP->SetBinContent(103959,1);
   GridStauLSP->SetBinContent(103960,1);
   GridStauLSP->SetBinContent(103961,1);
   GridStauLSP->SetBinContent(103962,1);
   GridStauLSP->SetBinContent(103963,1);
   GridStauLSP->SetBinContent(103964,1);
   GridStauLSP->SetBinContent(103965,1);
   GridStauLSP->SetBinContent(103966,1);
   GridStauLSP->SetBinContent(103967,1);
   GridStauLSP->SetBinContent(103968,1);
   GridStauLSP->SetBinContent(103969,1);
   GridStauLSP->SetBinContent(103970,1);
   GridStauLSP->SetBinContent(103971,1);
   GridStauLSP->SetBinContent(103972,1);
   GridStauLSP->SetBinContent(103973,1);
   GridStauLSP->SetBinContent(103974,1);
   GridStauLSP->SetBinContent(103975,1);
   GridStauLSP->SetBinContent(103976,1);
   GridStauLSP->SetBinContent(103977,1);
   GridStauLSP->SetBinContent(103978,1);
   GridStauLSP->SetBinContent(103979,1);
   GridStauLSP->SetBinContent(103980,1);
   GridStauLSP->SetBinContent(103981,1);
   GridStauLSP->SetBinContent(103982,1);
   GridStauLSP->SetBinContent(103983,1);
   GridStauLSP->SetBinContent(104545,1);
   GridStauLSP->SetBinContent(104546,1);
   GridStauLSP->SetBinContent(104547,1);
   GridStauLSP->SetBinContent(104548,1);
   GridStauLSP->SetBinContent(104549,1);
   GridStauLSP->SetBinContent(104550,1);
   GridStauLSP->SetBinContent(104551,1);
   GridStauLSP->SetBinContent(104552,1);
   GridStauLSP->SetBinContent(104553,1);
   GridStauLSP->SetBinContent(104554,1);
   GridStauLSP->SetBinContent(104555,1);
   GridStauLSP->SetBinContent(104556,1);
   GridStauLSP->SetBinContent(104557,1);
   GridStauLSP->SetBinContent(104558,1);
   GridStauLSP->SetBinContent(104559,1);
   GridStauLSP->SetBinContent(104560,1);
   GridStauLSP->SetBinContent(104561,1);
   GridStauLSP->SetBinContent(104562,1);
   GridStauLSP->SetBinContent(104563,1);
   GridStauLSP->SetBinContent(104564,1);
   GridStauLSP->SetBinContent(104565,1);
   GridStauLSP->SetBinContent(104566,1);
   GridStauLSP->SetBinContent(104567,1);
   GridStauLSP->SetBinContent(104568,1);
   GridStauLSP->SetBinContent(104569,1);
   GridStauLSP->SetBinContent(104570,1);
   GridStauLSP->SetBinContent(104571,1);
   GridStauLSP->SetBinContent(104572,1);
   GridStauLSP->SetBinContent(104573,1);
   GridStauLSP->SetBinContent(104574,1);
   GridStauLSP->SetBinContent(104575,1);
   GridStauLSP->SetBinContent(104576,1);
   GridStauLSP->SetBinContent(104577,1);
   GridStauLSP->SetBinContent(105139,1);
   GridStauLSP->SetBinContent(105140,1);
   GridStauLSP->SetBinContent(105141,1);
   GridStauLSP->SetBinContent(105142,1);
   GridStauLSP->SetBinContent(105143,1);
   GridStauLSP->SetBinContent(105144,1);
   GridStauLSP->SetBinContent(105145,1);
   GridStauLSP->SetBinContent(105146,1);
   GridStauLSP->SetBinContent(105147,1);
   GridStauLSP->SetBinContent(105148,1);
   GridStauLSP->SetBinContent(105149,1);
   GridStauLSP->SetBinContent(105150,1);
   GridStauLSP->SetBinContent(105151,1);
   GridStauLSP->SetBinContent(105152,1);
   GridStauLSP->SetBinContent(105153,1);
   GridStauLSP->SetBinContent(105154,1);
   GridStauLSP->SetBinContent(105155,1);
   GridStauLSP->SetBinContent(105156,1);
   GridStauLSP->SetBinContent(105157,1);
   GridStauLSP->SetBinContent(105158,1);
   GridStauLSP->SetBinContent(105159,1);
   GridStauLSP->SetBinContent(105160,1);
   GridStauLSP->SetBinContent(105161,1);
   GridStauLSP->SetBinContent(105162,1);
   GridStauLSP->SetBinContent(105163,1);
   GridStauLSP->SetBinContent(105164,1);
   GridStauLSP->SetBinContent(105165,1);
   GridStauLSP->SetBinContent(105166,1);
   GridStauLSP->SetBinContent(105167,1);
   GridStauLSP->SetBinContent(105168,1);
   GridStauLSP->SetBinContent(105169,1);
   GridStauLSP->SetBinContent(105170,1);
   GridStauLSP->SetBinContent(105171,1);
   GridStauLSP->SetBinContent(105172,1);
   GridStauLSP->SetBinContent(105733,1);
   GridStauLSP->SetBinContent(105734,1);
   GridStauLSP->SetBinContent(105735,1);
   GridStauLSP->SetBinContent(105736,1);
   GridStauLSP->SetBinContent(105737,1);
   GridStauLSP->SetBinContent(105738,1);
   GridStauLSP->SetBinContent(105739,1);
   GridStauLSP->SetBinContent(105740,1);
   GridStauLSP->SetBinContent(105741,1);
   GridStauLSP->SetBinContent(105742,1);
   GridStauLSP->SetBinContent(105743,1);
   GridStauLSP->SetBinContent(105744,1);
   GridStauLSP->SetBinContent(105745,1);
   GridStauLSP->SetBinContent(105746,1);
   GridStauLSP->SetBinContent(105747,1);
   GridStauLSP->SetBinContent(105748,1);
   GridStauLSP->SetBinContent(105749,1);
   GridStauLSP->SetBinContent(105750,1);
   GridStauLSP->SetBinContent(105751,1);
   GridStauLSP->SetBinContent(105752,1);
   GridStauLSP->SetBinContent(105753,1);
   GridStauLSP->SetBinContent(105754,1);
   GridStauLSP->SetBinContent(105755,1);
   GridStauLSP->SetBinContent(105756,1);
   GridStauLSP->SetBinContent(105757,1);
   GridStauLSP->SetBinContent(105758,1);
   GridStauLSP->SetBinContent(105759,1);
   GridStauLSP->SetBinContent(105760,1);
   GridStauLSP->SetBinContent(105761,1);
   GridStauLSP->SetBinContent(105762,1);
   GridStauLSP->SetBinContent(105763,1);
   GridStauLSP->SetBinContent(105764,1);
   GridStauLSP->SetBinContent(105765,1);
   GridStauLSP->SetBinContent(105766,1);
   GridStauLSP->SetBinContent(106327,1);
   GridStauLSP->SetBinContent(106328,1);
   GridStauLSP->SetBinContent(106329,1);
   GridStauLSP->SetBinContent(106330,1);
   GridStauLSP->SetBinContent(106331,1);
   GridStauLSP->SetBinContent(106332,1);
   GridStauLSP->SetBinContent(106333,1);
   GridStauLSP->SetBinContent(106334,1);
   GridStauLSP->SetBinContent(106335,1);
   GridStauLSP->SetBinContent(106336,1);
   GridStauLSP->SetBinContent(106337,1);
   GridStauLSP->SetBinContent(106338,1);
   GridStauLSP->SetBinContent(106339,1);
   GridStauLSP->SetBinContent(106340,1);
   GridStauLSP->SetBinContent(106341,1);
   GridStauLSP->SetBinContent(106342,1);
   GridStauLSP->SetBinContent(106343,1);
   GridStauLSP->SetBinContent(106344,1);
   GridStauLSP->SetBinContent(106345,1);
   GridStauLSP->SetBinContent(106346,1);
   GridStauLSP->SetBinContent(106347,1);
   GridStauLSP->SetBinContent(106348,1);
   GridStauLSP->SetBinContent(106349,1);
   GridStauLSP->SetBinContent(106350,1);
   GridStauLSP->SetBinContent(106351,1);
   GridStauLSP->SetBinContent(106352,1);
   GridStauLSP->SetBinContent(106353,1);
   GridStauLSP->SetBinContent(106354,1);
   GridStauLSP->SetBinContent(106355,1);
   GridStauLSP->SetBinContent(106356,1);
   GridStauLSP->SetBinContent(106357,1);
   GridStauLSP->SetBinContent(106358,1);
   GridStauLSP->SetBinContent(106359,1);
   GridStauLSP->SetBinContent(106360,1);
   GridStauLSP->SetBinContent(106921,1);
   GridStauLSP->SetBinContent(106922,1);
   GridStauLSP->SetBinContent(106923,1);
   GridStauLSP->SetBinContent(106924,1);
   GridStauLSP->SetBinContent(106925,1);
   GridStauLSP->SetBinContent(106926,1);
   GridStauLSP->SetBinContent(106927,1);
   GridStauLSP->SetBinContent(106928,1);
   GridStauLSP->SetBinContent(106929,1);
   GridStauLSP->SetBinContent(106930,1);
   GridStauLSP->SetBinContent(106931,1);
   GridStauLSP->SetBinContent(106932,1);
   GridStauLSP->SetBinContent(106933,1);
   GridStauLSP->SetBinContent(106934,1);
   GridStauLSP->SetBinContent(106935,1);
   GridStauLSP->SetBinContent(106936,1);
   GridStauLSP->SetBinContent(106937,1);
   GridStauLSP->SetBinContent(106938,1);
   GridStauLSP->SetBinContent(106939,1);
   GridStauLSP->SetBinContent(106940,1);
   GridStauLSP->SetBinContent(106941,1);
   GridStauLSP->SetBinContent(106942,1);
   GridStauLSP->SetBinContent(106943,1);
   GridStauLSP->SetBinContent(106944,1);
   GridStauLSP->SetBinContent(106945,1);
   GridStauLSP->SetBinContent(106946,1);
   GridStauLSP->SetBinContent(106947,1);
   GridStauLSP->SetBinContent(106948,1);
   GridStauLSP->SetBinContent(106949,1);
   GridStauLSP->SetBinContent(106950,1);
   GridStauLSP->SetBinContent(106951,1);
   GridStauLSP->SetBinContent(106952,1);
   GridStauLSP->SetBinContent(106953,1);
   GridStauLSP->SetBinContent(106954,1);
   GridStauLSP->SetEntries(2384);
   GridStauLSP->SetStats(0);

   ci = TColor::GetColor("#666666");
   GridStauLSP->SetFillColor(ci);
   GridStauLSP->SetLineStyle(0);
   GridStauLSP->SetMarkerStyle(20);
   GridStauLSP->GetXaxis()->SetTitle("m_{0} [GeV]");
   GridStauLSP->GetXaxis()->SetLabelFont(42);
   GridStauLSP->GetXaxis()->SetLabelOffset(0.007);
   GridStauLSP->GetXaxis()->SetLabelSize(0.05);
   GridStauLSP->GetXaxis()->SetTitleSize(0.06);
   GridStauLSP->GetXaxis()->SetTitleOffset(1.1);
   GridStauLSP->GetXaxis()->SetTitleFont(42);
   GridStauLSP->GetYaxis()->SetTitle("m_{1/2} [GeV]");
   GridStauLSP->GetYaxis()->SetLabelFont(42);
   GridStauLSP->GetYaxis()->SetLabelOffset(0.007);
   GridStauLSP->GetYaxis()->SetLabelSize(0.05);
   GridStauLSP->GetYaxis()->SetTitleSize(0.06);
   GridStauLSP->GetYaxis()->SetTitleOffset(1.2);
   GridStauLSP->GetYaxis()->SetTitleFont(42);
   GridStauLSP->GetZaxis()->SetLabelFont(42);
   GridStauLSP->GetZaxis()->SetLabelOffset(0.007);
   GridStauLSP->GetZaxis()->SetLabelSize(0.05);
   GridStauLSP->GetZaxis()->SetTitleSize(0.06);
   GridStauLSP->GetZaxis()->SetTitleFont(42);
   GridStauLSP->Draw("BOX same");
   
   TGraphErrors *gre = new TGraphErrors(59);
   gre->SetName("Graph");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,2134.5,96.25);
   gre->SetPointError(0,0,3.75);
   gre->SetPoint(1,2149.5,96.25);
   gre->SetPointError(1,0,3.75);
   gre->SetPoint(2,2164.5,98.75);
   gre->SetPointError(2,0,6.25);
   gre->SetPoint(3,2179.5,98.75);
   gre->SetPointError(3,0,6.25);
   gre->SetPoint(4,2194.5,101.25);
   gre->SetPointError(4,0,8.75);
   gre->SetPoint(5,2209.5,101.25);
   gre->SetPointError(5,0,8.75);
   gre->SetPoint(6,2224.5,101.25);
   gre->SetPointError(6,0,8.75);
   gre->SetPoint(7,2239.5,103.75);
   gre->SetPointError(7,0,11.25);
   gre->SetPoint(8,2254.5,103.75);
   gre->SetPointError(8,0,11.25);
   gre->SetPoint(9,2269.5,108.75);
   gre->SetPointError(9,0,16.25);
   gre->SetPoint(10,2284.5,106.25);
   gre->SetPointError(10,0,13.75);
   gre->SetPoint(11,2299.5,106.25);
   gre->SetPointError(11,0,13.75);
   gre->SetPoint(12,2314.5,108.75);
   gre->SetPointError(12,0,16.25);
   gre->SetPoint(13,2329.5,108.75);
   gre->SetPointError(13,0,16.25);
   gre->SetPoint(14,2344.5,111.25);
   gre->SetPointError(14,0,18.75);
   gre->SetPoint(15,2359.5,111.25);
   gre->SetPointError(15,0,18.75);
   gre->SetPoint(16,2374.5,113.75);
   gre->SetPointError(16,0,21.25);
   gre->SetPoint(17,2389.5,113.75);
   gre->SetPointError(17,0,21.25);
   gre->SetPoint(18,2404.5,116.25);
   gre->SetPointError(18,0,23.75);
   gre->SetPoint(19,2419.5,116.25);
   gre->SetPointError(19,0,23.75);
   gre->SetPoint(20,2434.5,118.75);
   gre->SetPointError(20,0,26.25);
   gre->SetPoint(21,2449.5,118.75);
   gre->SetPointError(21,0,26.25);
   gre->SetPoint(22,2464.5,121.25);
   gre->SetPointError(22,0,28.75);
   gre->SetPoint(23,2479.5,121.25);
   gre->SetPointError(23,0,28.75);
   gre->SetPoint(24,2494.5,121.25);
   gre->SetPointError(24,0,28.75);
   gre->SetPoint(25,2509.5,123.75);
   gre->SetPointError(25,0,31.25);
   gre->SetPoint(26,2524.5,126.25);
   gre->SetPointError(26,0,33.75);
   gre->SetPoint(27,2539.5,126.25);
   gre->SetPointError(27,0,33.75);
   gre->SetPoint(28,2554.5,128.75);
   gre->SetPointError(28,0,36.25);
   gre->SetPoint(29,2569.5,128.75);
   gre->SetPointError(29,0,36.25);
   gre->SetPoint(30,2584.5,131.25);
   gre->SetPointError(30,0,38.75);
   gre->SetPoint(31,2599.5,131.25);
   gre->SetPointError(31,0,38.75);
   gre->SetPoint(32,2614.5,133.75);
   gre->SetPointError(32,0,41.25);
   gre->SetPoint(33,2629.5,133.75);
   gre->SetPointError(33,0,41.25);
   gre->SetPoint(34,2644.5,136.25);
   gre->SetPointError(34,0,43.75);
   gre->SetPoint(35,2659.5,136.25);
   gre->SetPointError(35,0,43.75);
   gre->SetPoint(36,2674.5,138.75);
   gre->SetPointError(36,0,46.25);
   gre->SetPoint(37,2689.5,143.75);
   gre->SetPointError(37,0,51.25);
   gre->SetPoint(38,2704.5,141.25);
   gre->SetPointError(38,0,48.75);
   gre->SetPoint(39,2719.5,143.75);
   gre->SetPointError(39,0,51.25);
   gre->SetPoint(40,2734.5,143.75);
   gre->SetPointError(40,0,51.25);
   gre->SetPoint(41,2749.5,148.75);
   gre->SetPointError(41,0,56.25);
   gre->SetPoint(42,2764.5,146.25);
   gre->SetPointError(42,0,53.75);
   gre->SetPoint(43,2779.5,148.75);
   gre->SetPointError(43,0,56.25);
   gre->SetPoint(44,2794.5,151.25);
   gre->SetPointError(44,0,58.75);
   gre->SetPoint(45,2809.5,151.25);
   gre->SetPointError(45,0,58.75);
   gre->SetPoint(46,2824.5,153.75);
   gre->SetPointError(46,0,61.25);
   gre->SetPoint(47,2839.5,153.75);
   gre->SetPointError(47,0,61.25);
   gre->SetPoint(48,2854.5,156.25);
   gre->SetPointError(48,0,63.75);
   gre->SetPoint(49,2869.5,166.25);
   gre->SetPointError(49,0,73.75);
   gre->SetPoint(50,2884.5,158.75);
   gre->SetPointError(50,0,66.25);
   gre->SetPoint(51,2899.5,161.25);
   gre->SetPointError(51,0,68.75);
   gre->SetPoint(52,2914.5,161.25);
   gre->SetPointError(52,0,68.75);
   gre->SetPoint(53,2929.5,163.75);
   gre->SetPointError(53,0,71.25);
   gre->SetPoint(54,2944.5,171.25);
   gre->SetPointError(54,0,78.75);
   gre->SetPoint(55,2959.5,166.25);
   gre->SetPointError(55,0,73.75);
   gre->SetPoint(56,2974.5,168.75);
   gre->SetPointError(56,0,76.25);
   gre->SetPoint(57,2989.5,171.25);
   gre->SetPointError(57,0,78.75);
   gre->SetPoint(58,2999.5,171.25);
   gre->SetPointError(58,0,78.75);
   
   TH1F *Graph1 = new TH1F("Graph1","Graph",100,2048,3086);
   Graph1->SetMinimum(76.75);
   Graph1->SetMaximum(265.75);
   Graph1->SetDirectory(0);
   Graph1->SetStats(0);
   Graph1->SetLineStyle(0);
   Graph1->SetMarkerStyle(20);
   Graph1->GetXaxis()->SetLabelFont(42);
   Graph1->GetXaxis()->SetLabelOffset(0.007);
   Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph1->GetXaxis()->SetTitleSize(0.06);
   Graph1->GetXaxis()->SetTitleOffset(0.9);
   Graph1->GetXaxis()->SetTitleFont(42);
   Graph1->GetYaxis()->SetLabelFont(42);
   Graph1->GetYaxis()->SetLabelOffset(0.007);
   Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph1->GetYaxis()->SetTitleSize(0.06);
   Graph1->GetYaxis()->SetTitleOffset(1.25);
   Graph1->GetYaxis()->SetTitleFont(42);
   Graph1->GetZaxis()->SetLabelFont(42);
   Graph1->GetZaxis()->SetLabelOffset(0.007);
   Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph1->GetZaxis()->SetTitleSize(0.06);
   Graph1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph1);
   
   gre->Draw(" e3");
   
   gre = new TGraphErrors(54);
   gre->SetName("Graph");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,44.5,126.25);
   gre->SetPointError(0,0,33.75);
   gre->SetPoint(1,94.5,126.25);
   gre->SetPointError(1,0,33.75);
   gre->SetPoint(2,144.5,126.25);
   gre->SetPointError(2,0,33.75);
   gre->SetPoint(3,194.5,126.25);
   gre->SetPointError(3,0,33.75);
   gre->SetPoint(4,244.5,123.75);
   gre->SetPointError(4,0,31.25);
   gre->SetPoint(5,294.5,123.75);
   gre->SetPointError(5,0,31.25);
   gre->SetPoint(6,344.5,123.75);
   gre->SetPointError(6,0,31.25);
   gre->SetPoint(7,394.5,123.75);
   gre->SetPointError(7,0,31.25);
   gre->SetPoint(8,444.5,123.75);
   gre->SetPointError(8,0,31.25);
   gre->SetPoint(9,494.5,123.75);
   gre->SetPointError(9,0,31.25);
   gre->SetPoint(10,544.5,121.25);
   gre->SetPointError(10,0,28.75);
   gre->SetPoint(11,594.5,121.25);
   gre->SetPointError(11,0,28.75);
   gre->SetPoint(12,644.5,121.25);
   gre->SetPointError(12,0,28.75);
   gre->SetPoint(13,694.5,121.25);
   gre->SetPointError(13,0,28.75);
   gre->SetPoint(14,744.5,121.25);
   gre->SetPointError(14,0,28.75);
   gre->SetPoint(15,794.5,121.25);
   gre->SetPointError(15,0,28.75);
   gre->SetPoint(16,844.5,118.75);
   gre->SetPointError(16,0,26.25);
   gre->SetPoint(17,894.5,118.75);
   gre->SetPointError(17,0,26.25);
   gre->SetPoint(18,944.5,118.75);
   gre->SetPointError(18,0,26.25);
   gre->SetPoint(19,994.5,118.75);
   gre->SetPointError(19,0,26.25);
   gre->SetPoint(20,1044.5,118.75);
   gre->SetPointError(20,0,26.25);
   gre->SetPoint(21,1094.5,118.75);
   gre->SetPointError(21,0,26.25);
   gre->SetPoint(22,1144.5,118.75);
   gre->SetPointError(22,0,26.25);
   gre->SetPoint(23,1194.5,118.75);
   gre->SetPointError(23,0,26.25);
   gre->SetPoint(24,1244.5,118.75);
   gre->SetPointError(24,0,26.25);
   gre->SetPoint(25,1294.5,118.75);
   gre->SetPointError(25,0,26.25);
   gre->SetPoint(26,1344.5,118.75);
   gre->SetPointError(26,0,26.25);
   gre->SetPoint(27,1394.5,118.75);
   gre->SetPointError(27,0,26.25);
   gre->SetPoint(28,1444.5,118.75);
   gre->SetPointError(28,0,26.25);
   gre->SetPoint(29,1494.5,118.75);
   gre->SetPointError(29,0,26.25);
   gre->SetPoint(30,1544.5,118.75);
   gre->SetPointError(30,0,26.25);
   gre->SetPoint(31,1594.5,118.75);
   gre->SetPointError(31,0,26.25);
   gre->SetPoint(32,1644.5,118.75);
   gre->SetPointError(32,0,26.25);
   gre->SetPoint(33,1694.5,118.75);
   gre->SetPointError(33,0,26.25);
   gre->SetPoint(34,1744.5,118.75);
   gre->SetPointError(34,0,26.25);
   gre->SetPoint(35,1794.5,123.75);
   gre->SetPointError(35,0,26.25);
   gre->SetPoint(36,1844.5,123.75);
   gre->SetPointError(36,0,26.25);
   gre->SetPoint(37,1894.5,123.75);
   gre->SetPointError(37,0,26.25);
   gre->SetPoint(38,1944.5,126.25);
   gre->SetPointError(38,0,23.75);
   gre->SetPoint(39,1994.5,131.25);
   gre->SetPointError(39,0,23.75);
   gre->SetPoint(40,2044.5,133.75);
   gre->SetPointError(40,0,21.25);
   gre->SetPoint(41,2094.5,138.75);
   gre->SetPointError(41,0,21.25);
   gre->SetPoint(42,2144.5,141.25);
   gre->SetPointError(42,0,18.75);
   gre->SetPoint(43,2194.5,148.75);
   gre->SetPointError(43,0,16.25);
   gre->SetPoint(44,2244.5,153.75);
   gre->SetPointError(44,0,16.25);
   gre->SetPoint(45,2294.5,161.25);
   gre->SetPointError(45,0,13.75);
   gre->SetPoint(46,2344.5,163.75);
   gre->SetPointError(46,0,16.25);
   gre->SetPoint(47,2394.5,173.75);
   gre->SetPointError(47,0,11.25);
   gre->SetPoint(48,2444.5,178.75);
   gre->SetPointError(48,0,11.25);
   gre->SetPoint(49,2494.5,186.25);
   gre->SetPointError(49,0,8.75);
   gre->SetPoint(50,2544.5,193.75);
   gre->SetPointError(50,0,6.25);
   gre->SetPoint(51,2599.5,201.25);
   gre->SetPointError(51,0,8.75);
   gre->SetPoint(52,2679.5,213.75);
   gre->SetPointError(52,0,6.25);
   gre->SetPoint(53,2949.5,273.75);
   gre->SetPointError(53,0,6.25);
   
   TH1F *Graph2 = new TH1F("Graph2","Graph",100,0,3240);
   Graph2->SetMinimum(73.75);
   Graph2->SetMaximum(298.75);
   Graph2->SetDirectory(0);
   Graph2->SetStats(0);
   Graph2->SetLineStyle(0);
   Graph2->SetMarkerStyle(20);
   Graph2->GetXaxis()->SetLabelFont(42);
   Graph2->GetXaxis()->SetLabelOffset(0.007);
   Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph2->GetXaxis()->SetTitleSize(0.06);
   Graph2->GetXaxis()->SetTitleOffset(0.9);
   Graph2->GetXaxis()->SetTitleFont(42);
   Graph2->GetYaxis()->SetLabelFont(42);
   Graph2->GetYaxis()->SetLabelOffset(0.007);
   Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph2->GetYaxis()->SetTitleSize(0.06);
   Graph2->GetYaxis()->SetTitleOffset(1.25);
   Graph2->GetYaxis()->SetTitleFont(42);
   Graph2->GetZaxis()->SetLabelFont(42);
   Graph2->GetZaxis()->SetLabelOffset(0.007);
   Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph2->GetZaxis()->SetTitleSize(0.06);
   Graph2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph2);
   
   gre->Draw(" e3");
   
   TH2F *GridSleptonLEP = new TH2F("GridSleptonLEP","",592,40,3000,180,100,1000);
   GridSleptonLEP->SetBinContent(595,1);
   GridSleptonLEP->SetBinContent(596,1);
   GridSleptonLEP->SetBinContent(597,1);
   GridSleptonLEP->SetBinContent(598,1);
   GridSleptonLEP->SetBinContent(599,1);
   GridSleptonLEP->SetBinContent(600,1);
   GridSleptonLEP->SetBinContent(601,1);
   GridSleptonLEP->SetBinContent(602,1);
   GridSleptonLEP->SetBinContent(603,1);
   GridSleptonLEP->SetBinContent(1189,1);
   GridSleptonLEP->SetBinContent(1190,1);
   GridSleptonLEP->SetBinContent(1191,1);
   GridSleptonLEP->SetBinContent(1192,1);
   GridSleptonLEP->SetBinContent(1193,1);
   GridSleptonLEP->SetBinContent(1194,1);
   GridSleptonLEP->SetBinContent(1195,1);
   GridSleptonLEP->SetBinContent(1196,1);
   GridSleptonLEP->SetBinContent(1197,1);
   GridSleptonLEP->SetBinContent(1783,1);
   GridSleptonLEP->SetBinContent(1784,1);
   GridSleptonLEP->SetBinContent(1785,1);
   GridSleptonLEP->SetBinContent(1786,1);
   GridSleptonLEP->SetBinContent(1787,1);
   GridSleptonLEP->SetBinContent(1788,1);
   GridSleptonLEP->SetBinContent(1789,1);
   GridSleptonLEP->SetBinContent(1790,1);
   GridSleptonLEP->SetBinContent(1791,1);
   GridSleptonLEP->SetBinContent(2377,1);
   GridSleptonLEP->SetBinContent(2378,1);
   GridSleptonLEP->SetBinContent(2379,1);
   GridSleptonLEP->SetBinContent(2380,1);
   GridSleptonLEP->SetBinContent(2381,1);
   GridSleptonLEP->SetBinContent(2382,1);
   GridSleptonLEP->SetBinContent(2383,1);
   GridSleptonLEP->SetBinContent(2384,1);
   GridSleptonLEP->SetBinContent(2971,1);
   GridSleptonLEP->SetBinContent(2972,1);
   GridSleptonLEP->SetBinContent(2973,1);
   GridSleptonLEP->SetBinContent(2974,1);
   GridSleptonLEP->SetBinContent(2975,1);
   GridSleptonLEP->SetBinContent(2976,1);
   GridSleptonLEP->SetBinContent(2977,1);
   GridSleptonLEP->SetBinContent(2978,1);
   GridSleptonLEP->SetBinContent(3565,1);
   GridSleptonLEP->SetBinContent(3566,1);
   GridSleptonLEP->SetBinContent(3567,1);
   GridSleptonLEP->SetBinContent(3568,1);
   GridSleptonLEP->SetBinContent(3569,1);
   GridSleptonLEP->SetBinContent(3570,1);
   GridSleptonLEP->SetBinContent(3571,1);
   GridSleptonLEP->SetBinContent(3572,1);
   GridSleptonLEP->SetBinContent(4159,1);
   GridSleptonLEP->SetBinContent(4160,1);
   GridSleptonLEP->SetBinContent(4161,1);
   GridSleptonLEP->SetBinContent(4162,1);
   GridSleptonLEP->SetBinContent(4163,1);
   GridSleptonLEP->SetBinContent(4164,1);
   GridSleptonLEP->SetBinContent(4165,1);
   GridSleptonLEP->SetBinContent(4166,1);
   GridSleptonLEP->SetBinContent(4753,1);
   GridSleptonLEP->SetBinContent(4754,1);
   GridSleptonLEP->SetBinContent(4755,1);
   GridSleptonLEP->SetBinContent(4756,1);
   GridSleptonLEP->SetBinContent(4757,1);
   GridSleptonLEP->SetBinContent(4758,1);
   GridSleptonLEP->SetBinContent(4759,1);
   GridSleptonLEP->SetBinContent(5347,1);
   GridSleptonLEP->SetBinContent(5348,1);
   GridSleptonLEP->SetBinContent(5349,1);
   GridSleptonLEP->SetBinContent(5350,1);
   GridSleptonLEP->SetBinContent(5351,1);
   GridSleptonLEP->SetBinContent(5352,1);
   GridSleptonLEP->SetBinContent(5353,1);
   GridSleptonLEP->SetBinContent(5941,1);
   GridSleptonLEP->SetBinContent(5942,1);
   GridSleptonLEP->SetBinContent(5943,1);
   GridSleptonLEP->SetBinContent(5944,1);
   GridSleptonLEP->SetBinContent(5945,1);
   GridSleptonLEP->SetBinContent(5946,1);
   GridSleptonLEP->SetBinContent(5947,1);
   GridSleptonLEP->SetBinContent(6535,1);
   GridSleptonLEP->SetBinContent(6536,1);
   GridSleptonLEP->SetBinContent(6537,1);
   GridSleptonLEP->SetBinContent(6538,1);
   GridSleptonLEP->SetBinContent(6539,1);
   GridSleptonLEP->SetBinContent(6540,1);
   GridSleptonLEP->SetBinContent(6541,1);
   GridSleptonLEP->SetBinContent(7129,1);
   GridSleptonLEP->SetBinContent(7130,1);
   GridSleptonLEP->SetBinContent(7131,1);
   GridSleptonLEP->SetBinContent(7132,1);
   GridSleptonLEP->SetBinContent(7133,1);
   GridSleptonLEP->SetBinContent(7134,1);
   GridSleptonLEP->SetBinContent(7723,1);
   GridSleptonLEP->SetBinContent(7724,1);
   GridSleptonLEP->SetBinContent(7725,1);
   GridSleptonLEP->SetBinContent(7726,1);
   GridSleptonLEP->SetBinContent(7727,1);
   GridSleptonLEP->SetBinContent(7728,1);
   GridSleptonLEP->SetBinContent(8317,1);
   GridSleptonLEP->SetBinContent(8318,1);
   GridSleptonLEP->SetBinContent(8319,1);
   GridSleptonLEP->SetBinContent(8320,1);
   GridSleptonLEP->SetBinContent(8321,1);
   GridSleptonLEP->SetBinContent(8322,1);
   GridSleptonLEP->SetBinContent(8911,1);
   GridSleptonLEP->SetBinContent(8912,1);
   GridSleptonLEP->SetBinContent(8913,1);
   GridSleptonLEP->SetBinContent(8914,1);
   GridSleptonLEP->SetBinContent(8915,1);
   GridSleptonLEP->SetBinContent(9505,1);
   GridSleptonLEP->SetBinContent(9506,1);
   GridSleptonLEP->SetBinContent(9507,1);
   GridSleptonLEP->SetBinContent(9508,1);
   GridSleptonLEP->SetBinContent(9509,1);
   GridSleptonLEP->SetBinContent(10099,1);
   GridSleptonLEP->SetBinContent(10100,1);
   GridSleptonLEP->SetBinContent(10101,1);
   GridSleptonLEP->SetBinContent(10102,1);
   GridSleptonLEP->SetBinContent(10693,1);
   GridSleptonLEP->SetBinContent(10694,1);
   GridSleptonLEP->SetBinContent(10695,1);
   GridSleptonLEP->SetBinContent(10696,1);
   GridSleptonLEP->SetBinContent(11287,1);
   GridSleptonLEP->SetBinContent(11288,1);
   GridSleptonLEP->SetBinContent(11289,1);
   GridSleptonLEP->SetBinContent(11881,1);
   GridSleptonLEP->SetBinContent(11882,1);
   GridSleptonLEP->SetBinContent(11883,1);
   GridSleptonLEP->SetBinContent(12475,1);
   GridSleptonLEP->SetBinContent(12476,1);
   GridSleptonLEP->SetBinContent(13069,1);
   GridSleptonLEP->SetBinContent(13070,1);
   GridSleptonLEP->SetBinContent(13663,1);
   GridSleptonLEP->SetEntries(134);
   GridSleptonLEP->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   GridSleptonLEP->SetFillColor(ci);
   GridSleptonLEP->SetLineStyle(0);
   GridSleptonLEP->SetMarkerStyle(20);
   GridSleptonLEP->GetXaxis()->SetTitle("m_{0} [GeV]");
   GridSleptonLEP->GetXaxis()->SetLabelFont(42);
   GridSleptonLEP->GetXaxis()->SetLabelOffset(0.007);
   GridSleptonLEP->GetXaxis()->SetLabelSize(0.05);
   GridSleptonLEP->GetXaxis()->SetTitleSize(0.06);
   GridSleptonLEP->GetXaxis()->SetTitleOffset(1.1);
   GridSleptonLEP->GetXaxis()->SetTitleFont(42);
   GridSleptonLEP->GetYaxis()->SetTitle("m_{1/2} [GeV]");
   GridSleptonLEP->GetYaxis()->SetLabelFont(42);
   GridSleptonLEP->GetYaxis()->SetLabelOffset(0.007);
   GridSleptonLEP->GetYaxis()->SetLabelSize(0.05);
   GridSleptonLEP->GetYaxis()->SetTitleSize(0.06);
   GridSleptonLEP->GetYaxis()->SetTitleOffset(1.2);
   GridSleptonLEP->GetYaxis()->SetTitleFont(42);
   GridSleptonLEP->GetZaxis()->SetLabelFont(42);
   GridSleptonLEP->GetZaxis()->SetLabelOffset(0.007);
   GridSleptonLEP->GetZaxis()->SetLabelSize(0.05);
   GridSleptonLEP->GetZaxis()->SetTitleSize(0.06);
   GridSleptonLEP->GetZaxis()->SetTitleFont(42);
   GridSleptonLEP->Draw("BOX same");
   
   gre = new TGraphErrors(13);
   gre->SetName("Graph");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66ccff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#66ccff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#66ccff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,1814.5,96.25);
   gre->SetPointError(0,0,3.75);
   gre->SetPoint(1,1914.5,98.75);
   gre->SetPointError(1,0,6.25);
   gre->SetPoint(2,2014.5,103.75);
   gre->SetPointError(2,0,11.25);
   gre->SetPoint(3,2114.5,111.25);
   gre->SetPointError(3,0,18.75);
   gre->SetPoint(4,2214.5,123.75);
   gre->SetPointError(4,0,16.25);
   gre->SetPoint(5,2314.5,138.75);
   gre->SetPointError(5,0,16.25);
   gre->SetPoint(6,2414.5,153.75);
   gre->SetPointError(6,0,16.25);
   gre->SetPoint(7,2514.5,171.25);
   gre->SetPointError(7,0,18.75);
   gre->SetPoint(8,2614.5,188.75);
   gre->SetPointError(8,0,16.25);
   gre->SetPoint(9,2714.5,206.25);
   gre->SetPointError(9,0,18.75);
   gre->SetPoint(10,2814.5,226.25);
   gre->SetPointError(10,0,18.75);
   gre->SetPoint(11,2914.5,251.25);
   gre->SetPointError(11,0,23.75);
   gre->SetPoint(12,2999.5,266.25);
   gre->SetPointError(12,0,18.75);
   
   TH1F *Graph3 = new TH1F("Graph3","Graph",100,1696,3118);
   Graph3->SetMinimum(73.25);
   Graph3->SetMaximum(304.25);
   Graph3->SetDirectory(0);
   Graph3->SetStats(0);
   Graph3->SetLineStyle(0);
   Graph3->SetMarkerStyle(20);
   Graph3->GetXaxis()->SetLabelFont(42);
   Graph3->GetXaxis()->SetLabelOffset(0.007);
   Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph3->GetXaxis()->SetTitleSize(0.06);
   Graph3->GetXaxis()->SetTitleOffset(0.9);
   Graph3->GetXaxis()->SetTitleFont(42);
   Graph3->GetYaxis()->SetLabelFont(42);
   Graph3->GetYaxis()->SetLabelOffset(0.007);
   Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph3->GetYaxis()->SetTitleSize(0.06);
   Graph3->GetYaxis()->SetTitleOffset(1.25);
   Graph3->GetYaxis()->SetTitleFont(42);
   Graph3->GetZaxis()->SetLabelFont(42);
   Graph3->GetZaxis()->SetLabelOffset(0.007);
   Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph3->GetZaxis()->SetTitleSize(0.06);
   Graph3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph3);
   
   gre->Draw(" e3");
   
   TH2F *GridRelic = new TH2F("GridRelic","",592,40,3000,180,100,1000);
   GridRelic->SetBinContent(8324,1);
   GridRelic->SetBinContent(8325,1);
   GridRelic->SetBinContent(8326,1);
   GridRelic->SetBinContent(8917,1);
   GridRelic->SetBinContent(8918,1);
   GridRelic->SetBinContent(8919,1);
   GridRelic->SetBinContent(9510,1);
   GridRelic->SetBinContent(9511,1);
   GridRelic->SetBinContent(9512,1);
   GridRelic->SetBinContent(9513,1);
   GridRelic->SetBinContent(10104,1);
   GridRelic->SetBinContent(10105,1);
   GridRelic->SetBinContent(10106,1);
   GridRelic->SetBinContent(10697,1);
   GridRelic->SetBinContent(10698,1);
   GridRelic->SetBinContent(10699,1);
   GridRelic->SetBinContent(10700,1);
   GridRelic->SetBinContent(11291,1);
   GridRelic->SetBinContent(11292,1);
   GridRelic->SetBinContent(11293,1);
   GridRelic->SetBinContent(11884,1);
   GridRelic->SetBinContent(11885,1);
   GridRelic->SetBinContent(11886,1);
   GridRelic->SetBinContent(11887,1);
   GridRelic->SetBinContent(12478,1);
   GridRelic->SetBinContent(12479,1);
   GridRelic->SetBinContent(12480,1);
   GridRelic->SetBinContent(12481,1);
   GridRelic->SetBinContent(13072,1);
   GridRelic->SetBinContent(13073,1);
   GridRelic->SetBinContent(13074,1);
   GridRelic->SetBinContent(13665,1);
   GridRelic->SetBinContent(13666,1);
   GridRelic->SetBinContent(13667,1);
   GridRelic->SetBinContent(13668,1);
   GridRelic->SetBinContent(14259,1);
   GridRelic->SetBinContent(14260,1);
   GridRelic->SetBinContent(14261,1);
   GridRelic->SetBinContent(14853,1);
   GridRelic->SetBinContent(14854,1);
   GridRelic->SetBinContent(14855,1);
   GridRelic->SetBinContent(15447,1);
   GridRelic->SetBinContent(15448,1);
   GridRelic->SetBinContent(15449,1);
   GridRelic->SetBinContent(16041,1);
   GridRelic->SetBinContent(16042,1);
   GridRelic->SetBinContent(16635,1);
   GridRelic->SetBinContent(16636,1);
   GridRelic->SetBinContent(17230,1);
   GridRelic->SetBinContent(17824,1);
   GridRelic->SetBinContent(18418,1);
   GridRelic->SetBinContent(18957,1);
   GridRelic->SetBinContent(18958,1);
   GridRelic->SetBinContent(18959,1);
   GridRelic->SetBinContent(18960,1);
   GridRelic->SetBinContent(18961,1);
   GridRelic->SetBinContent(18962,1);
   GridRelic->SetBinContent(19012,1);
   GridRelic->SetBinContent(19552,1);
   GridRelic->SetBinContent(19553,1);
   GridRelic->SetBinContent(19554,1);
   GridRelic->SetBinContent(19555,1);
   GridRelic->SetBinContent(19556,1);
   GridRelic->SetBinContent(19557,1);
   GridRelic->SetBinContent(19558,1);
   GridRelic->SetBinContent(19562,1);
   GridRelic->SetBinContent(19563,1);
   GridRelic->SetBinContent(19564,1);
   GridRelic->SetBinContent(19565,1);
   GridRelic->SetBinContent(19606,1);
   GridRelic->SetBinContent(20149,1);
   GridRelic->SetBinContent(20150,1);
   GridRelic->SetBinContent(20151,1);
   GridRelic->SetBinContent(20152,1);
   GridRelic->SetBinContent(20153,1);
   GridRelic->SetBinContent(20200,1);
   GridRelic->SetBinContent(20746,1);
   GridRelic->SetBinContent(20747,1);
   GridRelic->SetBinContent(20749,1);
   GridRelic->SetBinContent(20766,1);
   GridRelic->SetBinContent(20795,1);
   GridRelic->SetBinContent(21343,1);
   GridRelic->SetBinContent(21344,1);
   GridRelic->SetBinContent(21345,1);
   GridRelic->SetBinContent(21346,1);
   GridRelic->SetBinContent(21347,1);
   GridRelic->SetBinContent(21389,1);
   GridRelic->SetBinContent(21941,1);
   GridRelic->SetBinContent(21942,1);
   GridRelic->SetBinContent(21943,1);
   GridRelic->SetBinContent(21966,1);
   GridRelic->SetBinContent(21983,1);
   GridRelic->SetBinContent(22538,1);
   GridRelic->SetBinContent(22539,1);
   GridRelic->SetBinContent(22540,1);
   GridRelic->SetBinContent(22541,1);
   GridRelic->SetBinContent(22577,1);
   GridRelic->SetBinContent(23136,1);
   GridRelic->SetBinContent(23137,1);
   GridRelic->SetBinContent(23138,1);
   GridRelic->SetBinContent(23171,1);
   GridRelic->SetBinContent(23733,1);
   GridRelic->SetBinContent(23734,1);
   GridRelic->SetBinContent(23735,1);
   GridRelic->SetBinContent(23736,1);
   GridRelic->SetBinContent(23765,1);
   GridRelic->SetBinContent(24331,1);
   GridRelic->SetBinContent(24332,1);
   GridRelic->SetBinContent(24333,1);
   GridRelic->SetBinContent(24929,1);
   GridRelic->SetBinContent(24930,1);
   GridRelic->SetBinContent(24931,1);
   GridRelic->SetBinContent(24954,1);
   GridRelic->SetBinContent(25527,1);
   GridRelic->SetBinContent(25528,1);
   GridRelic->SetBinContent(25529,1);
   GridRelic->SetBinContent(25548,1);
   GridRelic->SetBinContent(26124,1);
   GridRelic->SetBinContent(26125,1);
   GridRelic->SetBinContent(26126,1);
   GridRelic->SetBinContent(26142,1);
   GridRelic->SetBinContent(26722,1);
   GridRelic->SetBinContent(26723,1);
   GridRelic->SetBinContent(26724,1);
   GridRelic->SetBinContent(26736,1);
   GridRelic->SetBinContent(27319,1);
   GridRelic->SetBinContent(27320,1);
   GridRelic->SetBinContent(27321,1);
   GridRelic->SetBinContent(27925,1);
   GridRelic->SetBinContent(28519,1);
   GridRelic->SetBinContent(29113,1);
   GridRelic->SetBinContent(29707,1);
   GridRelic->SetBinContent(31490,1);
   GridRelic->SetBinContent(32084,1);
   GridRelic->SetBinContent(32678,1);
   GridRelic->SetBinContent(34461,1);
   GridRelic->SetBinContent(35055,1);
   GridRelic->SetBinContent(35649,1);
   GridRelic->SetBinContent(37432,1);
   GridRelic->SetBinContent(38026,1);
   GridRelic->SetBinContent(38620,1);
   GridRelic->SetBinContent(39809,1);
   GridRelic->SetBinContent(40403,1);
   GridRelic->SetBinContent(40997,1);
   GridRelic->SetBinContent(41591,1);
   GridRelic->SetBinContent(42780,1);
   GridRelic->SetBinContent(43374,1);
   GridRelic->SetBinContent(43968,1);
   GridRelic->SetBinContent(44562,1);
   GridRelic->SetBinContent(45751,1);
   GridRelic->SetBinContent(46345,1);
   GridRelic->SetBinContent(46939,1);
   GridRelic->SetBinContent(47533,1);
   GridRelic->SetBinContent(48722,1);
   GridRelic->SetBinContent(49316,1);
   GridRelic->SetBinContent(49910,1);
   GridRelic->SetBinContent(50504,1);
   GridRelic->SetBinContent(51693,1);
   GridRelic->SetBinContent(52287,1);
   GridRelic->SetBinContent(52881,1);
   GridRelic->SetBinContent(53475,1);
   GridRelic->SetBinContent(54664,1);
   GridRelic->SetBinContent(55258,1);
   GridRelic->SetBinContent(55852,1);
   GridRelic->SetBinContent(56446,1);
   GridRelic->SetBinContent(57635,1);
   GridRelic->SetBinContent(58229,1);
   GridRelic->SetBinContent(58823,1);
   GridRelic->SetBinContent(59417,1);
   GridRelic->SetBinContent(60606,1);
   GridRelic->SetBinContent(61200,1);
   GridRelic->SetBinContent(61794,1);
   GridRelic->SetBinContent(62388,1);
   GridRelic->SetBinContent(63577,1);
   GridRelic->SetBinContent(64171,1);
   GridRelic->SetBinContent(64765,1);
   GridRelic->SetBinContent(65359,1);
   GridRelic->SetBinContent(66548,1);
   GridRelic->SetBinContent(67142,1);
   GridRelic->SetBinContent(67736,1);
   GridRelic->SetBinContent(68330,1);
   GridRelic->SetBinContent(69519,1);
   GridRelic->SetBinContent(70113,1);
   GridRelic->SetBinContent(70707,1);
   GridRelic->SetBinContent(71301,1);
   GridRelic->SetBinContent(72490,1);
   GridRelic->SetBinContent(73084,1);
   GridRelic->SetBinContent(73678,1);
   GridRelic->SetBinContent(74272,1);
   GridRelic->SetBinContent(75461,1);
   GridRelic->SetBinContent(76055,1);
   GridRelic->SetBinContent(76649,1);
   GridRelic->SetBinContent(78432,1);
   GridRelic->SetBinContent(79026,1);
   GridRelic->SetBinContent(79620,1);
   GridRelic->SetBinContent(80809,1);
   GridRelic->SetBinContent(81403,1);
   GridRelic->SetBinContent(81997,1);
   GridRelic->SetBinContent(82591,1);
   GridRelic->SetBinContent(83780,1);
   GridRelic->SetBinContent(84374,1);
   GridRelic->SetBinContent(84968,1);
   GridRelic->SetBinContent(86751,1);
   GridRelic->SetBinContent(87345,1);
   GridRelic->SetBinContent(87939,1);
   GridRelic->SetBinContent(89722,1);
   GridRelic->SetBinContent(90316,1);
   GridRelic->SetBinContent(92099,1);
   GridRelic->SetBinContent(92693,1);
   GridRelic->SetBinContent(95070,1);
   GridRelic->SetBinContent(97447,1);
   GridRelic->SetEntries(5353);
   GridRelic->SetStats(0);

   ci = TColor::GetColor("#cc00ff");
   GridRelic->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   GridRelic->SetLineColor(ci);
   GridRelic->SetLineStyle(0);

   ci = TColor::GetColor("#cc00ff");
   GridRelic->SetMarkerColor(ci);
   GridRelic->SetMarkerStyle(20);
   GridRelic->SetMarkerSize(0.7);
   GridRelic->GetXaxis()->SetTitle("m_{0} [GeV]");
   GridRelic->GetXaxis()->SetLabelFont(42);
   GridRelic->GetXaxis()->SetLabelOffset(0.007);
   GridRelic->GetXaxis()->SetLabelSize(0.05);
   GridRelic->GetXaxis()->SetTitleSize(0.06);
   GridRelic->GetXaxis()->SetTitleOffset(1.1);
   GridRelic->GetXaxis()->SetTitleFont(42);
   GridRelic->GetYaxis()->SetTitle("m_{1/2} [GeV]");
   GridRelic->GetYaxis()->SetLabelFont(42);
   GridRelic->GetYaxis()->SetLabelOffset(0.007);
   GridRelic->GetYaxis()->SetLabelSize(0.05);
   GridRelic->GetYaxis()->SetTitleSize(0.06);
   GridRelic->GetYaxis()->SetTitleOffset(1.2);
   GridRelic->GetYaxis()->SetTitleFont(42);
   GridRelic->GetZaxis()->SetLabelFont(42);
   GridRelic->GetZaxis()->SetLabelOffset(0.007);
   GridRelic->GetZaxis()->SetLabelSize(0.05);
   GridRelic->GetZaxis()->SetTitleSize(0.06);
   GridRelic->GetZaxis()->SetTitleFont(42);
   GridRelic->Draw("P same");
   
   TLegend *leg = new TLegend(0.1856757,0.158,0.3782432,0.302,NULL,"NDCbr");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.02);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("GridSleptonLEP","#scale[1.3]{LEP2 } #scale[1.5]{#tilde{#font[12]{l}}^{ #pm}}","F");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("GridCharginoLEP","#scale[1.3]{LEP2 } #scale[1.5]{#tilde{#chi}_{1}^{ #pm}}","F");

   ci = TColor::GetColor("#009900");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("GridRelic","0.101 < #Omega_{DM}h^{2} < 0.123","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#cc00ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   leg->Draw();
   TLatex *   tex = new TLatex(2500,115,"#font[42]{No EWSB}");
   tex->SetTextSize(0.04);
   tex->SetTextAngle(23);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(150,820,"#font[42]{#tilde{#tau} = LSP}");
   tex->SetTextColor(0);
   tex->SetTextSize(0.04);
   tex->SetTextAngle(84);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(2300,125,"#font[42]{Non-Convergent RGE's}");
   tex->SetTextSize(0.025);
   tex->SetTextAngle(23);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(190,525,"#font[12]{m(h) = 115}");

   ci = TColor::GetColor("#33cccc");
   tex->SetTextColor(ci);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-5);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(2750,975,"#font[12]{m(h) = 120}");

   ci = TColor::GetColor("#33cccc");
   tex->SetTextColor(ci);
   tex->SetTextSize(0.025);
   tex->SetTextAngle(-40);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1500,200,"#font[12]{m(#tilde{g}) = 500}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-3);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(2400,405,"#font[12]{m(#tilde{g}) = 1000}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-3);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(2400,630,"#font[12]{m(#tilde{g}) = 1500}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-3);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(2400,865,"#font[12]{m(#tilde{g}) = 2000}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-3);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(190,490,"#font[12]{m(#tilde{q}) = 1000}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-25);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(280,750,"#font[12]{m(#tilde{q}) = 1500}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-22);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(740,970,"#font[12]{m(#tilde{q}) = 2000}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-33);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1720,970,"#font[12]{m(#tilde{q}) = 2500}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-53);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH2F *mSUGRA__1 = new TH2F("mSUGRA__1","",592,40,3000,180,100,1000);
   mSUGRA__1->SetMinimum(1);
   mSUGRA__1->SetDirectory(0);
   mSUGRA__1->SetStats(0);
   mSUGRA__1->SetLineStyle(0);
   mSUGRA__1->SetMarkerStyle(20);
   mSUGRA__1->GetXaxis()->SetTitle("m_{0} [GeV]");
   mSUGRA__1->GetXaxis()->SetLabelFont(42);
   mSUGRA__1->GetXaxis()->SetLabelOffset(0.007);
   mSUGRA__1->GetXaxis()->SetLabelSize(0.05);
   mSUGRA__1->GetXaxis()->SetTitleSize(0.06);
   mSUGRA__1->GetXaxis()->SetTitleOffset(1.1);
   mSUGRA__1->GetXaxis()->SetTitleFont(42);
   mSUGRA__1->GetYaxis()->SetTitle("m_{1/2} [GeV]");
   mSUGRA__1->GetYaxis()->SetLabelFont(42);
   mSUGRA__1->GetYaxis()->SetLabelOffset(0.007);
   mSUGRA__1->GetYaxis()->SetLabelSize(0.05);
   mSUGRA__1->GetYaxis()->SetTitleSize(0.06);
   mSUGRA__1->GetYaxis()->SetTitleOffset(1.2);
   mSUGRA__1->GetYaxis()->SetTitleFont(42);
   mSUGRA__1->GetZaxis()->SetLabelFont(42);
   mSUGRA__1->GetZaxis()->SetLabelOffset(0.007);
   mSUGRA__1->GetZaxis()->SetLabelSize(0.05);
   mSUGRA__1->GetZaxis()->SetTitleSize(0.06);
   mSUGRA__1->GetZaxis()->SetTitleFont(42);
   mSUGRA__1->Draw("sameaxis");
   
   TPaveText *pt = new TPaveText(230,810,720,960,"BR");
   pt->SetBorderSize(1);
   pt->SetTextAlign(12);  pt->SetFillColor(kWhite);
   text = pt->AddText("#font[42]{tan(#beta)=10}");
   text = pt->AddText("#font[42]{A_{0} = 0 GeV}");
   text = pt->AddText("#font[42]{#mu > 0}");
   text = pt->AddText("#font[42]{m_{t} = 173.2 GeV}");
   pt->Draw();
   GridCanvas->Modified();
   GridCanvas->cd();
   GridCanvas->SetSelected(GridCanvas);
}


==> anc/GridTanb40_v1.C <==
{
//=========Macro generated from canvas: GridCanvas/
//=========  (Mon Feb 27 15:42:09 2012) by ROOT version5.27/06b
   TCanvas *GridCanvas = new TCanvas("GridCanvas", "",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   GridCanvas->SetHighLightColor(2);
   GridCanvas->Range(-365.2631,-55.55556,3292.632,1055.556);
   GridCanvas->SetFillColor(0);
   GridCanvas->SetBorderMode(0);
   GridCanvas->SetBorderSize(2);
   GridCanvas->SetTickx(1);
   GridCanvas->SetTicky(1);
   GridCanvas->SetLeftMargin(0.16);
   GridCanvas->SetRightMargin(0.08);
   GridCanvas->SetTopMargin(0.05);
   GridCanvas->SetBottomMargin(0.14);
   GridCanvas->SetFrameFillStyle(0);
   GridCanvas->SetFrameBorderMode(0);
   GridCanvas->SetFrameFillStyle(0);
   GridCanvas->SetFrameBorderMode(0);
   
   TH2F *mSUGRA = new TH2F("mSUGRA","",556,220,3000,180,100,1000);
   mSUGRA->SetMinimum(1);
   mSUGRA->SetStats(0);
   mSUGRA->SetLineStyle(0);
   mSUGRA->SetMarkerStyle(20);
   mSUGRA->GetXaxis()->SetTitle("m_{0} [GeV]");
   mSUGRA->GetXaxis()->SetLabelFont(42);
   mSUGRA->GetXaxis()->SetLabelOffset(0.007);
   mSUGRA->GetXaxis()->SetLabelSize(0.05);
   mSUGRA->GetXaxis()->SetTitleSize(0.06);
   mSUGRA->GetXaxis()->SetTitleOffset(1.1);
   mSUGRA->GetXaxis()->SetTitleFont(42);
   mSUGRA->GetYaxis()->SetTitle("m_{1/2} [GeV]");
   mSUGRA->GetYaxis()->SetLabelFont(42);
   mSUGRA->GetYaxis()->SetLabelOffset(0.007);
   mSUGRA->GetYaxis()->SetLabelSize(0.05);
   mSUGRA->GetYaxis()->SetTitleSize(0.06);
   mSUGRA->GetYaxis()->SetTitleOffset(1.2);
   mSUGRA->GetYaxis()->SetTitleFont(42);
   mSUGRA->GetZaxis()->SetLabelFont(42);
   mSUGRA->GetZaxis()->SetLabelOffset(0.007);
   mSUGRA->GetZaxis()->SetLabelSize(0.05);
   mSUGRA->GetZaxis()->SetTitleSize(0.06);
   mSUGRA->GetZaxis()->SetTitleFont(42);
   mSUGRA->Draw("BOX");
   
   TF1 *fGluino500 = new TF1("*fGluino500",40,2500,5);
    //The original function :  had originally been created by:
    //TF1 *fGluino500 = new TF1("fGluino500",,40,2500,5);
   fGluino500->SetRange(40,2500);
   fGluino500->SetName("fGluino500");
   fGluino500->SetTitle("");
   fGluino500->SetSavedPoint(0,199.4475);
   fGluino500->SetSavedPoint(1,199.1077);
   fGluino500->SetSavedPoint(2,198.768);
   fGluino500->SetSavedPoint(3,198.4282);
   fGluino500->SetSavedPoint(4,198.0884);
   fGluino500->SetSavedPoint(5,197.7486);
   fGluino500->SetSavedPoint(6,197.4088);
   fGluino500->SetSavedPoint(7,197.0691);
   fGluino500->SetSavedPoint(8,196.7293);
   fGluino500->SetSavedPoint(9,196.3895);
   fGluino500->SetSavedPoint(10,196.0497);
   fGluino500->SetSavedPoint(11,195.7099);
   fGluino500->SetSavedPoint(12,195.3702);
   fGluino500->SetSavedPoint(13,195.0304);
   fGluino500->SetSavedPoint(14,194.6906);
   fGluino500->SetSavedPoint(15,194.3508);
   fGluino500->SetSavedPoint(16,194.011);
   fGluino500->SetSavedPoint(17,193.6713);
   fGluino500->SetSavedPoint(18,193.3315);
   fGluino500->SetSavedPoint(19,192.9917);
   fGluino500->SetSavedPoint(20,192.6519);
   fGluino500->SetSavedPoint(21,192.3122);
   fGluino500->SetSavedPoint(22,191.9724);
   fGluino500->SetSavedPoint(23,191.6326);
   fGluino500->SetSavedPoint(24,191.2928);
   fGluino500->SetSavedPoint(25,190.953);
   fGluino500->SetSavedPoint(26,190.6133);
   fGluino500->SetSavedPoint(27,190.2735);
   fGluino500->SetSavedPoint(28,189.9337);
   fGluino500->SetSavedPoint(29,189.5939);
   fGluino500->SetSavedPoint(30,189.2541);
   fGluino500->SetSavedPoint(31,188.9144);
   fGluino500->SetSavedPoint(32,188.5746);
   fGluino500->SetSavedPoint(33,188.2348);
   fGluino500->SetSavedPoint(34,187.895);
   fGluino500->SetSavedPoint(35,187.5552);
   fGluino500->SetSavedPoint(36,187.2155);
   fGluino500->SetSavedPoint(37,186.8757);
   fGluino500->SetSavedPoint(38,186.5359);
   fGluino500->SetSavedPoint(39,186.1961);
   fGluino500->SetSavedPoint(40,185.8564);
   fGluino500->SetSavedPoint(41,185.5166);
   fGluino500->SetSavedPoint(42,185.1768);
   fGluino500->SetSavedPoint(43,184.837);
   fGluino500->SetSavedPoint(44,184.4972);
   fGluino500->SetSavedPoint(45,184.1575);
   fGluino500->SetSavedPoint(46,183.8177);
   fGluino500->SetSavedPoint(47,183.4779);
   fGluino500->SetSavedPoint(48,183.1381);
   fGluino500->SetSavedPoint(49,182.7983);
   fGluino500->SetSavedPoint(50,182.4586);
   fGluino500->SetSavedPoint(51,182.1188);
   fGluino500->SetSavedPoint(52,181.779);
   fGluino500->SetSavedPoint(53,181.4392);
   fGluino500->SetSavedPoint(54,181.0994);
   fGluino500->SetSavedPoint(55,180.7597);
   fGluino500->SetSavedPoint(56,180.4199);
   fGluino500->SetSavedPoint(57,180.0801);
   fGluino500->SetSavedPoint(58,179.7403);
   fGluino500->SetSavedPoint(59,179.4006);
   fGluino500->SetSavedPoint(60,179.0608);
   fGluino500->SetSavedPoint(61,178.721);
   fGluino500->SetSavedPoint(62,178.3812);
   fGluino500->SetSavedPoint(63,178.0414);
   fGluino500->SetSavedPoint(64,177.7017);
   fGluino500->SetSavedPoint(65,177.3619);
   fGluino500->SetSavedPoint(66,177.0221);
   fGluino500->SetSavedPoint(67,176.6823);
   fGluino500->SetSavedPoint(68,176.3425);
   fGluino500->SetSavedPoint(69,176.0028);
   fGluino500->SetSavedPoint(70,175.663);
   fGluino500->SetSavedPoint(71,175.3232);
   fGluino500->SetSavedPoint(72,174.9834);
   fGluino500->SetSavedPoint(73,174.6436);
   fGluino500->SetSavedPoint(74,174.3039);
   fGluino500->SetSavedPoint(75,173.9641);
   fGluino500->SetSavedPoint(76,173.6243);
   fGluino500->SetSavedPoint(77,173.2845);
   fGluino500->SetSavedPoint(78,172.9448);
   fGluino500->SetSavedPoint(79,172.605);
   fGluino500->SetSavedPoint(80,172.2652);
   fGluino500->SetSavedPoint(81,171.9254);
   fGluino500->SetSavedPoint(82,171.5856);
   fGluino500->SetSavedPoint(83,171.2459);
   fGluino500->SetSavedPoint(84,170.9061);
   fGluino500->SetSavedPoint(85,170.5663);
   fGluino500->SetSavedPoint(86,170.2265);
   fGluino500->SetSavedPoint(87,169.8867);
   fGluino500->SetSavedPoint(88,169.547);
   fGluino500->SetSavedPoint(89,169.2072);
   fGluino500->SetSavedPoint(90,168.8674);
   fGluino500->SetSavedPoint(91,168.5276);
   fGluino500->SetSavedPoint(92,168.1878);
   fGluino500->SetSavedPoint(93,167.8481);
   fGluino500->SetSavedPoint(94,167.5083);
   fGluino500->SetSavedPoint(95,167.1685);
   fGluino500->SetSavedPoint(96,166.8287);
   fGluino500->SetSavedPoint(97,166.489);
   fGluino500->SetSavedPoint(98,166.1492);
   fGluino500->SetSavedPoint(99,165.8094);
   fGluino500->SetSavedPoint(100,165.4696);
   fGluino500->SetSavedPoint(101,40);
   fGluino500->SetSavedPoint(102,2500);
   fGluino500->SetFillStyle(0);
   fGluino500->SetMarkerStyle(20);
   fGluino500->SetLineColor(18);
   fGluino500->SetLineWidth(2);
   fGluino500->GetXaxis()->SetLabelFont(42);
   fGluino500->GetXaxis()->SetLabelOffset(0.007);
   fGluino500->GetXaxis()->SetLabelSize(0.05);
   fGluino500->GetXaxis()->SetTitleSize(0.06);
   fGluino500->GetXaxis()->SetTitleOffset(0.9);
   fGluino500->GetXaxis()->SetTitleFont(42);
   fGluino500->GetYaxis()->SetLabelFont(42);
   fGluino500->GetYaxis()->SetLabelOffset(0.007);
   fGluino500->GetYaxis()->SetLabelSize(0.05);
   fGluino500->GetYaxis()->SetTitleSize(0.06);
   fGluino500->GetYaxis()->SetTitleOffset(1.25);
   fGluino500->GetYaxis()->SetTitleFont(42);
   fGluino500->SetParameter(0,245);
   fGluino500->SetParError(0,0);
   fGluino500->SetParLimits(0,0,0);
   fGluino500->SetParameter(1,200);
   fGluino500->SetParError(1,0);
   fGluino500->SetParLimits(1,0,0);
   fGluino500->SetParameter(2,2055);
   fGluino500->SetParError(2,0);
   fGluino500->SetParLimits(2,0,0);
   fGluino500->SetParameter(3,175);
   fGluino500->SetParError(3,0);
   fGluino500->SetParLimits(3,0,0);
   fGluino500->SetParameter(4,200);
   fGluino500->SetParError(4,0);
   fGluino500->SetParLimits(4,0,0);
   fGluino500->Draw("SAME C");
   
   TF1 *fGluino1000 = new TF1("*fGluino1000",40,3000,5);
    //The original function :  had originally been created by:
    //TF1 *fGluino1000 = new TF1("fGluino1000",,40,3000,5);
   fGluino1000->SetRange(40,3000);
   fGluino1000->SetName("fGluino1000");
   fGluino1000->SetTitle("");
   fGluino1000->SetSavedPoint(0,429.3701);
   fGluino1000->SetSavedPoint(1,428.9039);
   fGluino1000->SetSavedPoint(2,428.4378);
   fGluino1000->SetSavedPoint(3,427.9717);
   fGluino1000->SetSavedPoint(4,427.5055);
   fGluino1000->SetSavedPoint(5,427.0394);
   fGluino1000->SetSavedPoint(6,426.5732);
   fGluino1000->SetSavedPoint(7,426.1071);
   fGluino1000->SetSavedPoint(8,425.6409);
   fGluino1000->SetSavedPoint(9,425.1748);
   fGluino1000->SetSavedPoint(10,424.7087);
   fGluino1000->SetSavedPoint(11,424.2425);
   fGluino1000->SetSavedPoint(12,423.7764);
   fGluino1000->SetSavedPoint(13,423.3102);
   fGluino1000->SetSavedPoint(14,422.8441);
   fGluino1000->SetSavedPoint(15,422.378);
   fGluino1000->SetSavedPoint(16,421.9118);
   fGluino1000->SetSavedPoint(17,421.4457);
   fGluino1000->SetSavedPoint(18,420.9795);
   fGluino1000->SetSavedPoint(19,420.5134);
   fGluino1000->SetSavedPoint(20,420.0472);
   fGluino1000->SetSavedPoint(21,419.5811);
   fGluino1000->SetSavedPoint(22,419.115);
   fGluino1000->SetSavedPoint(23,418.6488);
   fGluino1000->SetSavedPoint(24,418.1827);
   fGluino1000->SetSavedPoint(25,417.7165);
   fGluino1000->SetSavedPoint(26,417.2504);
   fGluino1000->SetSavedPoint(27,416.7843);
   fGluino1000->SetSavedPoint(28,416.3181);
   fGluino1000->SetSavedPoint(29,415.852);
   fGluino1000->SetSavedPoint(30,415.3858);
   fGluino1000->SetSavedPoint(31,414.9197);
   fGluino1000->SetSavedPoint(32,414.4535);
   fGluino1000->SetSavedPoint(33,413.9874);
   fGluino1000->SetSavedPoint(34,413.5213);
   fGluino1000->SetSavedPoint(35,413.0551);
   fGluino1000->SetSavedPoint(36,412.589);
   fGluino1000->SetSavedPoint(37,412.1228);
   fGluino1000->SetSavedPoint(38,411.6567);
   fGluino1000->SetSavedPoint(39,411.1906);
   fGluino1000->SetSavedPoint(40,410.7244);
   fGluino1000->SetSavedPoint(41,410.2583);
   fGluino1000->SetSavedPoint(42,409.7921);
   fGluino1000->SetSavedPoint(43,409.326);
   fGluino1000->SetSavedPoint(44,408.8598);
   fGluino1000->SetSavedPoint(45,408.3937);
   fGluino1000->SetSavedPoint(46,407.9276);
   fGluino1000->SetSavedPoint(47,407.4614);
   fGluino1000->SetSavedPoint(48,406.9953);
   fGluino1000->SetSavedPoint(49,406.5291);
   fGluino1000->SetSavedPoint(50,406.063);
   fGluino1000->SetSavedPoint(51,405.5969);
   fGluino1000->SetSavedPoint(52,405.1307);
   fGluino1000->SetSavedPoint(53,404.6646);
   fGluino1000->SetSavedPoint(54,404.1984);
   fGluino1000->SetSavedPoint(55,403.7323);
   fGluino1000->SetSavedPoint(56,403.2661);
   fGluino1000->SetSavedPoint(57,402.8);
   fGluino1000->SetSavedPoint(58,402.3339);
   fGluino1000->SetSavedPoint(59,401.8677);
   fGluino1000->SetSavedPoint(60,401.4016);
   fGluino1000->SetSavedPoint(61,400.9354);
   fGluino1000->SetSavedPoint(62,400.4693);
   fGluino1000->SetSavedPoint(63,400.0031);
   fGluino1000->SetSavedPoint(64,399.537);
   fGluino1000->SetSavedPoint(65,399.0709);
   fGluino1000->SetSavedPoint(66,398.6047);
   fGluino1000->SetSavedPoint(67,398.1386);
   fGluino1000->SetSavedPoint(68,397.6724);
   fGluino1000->SetSavedPoint(69,397.2063);
   fGluino1000->SetSavedPoint(70,396.7402);
   fGluino1000->SetSavedPoint(71,396.274);
   fGluino1000->SetSavedPoint(72,395.8079);
   fGluino1000->SetSavedPoint(73,395.3417);
   fGluino1000->SetSavedPoint(74,394.8756);
   fGluino1000->SetSavedPoint(75,394.4094);
   fGluino1000->SetSavedPoint(76,393.9433);
   fGluino1000->SetSavedPoint(77,393.4772);
   fGluino1000->SetSavedPoint(78,393.011);
   fGluino1000->SetSavedPoint(79,392.5449);
   fGluino1000->SetSavedPoint(80,392.0787);
   fGluino1000->SetSavedPoint(81,391.6126);
   fGluino1000->SetSavedPoint(82,391.1465);
   fGluino1000->SetSavedPoint(83,390.6803);
   fGluino1000->SetSavedPoint(84,390.2142);
   fGluino1000->SetSavedPoint(85,389.748);
   fGluino1000->SetSavedPoint(86,389.2819);
   fGluino1000->SetSavedPoint(87,388.8157);
   fGluino1000->SetSavedPoint(88,388.3496);
   fGluino1000->SetSavedPoint(89,387.8835);
   fGluino1000->SetSavedPoint(90,387.4173);
   fGluino1000->SetSavedPoint(91,386.9512);
   fGluino1000->SetSavedPoint(92,386.485);
   fGluino1000->SetSavedPoint(93,386.0189);
   fGluino1000->SetSavedPoint(94,385.5528);
   fGluino1000->SetSavedPoint(95,385.0866);
   fGluino1000->SetSavedPoint(96,384.6205);
   fGluino1000->SetSavedPoint(97,384.1543);
   fGluino1000->SetSavedPoint(98,383.6882);
   fGluino1000->SetSavedPoint(99,383.222);
   fGluino1000->SetSavedPoint(100,382.7559);
   fGluino1000->SetSavedPoint(101,40);
   fGluino1000->SetSavedPoint(102,3000);
   fGluino1000->SetFillStyle(0);
   fGluino1000->SetMarkerStyle(20);
   fGluino1000->SetLineColor(18);
   fGluino1000->SetLineWidth(2);
   fGluino1000->GetXaxis()->SetLabelFont(42);
   fGluino1000->GetXaxis()->SetLabelOffset(0.007);
   fGluino1000->GetXaxis()->SetLabelSize(0.05);
   fGluino1000->GetXaxis()->SetTitleSize(0.06);
   fGluino1000->GetXaxis()->SetTitleOffset(0.9);
   fGluino1000->GetXaxis()->SetTitleFont(42);
   fGluino1000->GetYaxis()->SetLabelFont(42);
   fGluino1000->GetYaxis()->SetLabelOffset(0.007);
   fGluino1000->GetYaxis()->SetLabelSize(0.05);
   fGluino1000->GetYaxis()->SetTitleSize(0.06);
   fGluino1000->GetYaxis()->SetTitleOffset(1.25);
   fGluino1000->GetYaxis()->SetTitleFont(42);
   fGluino1000->SetParameter(0,310);
   fGluino1000->SetParError(0,0);
   fGluino1000->SetParLimits(0,0,0);
   fGluino1000->SetParameter(1,430);
   fGluino1000->SetParError(1,0);
   fGluino1000->SetParLimits(1,0,0);
   fGluino1000->SetParameter(2,2850);
   fGluino1000->SetParError(2,0);
   fGluino1000->SetParLimits(2,0,0);
   fGluino1000->SetParameter(3,390);
   fGluino1000->SetParError(3,0);
   fGluino1000->SetParLimits(3,0,0);
   fGluino1000->SetParameter(4,430);
   fGluino1000->SetParError(4,0);
   fGluino1000->SetParLimits(4,0,0);
   fGluino1000->Draw("SAME C");
   
   TF1 *fGluino1500 = new TF1("*fGluino1500",40,3000,5);
    //The original function :  had originally been created by:
    //TF1 *fGluino1500 = new TF1("fGluino1500",,40,3000,5);
   fGluino1500->SetRange(40,3000);
   fGluino1500->SetName("fGluino1500");
   fGluino1500->SetTitle("");
   fGluino1500->SetSavedPoint(0,664.1555);
   fGluino1500->SetSavedPoint(1,663.5305);
   fGluino1500->SetSavedPoint(2,662.9056);
   fGluino1500->SetSavedPoint(3,662.2806);
   fGluino1500->SetSavedPoint(4,661.6557);
   fGluino1500->SetSavedPoint(5,661.0307);
   fGluino1500->SetSavedPoint(6,660.4058);
   fGluino1500->SetSavedPoint(7,659.7808);
   fGluino1500->SetSavedPoint(8,659.1559);
   fGluino1500->SetSavedPoint(9,658.5309);
   fGluino1500->SetSavedPoint(10,657.906);
   fGluino1500->SetSavedPoint(11,657.281);
   fGluino1500->SetSavedPoint(12,656.656);
   fGluino1500->SetSavedPoint(13,656.0311);
   fGluino1500->SetSavedPoint(14,655.4061);
   fGluino1500->SetSavedPoint(15,654.7812);
   fGluino1500->SetSavedPoint(16,654.1562);
   fGluino1500->SetSavedPoint(17,653.5313);
   fGluino1500->SetSavedPoint(18,652.9063);
   fGluino1500->SetSavedPoint(19,652.2814);
   fGluino1500->SetSavedPoint(20,651.6564);
   fGluino1500->SetSavedPoint(21,651.0315);
   fGluino1500->SetSavedPoint(22,650.4065);
   fGluino1500->SetSavedPoint(23,649.7816);
   fGluino1500->SetSavedPoint(24,649.1566);
   fGluino1500->SetSavedPoint(25,648.5317);
   fGluino1500->SetSavedPoint(26,647.9067);
   fGluino1500->SetSavedPoint(27,647.2818);
   fGluino1500->SetSavedPoint(28,646.6568);
   fGluino1500->SetSavedPoint(29,646.0319);
   fGluino1500->SetSavedPoint(30,645.4069);
   fGluino1500->SetSavedPoint(31,644.782);
   fGluino1500->SetSavedPoint(32,644.157);
   fGluino1500->SetSavedPoint(33,643.5321);
   fGluino1500->SetSavedPoint(34,642.9071);
   fGluino1500->SetSavedPoint(35,642.2821);
   fGluino1500->SetSavedPoint(36,641.6572);
   fGluino1500->SetSavedPoint(37,641.0322);
   fGluino1500->SetSavedPoint(38,640.4073);
   fGluino1500->SetSavedPoint(39,639.7823);
   fGluino1500->SetSavedPoint(40,639.1574);
   fGluino1500->SetSavedPoint(41,638.5324);
   fGluino1500->SetSavedPoint(42,637.9075);
   fGluino1500->SetSavedPoint(43,637.2825);
   fGluino1500->SetSavedPoint(44,636.6576);
   fGluino1500->SetSavedPoint(45,636.0326);
   fGluino1500->SetSavedPoint(46,635.4077);
   fGluino1500->SetSavedPoint(47,634.7827);
   fGluino1500->SetSavedPoint(48,634.1578);
   fGluino1500->SetSavedPoint(49,633.5328);
   fGluino1500->SetSavedPoint(50,632.9079);
   fGluino1500->SetSavedPoint(51,632.2829);
   fGluino1500->SetSavedPoint(52,631.658);
   fGluino1500->SetSavedPoint(53,631.033);
   fGluino1500->SetSavedPoint(54,630.4081);
   fGluino1500->SetSavedPoint(55,629.7831);
   fGluino1500->SetSavedPoint(56,629.1582);
   fGluino1500->SetSavedPoint(57,628.5332);
   fGluino1500->SetSavedPoint(58,627.9083);
   fGluino1500->SetSavedPoint(59,627.2833);
   fGluino1500->SetSavedPoint(60,626.6583);
   fGluino1500->SetSavedPoint(61,626.0334);
   fGluino1500->SetSavedPoint(62,625.4084);
   fGluino1500->SetSavedPoint(63,624.7835);
   fGluino1500->SetSavedPoint(64,624.1585);
   fGluino1500->SetSavedPoint(65,623.5336);
   fGluino1500->SetSavedPoint(66,622.9086);
   fGluino1500->SetSavedPoint(67,622.2837);
   fGluino1500->SetSavedPoint(68,621.6587);
   fGluino1500->SetSavedPoint(69,621.0338);
   fGluino1500->SetSavedPoint(70,620.4088);
   fGluino1500->SetSavedPoint(71,619.7839);
   fGluino1500->SetSavedPoint(72,619.1589);
   fGluino1500->SetSavedPoint(73,618.534);
   fGluino1500->SetSavedPoint(74,617.909);
   fGluino1500->SetSavedPoint(75,617.2841);
   fGluino1500->SetSavedPoint(76,616.6591);
   fGluino1500->SetSavedPoint(77,616.0342);
   fGluino1500->SetSavedPoint(78,615.4092);
   fGluino1500->SetSavedPoint(79,614.7843);
   fGluino1500->SetSavedPoint(80,614.1593);
   fGluino1500->SetSavedPoint(81,613.5344);
   fGluino1500->SetSavedPoint(82,612.9094);
   fGluino1500->SetSavedPoint(83,612.2845);
   fGluino1500->SetSavedPoint(84,611.6595);
   fGluino1500->SetSavedPoint(85,611.0345);
   fGluino1500->SetSavedPoint(86,610.4096);
   fGluino1500->SetSavedPoint(87,609.7846);
   fGluino1500->SetSavedPoint(88,609.1597);
   fGluino1500->SetSavedPoint(89,608.5347);
   fGluino1500->SetSavedPoint(90,607.9098);
   fGluino1500->SetSavedPoint(91,607.2848);
   fGluino1500->SetSavedPoint(92,606.6599);
   fGluino1500->SetSavedPoint(93,606.0349);
   fGluino1500->SetSavedPoint(94,605.41);
   fGluino1500->SetSavedPoint(95,604.785);
   fGluino1500->SetSavedPoint(96,604.1601);
   fGluino1500->SetSavedPoint(97,603.5351);
   fGluino1500->SetSavedPoint(98,602.9102);
   fGluino1500->SetSavedPoint(99,602.2852);
   fGluino1500->SetSavedPoint(100,601.6603);
   fGluino1500->SetSavedPoint(101,40);
   fGluino1500->SetSavedPoint(102,3000);
   fGluino1500->SetFillStyle(0);
   fGluino1500->SetMarkerStyle(20);
   fGluino1500->SetLineColor(18);
   fGluino1500->SetLineWidth(2);
   fGluino1500->GetXaxis()->SetLabelFont(42);
   fGluino1500->GetXaxis()->SetLabelOffset(0.007);
   fGluino1500->GetXaxis()->SetLabelSize(0.05);
   fGluino1500->GetXaxis()->SetTitleSize(0.06);
   fGluino1500->GetXaxis()->SetTitleOffset(0.9);
   fGluino1500->GetXaxis()->SetTitleFont(42);
   fGluino1500->GetYaxis()->SetLabelFont(42);
   fGluino1500->GetYaxis()->SetLabelOffset(0.007);
   fGluino1500->GetYaxis()->SetLabelSize(0.05);
   fGluino1500->GetYaxis()->SetTitleSize(0.06);
   fGluino1500->GetYaxis()->SetTitleOffset(1.25);
   fGluino1500->GetYaxis()->SetTitleFont(42);
   fGluino1500->SetParameter(0,385);
   fGluino1500->SetParError(0,0);
   fGluino1500->SetParLimits(0,0,0);
   fGluino1500->SetParameter(1,665);
   fGluino1500->SetParError(1,0);
   fGluino1500->SetParLimits(1,0,0);
   fGluino1500->SetParameter(2,2990);
   fGluino1500->SetParError(2,0);
   fGluino1500->SetParLimits(2,0,0);
   fGluino1500->SetParameter(3,610);
   fGluino1500->SetParError(3,0);
   fGluino1500->SetParLimits(3,0,0);
   fGluino1500->SetParameter(4,665);
   fGluino1500->SetParError(4,0);
   fGluino1500->SetParLimits(4,0,0);
   fGluino1500->Draw("SAME C");
   
   TF1 *fGluino2000 = new TF1("*fGluino2000",40,3000,5);
    //The original function :  had originally been created by:
    //TF1 *fGluino2000 = new TF1("fGluino2000",,40,3000,5);
   fGluino2000->SetRange(40,3000);
   fGluino2000->SetName("fGluino2000");
   fGluino2000->SetTitle("");
   fGluino2000->SetSavedPoint(0,908.9703);
   fGluino2000->SetSavedPoint(1,908.2083);
   fGluino2000->SetSavedPoint(2,907.4463);
   fGluino2000->SetSavedPoint(3,906.6844);
   fGluino2000->SetSavedPoint(4,905.9224);
   fGluino2000->SetSavedPoint(5,905.1604);
   fGluino2000->SetSavedPoint(6,904.3984);
   fGluino2000->SetSavedPoint(7,903.6364);
   fGluino2000->SetSavedPoint(8,902.8745);
   fGluino2000->SetSavedPoint(9,902.1125);
   fGluino2000->SetSavedPoint(10,901.3505);
   fGluino2000->SetSavedPoint(11,900.5885);
   fGluino2000->SetSavedPoint(12,899.8265);
   fGluino2000->SetSavedPoint(13,899.0646);
   fGluino2000->SetSavedPoint(14,898.3026);
   fGluino2000->SetSavedPoint(15,897.5406);
   fGluino2000->SetSavedPoint(16,896.7786);
   fGluino2000->SetSavedPoint(17,896.0166);
   fGluino2000->SetSavedPoint(18,895.2547);
   fGluino2000->SetSavedPoint(19,894.4927);
   fGluino2000->SetSavedPoint(20,893.7307);
   fGluino2000->SetSavedPoint(21,892.9687);
   fGluino2000->SetSavedPoint(22,892.2067);
   fGluino2000->SetSavedPoint(23,891.4448);
   fGluino2000->SetSavedPoint(24,890.6828);
   fGluino2000->SetSavedPoint(25,889.9208);
   fGluino2000->SetSavedPoint(26,889.1588);
   fGluino2000->SetSavedPoint(27,888.3968);
   fGluino2000->SetSavedPoint(28,887.6349);
   fGluino2000->SetSavedPoint(29,886.8729);
   fGluino2000->SetSavedPoint(30,886.1109);
   fGluino2000->SetSavedPoint(31,885.3489);
   fGluino2000->SetSavedPoint(32,884.5869);
   fGluino2000->SetSavedPoint(33,883.825);
   fGluino2000->SetSavedPoint(34,883.063);
   fGluino2000->SetSavedPoint(35,882.301);
   fGluino2000->SetSavedPoint(36,881.539);
   fGluino2000->SetSavedPoint(37,880.777);
   fGluino2000->SetSavedPoint(38,880.015);
   fGluino2000->SetSavedPoint(39,879.2531);
   fGluino2000->SetSavedPoint(40,878.4911);
   fGluino2000->SetSavedPoint(41,877.7291);
   fGluino2000->SetSavedPoint(42,876.9671);
   fGluino2000->SetSavedPoint(43,876.2051);
   fGluino2000->SetSavedPoint(44,875.4432);
   fGluino2000->SetSavedPoint(45,874.6812);
   fGluino2000->SetSavedPoint(46,873.9192);
   fGluino2000->SetSavedPoint(47,873.1572);
   fGluino2000->SetSavedPoint(48,872.3952);
   fGluino2000->SetSavedPoint(49,871.6333);
   fGluino2000->SetSavedPoint(50,870.8713);
   fGluino2000->SetSavedPoint(51,870.1093);
   fGluino2000->SetSavedPoint(52,869.3473);
   fGluino2000->SetSavedPoint(53,868.5853);
   fGluino2000->SetSavedPoint(54,867.8234);
   fGluino2000->SetSavedPoint(55,867.0614);
   fGluino2000->SetSavedPoint(56,866.2994);
   fGluino2000->SetSavedPoint(57,865.5374);
   fGluino2000->SetSavedPoint(58,864.7754);
   fGluino2000->SetSavedPoint(59,864.0135);
   fGluino2000->SetSavedPoint(60,863.2515);
   fGluino2000->SetSavedPoint(61,862.4895);
   fGluino2000->SetSavedPoint(62,861.7275);
   fGluino2000->SetSavedPoint(63,860.9655);
   fGluino2000->SetSavedPoint(64,860.2036);
   fGluino2000->SetSavedPoint(65,859.4416);
   fGluino2000->SetSavedPoint(66,858.6796);
   fGluino2000->SetSavedPoint(67,857.9176);
   fGluino2000->SetSavedPoint(68,857.1556);
   fGluino2000->SetSavedPoint(69,856.3937);
   fGluino2000->SetSavedPoint(70,855.6317);
   fGluino2000->SetSavedPoint(71,854.8697);
   fGluino2000->SetSavedPoint(72,854.1077);
   fGluino2000->SetSavedPoint(73,853.3457);
   fGluino2000->SetSavedPoint(74,852.5838);
   fGluino2000->SetSavedPoint(75,851.8218);
   fGluino2000->SetSavedPoint(76,851.0598);
   fGluino2000->SetSavedPoint(77,850.2978);
   fGluino2000->SetSavedPoint(78,849.5358);
   fGluino2000->SetSavedPoint(79,848.7739);
   fGluino2000->SetSavedPoint(80,848.0119);
   fGluino2000->SetSavedPoint(81,847.2499);
   fGluino2000->SetSavedPoint(82,846.4879);
   fGluino2000->SetSavedPoint(83,845.7259);
   fGluino2000->SetSavedPoint(84,844.964);
   fGluino2000->SetSavedPoint(85,844.202);
   fGluino2000->SetSavedPoint(86,843.44);
   fGluino2000->SetSavedPoint(87,842.678);
   fGluino2000->SetSavedPoint(88,841.916);
   fGluino2000->SetSavedPoint(89,841.1541);
   fGluino2000->SetSavedPoint(90,840.3921);
   fGluino2000->SetSavedPoint(91,839.6301);
   fGluino2000->SetSavedPoint(92,838.8681);
   fGluino2000->SetSavedPoint(93,838.1061);
   fGluino2000->SetSavedPoint(94,837.3442);
   fGluino2000->SetSavedPoint(95,836.5822);
   fGluino2000->SetSavedPoint(96,835.8202);
   fGluino2000->SetSavedPoint(97,835.0582);
   fGluino2000->SetSavedPoint(98,834.2962);
   fGluino2000->SetSavedPoint(99,833.5343);
   fGluino2000->SetSavedPoint(100,832.7723);
   fGluino2000->SetSavedPoint(101,40);
   fGluino2000->SetSavedPoint(102,3000);
   fGluino2000->SetFillStyle(0);
   fGluino2000->SetMarkerStyle(20);
   fGluino2000->SetLineColor(18);
   fGluino2000->SetLineWidth(2);
   fGluino2000->GetXaxis()->SetLabelFont(42);
   fGluino2000->GetXaxis()->SetLabelOffset(0.007);
   fGluino2000->GetXaxis()->SetLabelSize(0.05);
   fGluino2000->GetXaxis()->SetTitleSize(0.06);
   fGluino2000->GetXaxis()->SetTitleOffset(0.9);
   fGluino2000->GetXaxis()->SetTitleFont(42);
   fGluino2000->GetYaxis()->SetLabelFont(42);
   fGluino2000->GetYaxis()->SetLabelOffset(0.007);
   fGluino2000->GetYaxis()->SetLabelSize(0.05);
   fGluino2000->GetYaxis()->SetTitleSize(0.06);
   fGluino2000->GetYaxis()->SetTitleOffset(1.25);
   fGluino2000->GetYaxis()->SetTitleFont(42);
   fGluino2000->SetParameter(0,465);
   fGluino2000->SetParError(0,0);
   fGluino2000->SetParLimits(0,0,0);
   fGluino2000->SetParameter(1,910);
   fGluino2000->SetParError(1,0);
   fGluino2000->SetParLimits(1,0,0);
   fGluino2000->SetParameter(2,2990);
   fGluino2000->SetParError(2,0);
   fGluino2000->SetParLimits(2,0,0);
   fGluino2000->SetParameter(3,845);
   fGluino2000->SetParError(3,0);
   fGluino2000->SetParLimits(3,0,0);
   fGluino2000->SetParameter(4,910);
   fGluino2000->SetParError(4,0);
   fGluino2000->SetParLimits(4,0,0);
   fGluino2000->Draw("SAME C");
   
   TGraph *graph = new TGraph(9);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(18);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,220,475);
   graph->SetPoint(1,330,455);
   graph->SetPoint(2,440,435);
   graph->SetPoint(3,640,370);
   graph->SetPoint(4,850,260);
   graph->SetPoint(5,945,175);
   graph->SetPoint(6,975,130);
   graph->SetPoint(7,990,110);
   graph->SetPoint(8,995,100);
   
   TH1F *Graph1 = new TH1F("Graph1","Graph",100,142.5,1072.5);
   Graph1->SetMinimum(62.5);
   Graph1->SetMaximum(512.5);
   Graph1->SetDirectory(0);
   Graph1->SetStats(0);
   Graph1->SetLineStyle(0);
   Graph1->SetMarkerStyle(20);
   Graph1->GetXaxis()->SetLabelFont(42);
   Graph1->GetXaxis()->SetLabelOffset(0.007);
   Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph1->GetXaxis()->SetTitleSize(0.06);
   Graph1->GetXaxis()->SetTitleOffset(0.9);
   Graph1->GetXaxis()->SetTitleFont(42);
   Graph1->GetYaxis()->SetLabelFont(42);
   Graph1->GetYaxis()->SetLabelOffset(0.007);
   Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph1->GetYaxis()->SetTitleSize(0.06);
   Graph1->GetYaxis()->SetTitleOffset(1.25);
   Graph1->GetYaxis()->SetTitleFont(42);
   Graph1->GetZaxis()->SetLabelFont(42);
   Graph1->GetZaxis()->SetLabelOffset(0.007);
   Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph1->GetZaxis()->SetTitleSize(0.06);
   Graph1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph1);
   
   graph->Draw(" c");
   
   graph = new TGraph(12);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(18);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,220,750);
   graph->SetPoint(1,380,730);
   graph->SetPoint(2,540,705);
   graph->SetPoint(3,700,665);
   graph->SetPoint(4,860,615);
   graph->SetPoint(5,1020,550);
   graph->SetPoint(6,1180,470);
   graph->SetPoint(7,1340,350);
   graph->SetPoint(8,1435,245);
   graph->SetPoint(9,1485,160);
   graph->SetPoint(10,1505,110);
   graph->SetPoint(11,1510,100);
   
   TH1F *Graph2 = new TH1F("Graph2","Graph",100,91,1639);
   Graph2->SetMinimum(35);
   Graph2->SetMaximum(815);
   Graph2->SetDirectory(0);
   Graph2->SetStats(0);
   Graph2->SetLineStyle(0);
   Graph2->SetMarkerStyle(20);
   Graph2->GetXaxis()->SetLabelFont(42);
   Graph2->GetXaxis()->SetLabelOffset(0.007);
   Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph2->GetXaxis()->SetTitleSize(0.06);
   Graph2->GetXaxis()->SetTitleOffset(0.9);
   Graph2->GetXaxis()->SetTitleFont(42);
   Graph2->GetYaxis()->SetLabelFont(42);
   Graph2->GetYaxis()->SetLabelOffset(0.007);
   Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph2->GetYaxis()->SetTitleSize(0.06);
   Graph2->GetYaxis()->SetTitleOffset(1.25);
   Graph2->GetYaxis()->SetTitleFont(42);
   Graph2->GetZaxis()->SetLabelFont(42);
   Graph2->GetZaxis()->SetLabelOffset(0.007);
   Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph2->GetZaxis()->SetTitleSize(0.06);
   Graph2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph2);
   
   graph->Draw(" c");
   
   graph = new TGraph(14);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(18);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,525,995);
   graph->SetPoint(1,685,970);
   graph->SetPoint(2,845,935);
   graph->SetPoint(3,1005,890);
   graph->SetPoint(4,1165,835);
   graph->SetPoint(5,1325,770);
   graph->SetPoint(6,1485,690);
   graph->SetPoint(7,1715,540);
   graph->SetPoint(8,1875,380);
   graph->SetPoint(9,1970,240);
   graph->SetPoint(10,2000,170);
   graph->SetPoint(11,2010,135);
   graph->SetPoint(12,2015,120);
   graph->SetPoint(13,2100,115);
   
   TH1F *Graph3 = new TH1F("Graph3","Graph",100,367.5,2257.5);
   Graph3->SetMinimum(27);
   Graph3->SetMaximum(1083);
   Graph3->SetDirectory(0);
   Graph3->SetStats(0);
   Graph3->SetLineStyle(0);
   Graph3->SetMarkerStyle(20);
   Graph3->GetXaxis()->SetLabelFont(42);
   Graph3->GetXaxis()->SetLabelOffset(0.007);
   Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph3->GetXaxis()->SetTitleSize(0.06);
   Graph3->GetXaxis()->SetTitleOffset(0.9);
   Graph3->GetXaxis()->SetTitleFont(42);
   Graph3->GetYaxis()->SetLabelFont(42);
   Graph3->GetYaxis()->SetLabelOffset(0.007);
   Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph3->GetYaxis()->SetTitleSize(0.06);
   Graph3->GetYaxis()->SetTitleOffset(1.25);
   Graph3->GetYaxis()->SetTitleFont(42);
   Graph3->GetZaxis()->SetLabelFont(42);
   Graph3->GetZaxis()->SetLabelOffset(0.007);
   Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph3->GetZaxis()->SetTitleSize(0.06);
   Graph3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph3);
   
   graph->Draw(" c");
   
   graph = new TGraph(10);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(18);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,1625,995);
   graph->SetPoint(1,1785,920);
   graph->SetPoint(2,1945,830);
   graph->SetPoint(3,2140,690);
   graph->SetPoint(4,2305,530);
   graph->SetPoint(5,2425,370);
   graph->SetPoint(6,2475,275);
   graph->SetPoint(7,2495,225);
   graph->SetPoint(8,2500,200);
   graph->SetPoint(9,2505,190);
   
   TH1F *Graph4 = new TH1F("Graph4","Graph",100,1537,2593);
   Graph4->SetMinimum(109.5);
   Graph4->SetMaximum(1075.5);
   Graph4->SetDirectory(0);
   Graph4->SetStats(0);
   Graph4->SetLineStyle(0);
   Graph4->SetMarkerStyle(20);
   Graph4->GetXaxis()->SetLabelFont(42);
   Graph4->GetXaxis()->SetLabelOffset(0.007);
   Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph4->GetXaxis()->SetTitleSize(0.06);
   Graph4->GetXaxis()->SetTitleOffset(0.9);
   Graph4->GetXaxis()->SetTitleFont(42);
   Graph4->GetYaxis()->SetLabelFont(42);
   Graph4->GetYaxis()->SetLabelOffset(0.007);
   Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph4->GetYaxis()->SetTitleSize(0.06);
   Graph4->GetYaxis()->SetTitleOffset(1.25);
   Graph4->GetYaxis()->SetTitleFont(42);
   Graph4->GetZaxis()->SetLabelFont(42);
   Graph4->GetZaxis()->SetLabelOffset(0.007);
   Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph4->GetZaxis()->SetTitleSize(0.06);
   Graph4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph4);
   
   graph->Draw(" c");
   
   TH2F *GridStauLSP = new TH2F("GridStauLSP","",556,220,3000,180,100,1000);
   GridStauLSP->SetBinContent(3349,1);
   GridStauLSP->SetBinContent(3907,1);
   GridStauLSP->SetBinContent(4465,1);
   GridStauLSP->SetBinContent(5023,1);
   GridStauLSP->SetBinContent(5024,1);
   GridStauLSP->SetBinContent(5581,1);
   GridStauLSP->SetBinContent(5582,1);
   GridStauLSP->SetBinContent(6139,1);
   GridStauLSP->SetBinContent(6140,1);
   GridStauLSP->SetBinContent(6697,1);
   GridStauLSP->SetBinContent(6698,1);
   GridStauLSP->SetBinContent(6699,1);
   GridStauLSP->SetBinContent(7255,1);
   GridStauLSP->SetBinContent(7256,1);
   GridStauLSP->SetBinContent(7257,1);
   GridStauLSP->SetBinContent(7813,1);
   GridStauLSP->SetBinContent(7814,1);
   GridStauLSP->SetBinContent(7815,1);
   GridStauLSP->SetBinContent(8371,1);
   GridStauLSP->SetBinContent(8372,1);
   GridStauLSP->SetBinContent(8373,1);
   GridStauLSP->SetBinContent(8374,1);
   GridStauLSP->SetBinContent(8929,1);
   GridStauLSP->SetBinContent(8930,1);
   GridStauLSP->SetBinContent(8931,1);
   GridStauLSP->SetBinContent(8932,1);
   GridStauLSP->SetBinContent(9487,1);
   GridStauLSP->SetBinContent(9488,1);
   GridStauLSP->SetBinContent(9489,1);
   GridStauLSP->SetBinContent(9490,1);
   GridStauLSP->SetBinContent(10045,1);
   GridStauLSP->SetBinContent(10046,1);
   GridStauLSP->SetBinContent(10047,1);
   GridStauLSP->SetBinContent(10048,1);
   GridStauLSP->SetBinContent(10603,1);
   GridStauLSP->SetBinContent(10604,1);
   GridStauLSP->SetBinContent(10605,1);
   GridStauLSP->SetBinContent(10606,1);
   GridStauLSP->SetBinContent(10607,1);
   GridStauLSP->SetBinContent(11161,1);
   GridStauLSP->SetBinContent(11162,1);
   GridStauLSP->SetBinContent(11163,1);
   GridStauLSP->SetBinContent(11164,1);
   GridStauLSP->SetBinContent(11165,1);
   GridStauLSP->SetBinContent(11719,1);
   GridStauLSP->SetBinContent(11720,1);
   GridStauLSP->SetBinContent(11721,1);
   GridStauLSP->SetBinContent(11722,1);
   GridStauLSP->SetBinContent(11723,1);
   GridStauLSP->SetBinContent(12277,1);
   GridStauLSP->SetBinContent(12278,1);
   GridStauLSP->SetBinContent(12279,1);
   GridStauLSP->SetBinContent(12280,1);
   GridStauLSP->SetBinContent(12281,1);
   GridStauLSP->SetBinContent(12282,1);
   GridStauLSP->SetBinContent(12835,1);
   GridStauLSP->SetBinContent(12836,1);
   GridStauLSP->SetBinContent(12837,1);
   GridStauLSP->SetBinContent(12838,1);
   GridStauLSP->SetBinContent(12839,1);
   GridStauLSP->SetBinContent(12840,1);
   GridStauLSP->SetBinContent(13393,1);
   GridStauLSP->SetBinContent(13394,1);
   GridStauLSP->SetBinContent(13395,1);
   GridStauLSP->SetBinContent(13396,1);
   GridStauLSP->SetBinContent(13397,1);
   GridStauLSP->SetBinContent(13398,1);
   GridStauLSP->SetBinContent(13951,1);
   GridStauLSP->SetBinContent(13952,1);
   GridStauLSP->SetBinContent(13953,1);
   GridStauLSP->SetBinContent(13954,1);
   GridStauLSP->SetBinContent(13955,1);
   GridStauLSP->SetBinContent(13956,1);
   GridStauLSP->SetBinContent(14509,1);
   GridStauLSP->SetBinContent(14510,1);
   GridStauLSP->SetBinContent(14511,1);
   GridStauLSP->SetBinContent(14512,1);
   GridStauLSP->SetBinContent(14513,1);
   GridStauLSP->SetBinContent(14514,1);
   GridStauLSP->SetBinContent(14515,1);
   GridStauLSP->SetBinContent(15067,1);
   GridStauLSP->SetBinContent(15068,1);
   GridStauLSP->SetBinContent(15069,1);
   GridStauLSP->SetBinContent(15070,1);
   GridStauLSP->SetBinContent(15071,1);
   GridStauLSP->SetBinContent(15072,1);
   GridStauLSP->SetBinContent(15073,1);
   GridStauLSP->SetBinContent(15625,1);
   GridStauLSP->SetBinContent(15626,1);
   GridStauLSP->SetBinContent(15627,1);
   GridStauLSP->SetBinContent(15628,1);
   GridStauLSP->SetBinContent(15629,1);
   GridStauLSP->SetBinContent(15630,1);
   GridStauLSP->SetBinContent(15631,1);
   GridStauLSP->SetBinContent(16183,1);
   GridStauLSP->SetBinContent(16184,1);
   GridStauLSP->SetBinContent(16185,1);
   GridStauLSP->SetBinContent(16186,1);
   GridStauLSP->SetBinContent(16187,1);
   GridStauLSP->SetBinContent(16188,1);
   GridStauLSP->SetBinContent(16189,1);
   GridStauLSP->SetBinContent(16190,1);
   GridStauLSP->SetBinContent(16741,1);
   GridStauLSP->SetBinContent(16742,1);
   GridStauLSP->SetBinContent(16743,1);
   GridStauLSP->SetBinContent(16744,1);
   GridStauLSP->SetBinContent(16745,1);
   GridStauLSP->SetBinContent(16746,1);
   GridStauLSP->SetBinContent(16747,1);
   GridStauLSP->SetBinContent(16748,1);
   GridStauLSP->SetBinContent(17299,1);
   GridStauLSP->SetBinContent(17300,1);
   GridStauLSP->SetBinContent(17301,1);
   GridStauLSP->SetBinContent(17302,1);
   GridStauLSP->SetBinContent(17303,1);
   GridStauLSP->SetBinContent(17304,1);
   GridStauLSP->SetBinContent(17305,1);
   GridStauLSP->SetBinContent(17306,1);
   GridStauLSP->SetBinContent(17857,1);
   GridStauLSP->SetBinContent(17858,1);
   GridStauLSP->SetBinContent(17859,1);
   GridStauLSP->SetBinContent(17860,1);
   GridStauLSP->SetBinContent(17861,1);
   GridStauLSP->SetBinContent(17862,1);
   GridStauLSP->SetBinContent(17863,1);
   GridStauLSP->SetBinContent(17864,1);
   GridStauLSP->SetBinContent(18415,1);
   GridStauLSP->SetBinContent(18416,1);
   GridStauLSP->SetBinContent(18417,1);
   GridStauLSP->SetBinContent(18418,1);
   GridStauLSP->SetBinContent(18419,1);
   GridStauLSP->SetBinContent(18420,1);
   GridStauLSP->SetBinContent(18421,1);
   GridStauLSP->SetBinContent(18422,1);
   GridStauLSP->SetBinContent(18423,1);
   GridStauLSP->SetBinContent(18973,1);
   GridStauLSP->SetBinContent(18974,1);
   GridStauLSP->SetBinContent(18975,1);
   GridStauLSP->SetBinContent(18976,1);
   GridStauLSP->SetBinContent(18977,1);
   GridStauLSP->SetBinContent(18978,1);
   GridStauLSP->SetBinContent(18979,1);
   GridStauLSP->SetBinContent(18980,1);
   GridStauLSP->SetBinContent(18981,1);
   GridStauLSP->SetBinContent(19531,1);
   GridStauLSP->SetBinContent(19532,1);
   GridStauLSP->SetBinContent(19533,1);
   GridStauLSP->SetBinContent(19534,1);
   GridStauLSP->SetBinContent(19535,1);
   GridStauLSP->SetBinContent(19536,1);
   GridStauLSP->SetBinContent(19537,1);
   GridStauLSP->SetBinContent(19538,1);
   GridStauLSP->SetBinContent(19539,1);
   GridStauLSP->SetBinContent(20089,1);
   GridStauLSP->SetBinContent(20090,1);
   GridStauLSP->SetBinContent(20091,1);
   GridStauLSP->SetBinContent(20092,1);
   GridStauLSP->SetBinContent(20093,1);
   GridStauLSP->SetBinContent(20094,1);
   GridStauLSP->SetBinContent(20095,1);
   GridStauLSP->SetBinContent(20096,1);
   GridStauLSP->SetBinContent(20097,1);
   GridStauLSP->SetBinContent(20098,1);
   GridStauLSP->SetBinContent(20647,1);
   GridStauLSP->SetBinContent(20648,1);
   GridStauLSP->SetBinContent(20649,1);
   GridStauLSP->SetBinContent(20650,1);
   GridStauLSP->SetBinContent(20651,1);
   GridStauLSP->SetBinContent(20652,1);
   GridStauLSP->SetBinContent(20653,1);
   GridStauLSP->SetBinContent(20654,1);
   GridStauLSP->SetBinContent(20655,1);
   GridStauLSP->SetBinContent(20656,1);
   GridStauLSP->SetBinContent(21205,1);
   GridStauLSP->SetBinContent(21206,1);
   GridStauLSP->SetBinContent(21207,1);
   GridStauLSP->SetBinContent(21208,1);
   GridStauLSP->SetBinContent(21209,1);
   GridStauLSP->SetBinContent(21210,1);
   GridStauLSP->SetBinContent(21211,1);
   GridStauLSP->SetBinContent(21212,1);
   GridStauLSP->SetBinContent(21213,1);
   GridStauLSP->SetBinContent(21214,1);
   GridStauLSP->SetBinContent(21763,1);
   GridStauLSP->SetBinContent(21764,1);
   GridStauLSP->SetBinContent(21765,1);
   GridStauLSP->SetBinContent(21766,1);
   GridStauLSP->SetBinContent(21767,1);
   GridStauLSP->SetBinContent(21768,1);
   GridStauLSP->SetBinContent(21769,1);
   GridStauLSP->SetBinContent(21770,1);
   GridStauLSP->SetBinContent(21771,1);
   GridStauLSP->SetBinContent(21772,1);
   GridStauLSP->SetBinContent(22321,1);
   GridStauLSP->SetBinContent(22322,1);
   GridStauLSP->SetBinContent(22323,1);
   GridStauLSP->SetBinContent(22324,1);
   GridStauLSP->SetBinContent(22325,1);
   GridStauLSP->SetBinContent(22326,1);
   GridStauLSP->SetBinContent(22327,1);
   GridStauLSP->SetBinContent(22328,1);
   GridStauLSP->SetBinContent(22329,1);
   GridStauLSP->SetBinContent(22330,1);
   GridStauLSP->SetBinContent(22331,1);
   GridStauLSP->SetBinContent(22879,1);
   GridStauLSP->SetBinContent(22880,1);
   GridStauLSP->SetBinContent(22881,1);
   GridStauLSP->SetBinContent(22882,1);
   GridStauLSP->SetBinContent(22883,1);
   GridStauLSP->SetBinContent(22884,1);
   GridStauLSP->SetBinContent(22885,1);
   GridStauLSP->SetBinContent(22886,1);
   GridStauLSP->SetBinContent(22887,1);
   GridStauLSP->SetBinContent(22888,1);
   GridStauLSP->SetBinContent(22889,1);
   GridStauLSP->SetBinContent(23437,1);
   GridStauLSP->SetBinContent(23438,1);
   GridStauLSP->SetBinContent(23439,1);
   GridStauLSP->SetBinContent(23440,1);
   GridStauLSP->SetBinContent(23441,1);
   GridStauLSP->SetBinContent(23442,1);
   GridStauLSP->SetBinContent(23443,1);
   GridStauLSP->SetBinContent(23444,1);
   GridStauLSP->SetBinContent(23445,1);
   GridStauLSP->SetBinContent(23446,1);
   GridStauLSP->SetBinContent(23447,1);
   GridStauLSP->SetBinContent(23995,1);
   GridStauLSP->SetBinContent(23996,1);
   GridStauLSP->SetBinContent(23997,1);
   GridStauLSP->SetBinContent(23998,1);
   GridStauLSP->SetBinContent(23999,1);
   GridStauLSP->SetBinContent(24000,1);
   GridStauLSP->SetBinContent(24001,1);
   GridStauLSP->SetBinContent(24002,1);
   GridStauLSP->SetBinContent(24003,1);
   GridStauLSP->SetBinContent(24004,1);
   GridStauLSP->SetBinContent(24005,1);
   GridStauLSP->SetBinContent(24553,1);
   GridStauLSP->SetBinContent(24554,1);
   GridStauLSP->SetBinContent(24555,1);
   GridStauLSP->SetBinContent(24556,1);
   GridStauLSP->SetBinContent(24557,1);
   GridStauLSP->SetBinContent(24558,1);
   GridStauLSP->SetBinContent(24559,1);
   GridStauLSP->SetBinContent(24560,1);
   GridStauLSP->SetBinContent(24561,1);
   GridStauLSP->SetBinContent(24562,1);
   GridStauLSP->SetBinContent(24563,1);
   GridStauLSP->SetBinContent(24564,1);
   GridStauLSP->SetBinContent(25111,1);
   GridStauLSP->SetBinContent(25112,1);
   GridStauLSP->SetBinContent(25113,1);
   GridStauLSP->SetBinContent(25114,1);
   GridStauLSP->SetBinContent(25115,1);
   GridStauLSP->SetBinContent(25116,1);
   GridStauLSP->SetBinContent(25117,1);
   GridStauLSP->SetBinContent(25118,1);
   GridStauLSP->SetBinContent(25119,1);
   GridStauLSP->SetBinContent(25120,1);
   GridStauLSP->SetBinContent(25121,1);
   GridStauLSP->SetBinContent(25122,1);
   GridStauLSP->SetBinContent(25669,1);
   GridStauLSP->SetBinContent(25670,1);
   GridStauLSP->SetBinContent(25671,1);
   GridStauLSP->SetBinContent(25672,1);
   GridStauLSP->SetBinContent(25673,1);
   GridStauLSP->SetBinContent(25674,1);
   GridStauLSP->SetBinContent(25675,1);
   GridStauLSP->SetBinContent(25676,1);
   GridStauLSP->SetBinContent(25677,1);
   GridStauLSP->SetBinContent(25678,1);
   GridStauLSP->SetBinContent(25679,1);
   GridStauLSP->SetBinContent(25680,1);
   GridStauLSP->SetBinContent(26227,1);
   GridStauLSP->SetBinContent(26228,1);
   GridStauLSP->SetBinContent(26229,1);
   GridStauLSP->SetBinContent(26230,1);
   GridStauLSP->SetBinContent(26231,1);
   GridStauLSP->SetBinContent(26232,1);
   GridStauLSP->SetBinContent(26233,1);
   GridStauLSP->SetBinContent(26234,1);
   GridStauLSP->SetBinContent(26235,1);
   GridStauLSP->SetBinContent(26236,1);
   GridStauLSP->SetBinContent(26237,1);
   GridStauLSP->SetBinContent(26238,1);
   GridStauLSP->SetBinContent(26239,1);
   GridStauLSP->SetBinContent(26785,1);
   GridStauLSP->SetBinContent(26786,1);
   GridStauLSP->SetBinContent(26787,1);
   GridStauLSP->SetBinContent(26788,1);
   GridStauLSP->SetBinContent(26789,1);
   GridStauLSP->SetBinContent(26790,1);
   GridStauLSP->SetBinContent(26791,1);
   GridStauLSP->SetBinContent(26792,1);
   GridStauLSP->SetBinContent(26793,1);
   GridStauLSP->SetBinContent(26794,1);
   GridStauLSP->SetBinContent(26795,1);
   GridStauLSP->SetBinContent(26796,1);
   GridStauLSP->SetBinContent(26797,1);
   GridStauLSP->SetBinContent(27343,1);
   GridStauLSP->SetBinContent(27344,1);
   GridStauLSP->SetBinContent(27345,1);
   GridStauLSP->SetBinContent(27346,1);
   GridStauLSP->SetBinContent(27347,1);
   GridStauLSP->SetBinContent(27348,1);
   GridStauLSP->SetBinContent(27349,1);
   GridStauLSP->SetBinContent(27350,1);
   GridStauLSP->SetBinContent(27351,1);
   GridStauLSP->SetBinContent(27352,1);
   GridStauLSP->SetBinContent(27353,1);
   GridStauLSP->SetBinContent(27354,1);
   GridStauLSP->SetBinContent(27355,1);
   GridStauLSP->SetBinContent(27901,1);
   GridStauLSP->SetBinContent(27902,1);
   GridStauLSP->SetBinContent(27903,1);
   GridStauLSP->SetBinContent(27904,1);
   GridStauLSP->SetBinContent(27905,1);
   GridStauLSP->SetBinContent(27906,1);
   GridStauLSP->SetBinContent(27907,1);
   GridStauLSP->SetBinContent(27908,1);
   GridStauLSP->SetBinContent(27909,1);
   GridStauLSP->SetBinContent(27910,1);
   GridStauLSP->SetBinContent(27911,1);
   GridStauLSP->SetBinContent(27912,1);
   GridStauLSP->SetBinContent(27913,1);
   GridStauLSP->SetBinContent(28459,1);
   GridStauLSP->SetBinContent(28460,1);
   GridStauLSP->SetBinContent(28461,1);
   GridStauLSP->SetBinContent(28462,1);
   GridStauLSP->SetBinContent(28463,1);
   GridStauLSP->SetBinContent(28464,1);
   GridStauLSP->SetBinContent(28465,1);
   GridStauLSP->SetBinContent(28466,1);
   GridStauLSP->SetBinContent(28467,1);
   GridStauLSP->SetBinContent(28468,1);
   GridStauLSP->SetBinContent(28469,1);
   GridStauLSP->SetBinContent(28470,1);
   GridStauLSP->SetBinContent(28471,1);
   GridStauLSP->SetBinContent(28472,1);
   GridStauLSP->SetBinContent(29017,1);
   GridStauLSP->SetBinContent(29018,1);
   GridStauLSP->SetBinContent(29019,1);
   GridStauLSP->SetBinContent(29020,1);
   GridStauLSP->SetBinContent(29021,1);
   GridStauLSP->SetBinContent(29022,1);
   GridStauLSP->SetBinContent(29023,1);
   GridStauLSP->SetBinContent(29024,1);
   GridStauLSP->SetBinContent(29025,1);
   GridStauLSP->SetBinContent(29026,1);
   GridStauLSP->SetBinContent(29027,1);
   GridStauLSP->SetBinContent(29028,1);
   GridStauLSP->SetBinContent(29029,1);
   GridStauLSP->SetBinContent(29030,1);
   GridStauLSP->SetBinContent(29575,1);
   GridStauLSP->SetBinContent(29576,1);
   GridStauLSP->SetBinContent(29577,1);
   GridStauLSP->SetBinContent(29578,1);
   GridStauLSP->SetBinContent(29579,1);
   GridStauLSP->SetBinContent(29580,1);
   GridStauLSP->SetBinContent(29581,1);
   GridStauLSP->SetBinContent(29582,1);
   GridStauLSP->SetBinContent(29583,1);
   GridStauLSP->SetBinContent(29584,1);
   GridStauLSP->SetBinContent(29585,1);
   GridStauLSP->SetBinContent(29586,1);
   GridStauLSP->SetBinContent(29587,1);
   GridStauLSP->SetBinContent(29588,1);
   GridStauLSP->SetBinContent(30133,1);
   GridStauLSP->SetBinContent(30134,1);
   GridStauLSP->SetBinContent(30135,1);
   GridStauLSP->SetBinContent(30136,1);
   GridStauLSP->SetBinContent(30137,1);
   GridStauLSP->SetBinContent(30138,1);
   GridStauLSP->SetBinContent(30139,1);
   GridStauLSP->SetBinContent(30140,1);
   GridStauLSP->SetBinContent(30141,1);
   GridStauLSP->SetBinContent(30142,1);
   GridStauLSP->SetBinContent(30143,1);
   GridStauLSP->SetBinContent(30144,1);
   GridStauLSP->SetBinContent(30145,1);
   GridStauLSP->SetBinContent(30146,1);
   GridStauLSP->SetBinContent(30147,1);
   GridStauLSP->SetBinContent(30691,1);
   GridStauLSP->SetBinContent(30692,1);
   GridStauLSP->SetBinContent(30693,1);
   GridStauLSP->SetBinContent(30694,1);
   GridStauLSP->SetBinContent(30695,1);
   GridStauLSP->SetBinContent(30696,1);
   GridStauLSP->SetBinContent(30697,1);
   GridStauLSP->SetBinContent(30698,1);
   GridStauLSP->SetBinContent(30699,1);
   GridStauLSP->SetBinContent(30700,1);
   GridStauLSP->SetBinContent(30701,1);
   GridStauLSP->SetBinContent(30702,1);
   GridStauLSP->SetBinContent(30703,1);
   GridStauLSP->SetBinContent(30704,1);
   GridStauLSP->SetBinContent(30705,1);
   GridStauLSP->SetBinContent(31249,1);
   GridStauLSP->SetBinContent(31250,1);
   GridStauLSP->SetBinContent(31251,1);
   GridStauLSP->SetBinContent(31252,1);
   GridStauLSP->SetBinContent(31253,1);
   GridStauLSP->SetBinContent(31254,1);
   GridStauLSP->SetBinContent(31255,1);
   GridStauLSP->SetBinContent(31256,1);
   GridStauLSP->SetBinContent(31257,1);
   GridStauLSP->SetBinContent(31258,1);
   GridStauLSP->SetBinContent(31259,1);
   GridStauLSP->SetBinContent(31260,1);
   GridStauLSP->SetBinContent(31261,1);
   GridStauLSP->SetBinContent(31262,1);
   GridStauLSP->SetBinContent(31263,1);
   GridStauLSP->SetBinContent(31807,1);
   GridStauLSP->SetBinContent(31808,1);
   GridStauLSP->SetBinContent(31809,1);
   GridStauLSP->SetBinContent(31810,1);
   GridStauLSP->SetBinContent(31811,1);
   GridStauLSP->SetBinContent(31812,1);
   GridStauLSP->SetBinContent(31813,1);
   GridStauLSP->SetBinContent(31814,1);
   GridStauLSP->SetBinContent(31815,1);
   GridStauLSP->SetBinContent(31816,1);
   GridStauLSP->SetBinContent(31817,1);
   GridStauLSP->SetBinContent(31818,1);
   GridStauLSP->SetBinContent(31819,1);
   GridStauLSP->SetBinContent(31820,1);
   GridStauLSP->SetBinContent(31821,1);
   GridStauLSP->SetBinContent(32365,1);
   GridStauLSP->SetBinContent(32366,1);
   GridStauLSP->SetBinContent(32367,1);
   GridStauLSP->SetBinContent(32368,1);
   GridStauLSP->SetBinContent(32369,1);
   GridStauLSP->SetBinContent(32370,1);
   GridStauLSP->SetBinContent(32371,1);
   GridStauLSP->SetBinContent(32372,1);
   GridStauLSP->SetBinContent(32373,1);
   GridStauLSP->SetBinContent(32374,1);
   GridStauLSP->SetBinContent(32375,1);
   GridStauLSP->SetBinContent(32376,1);
   GridStauLSP->SetBinContent(32377,1);
   GridStauLSP->SetBinContent(32378,1);
   GridStauLSP->SetBinContent(32379,1);
   GridStauLSP->SetBinContent(32380,1);
   GridStauLSP->SetBinContent(32923,1);
   GridStauLSP->SetBinContent(32924,1);
   GridStauLSP->SetBinContent(32925,1);
   GridStauLSP->SetBinContent(32926,1);
   GridStauLSP->SetBinContent(32927,1);
   GridStauLSP->SetBinContent(32928,1);
   GridStauLSP->SetBinContent(32929,1);
   GridStauLSP->SetBinContent(32930,1);
   GridStauLSP->SetBinContent(32931,1);
   GridStauLSP->SetBinContent(32932,1);
   GridStauLSP->SetBinContent(32933,1);
   GridStauLSP->SetBinContent(32934,1);
   GridStauLSP->SetBinContent(32935,1);
   GridStauLSP->SetBinContent(32936,1);
   GridStauLSP->SetBinContent(32937,1);
   GridStauLSP->SetBinContent(32938,1);
   GridStauLSP->SetBinContent(33481,1);
   GridStauLSP->SetBinContent(33482,1);
   GridStauLSP->SetBinContent(33483,1);
   GridStauLSP->SetBinContent(33484,1);
   GridStauLSP->SetBinContent(33485,1);
   GridStauLSP->SetBinContent(33486,1);
   GridStauLSP->SetBinContent(33487,1);
   GridStauLSP->SetBinContent(33488,1);
   GridStauLSP->SetBinContent(33489,1);
   GridStauLSP->SetBinContent(33490,1);
   GridStauLSP->SetBinContent(33491,1);
   GridStauLSP->SetBinContent(33492,1);
   GridStauLSP->SetBinContent(33493,1);
   GridStauLSP->SetBinContent(33494,1);
   GridStauLSP->SetBinContent(33495,1);
   GridStauLSP->SetBinContent(33496,1);
   GridStauLSP->SetBinContent(34039,1);
   GridStauLSP->SetBinContent(34040,1);
   GridStauLSP->SetBinContent(34041,1);
   GridStauLSP->SetBinContent(34042,1);
   GridStauLSP->SetBinContent(34043,1);
   GridStauLSP->SetBinContent(34044,1);
   GridStauLSP->SetBinContent(34045,1);
   GridStauLSP->SetBinContent(34046,1);
   GridStauLSP->SetBinContent(34047,1);
   GridStauLSP->SetBinContent(34048,1);
   GridStauLSP->SetBinContent(34049,1);
   GridStauLSP->SetBinContent(34050,1);
   GridStauLSP->SetBinContent(34051,1);
   GridStauLSP->SetBinContent(34052,1);
   GridStauLSP->SetBinContent(34053,1);
   GridStauLSP->SetBinContent(34054,1);
   GridStauLSP->SetBinContent(34055,1);
   GridStauLSP->SetBinContent(34597,1);
   GridStauLSP->SetBinContent(34598,1);
   GridStauLSP->SetBinContent(34599,1);
   GridStauLSP->SetBinContent(34600,1);
   GridStauLSP->SetBinContent(34601,1);
   GridStauLSP->SetBinContent(34602,1);
   GridStauLSP->SetBinContent(34603,1);
   GridStauLSP->SetBinContent(34604,1);
   GridStauLSP->SetBinContent(34605,1);
   GridStauLSP->SetBinContent(34606,1);
   GridStauLSP->SetBinContent(34607,1);
   GridStauLSP->SetBinContent(34608,1);
   GridStauLSP->SetBinContent(34609,1);
   GridStauLSP->SetBinContent(34610,1);
   GridStauLSP->SetBinContent(34611,1);
   GridStauLSP->SetBinContent(34612,1);
   GridStauLSP->SetBinContent(34613,1);
   GridStauLSP->SetBinContent(35155,1);
   GridStauLSP->SetBinContent(35156,1);
   GridStauLSP->SetBinContent(35157,1);
   GridStauLSP->SetBinContent(35158,1);
   GridStauLSP->SetBinContent(35159,1);
   GridStauLSP->SetBinContent(35160,1);
   GridStauLSP->SetBinContent(35161,1);
   GridStauLSP->SetBinContent(35162,1);
   GridStauLSP->SetBinContent(35163,1);
   GridStauLSP->SetBinContent(35164,1);
   GridStauLSP->SetBinContent(35165,1);
   GridStauLSP->SetBinContent(35166,1);
   GridStauLSP->SetBinContent(35167,1);
   GridStauLSP->SetBinContent(35168,1);
   GridStauLSP->SetBinContent(35169,1);
   GridStauLSP->SetBinContent(35170,1);
   GridStauLSP->SetBinContent(35171,1);
   GridStauLSP->SetBinContent(35713,1);
   GridStauLSP->SetBinContent(35714,1);
   GridStauLSP->SetBinContent(35715,1);
   GridStauLSP->SetBinContent(35716,1);
   GridStauLSP->SetBinContent(35717,1);
   GridStauLSP->SetBinContent(35718,1);
   GridStauLSP->SetBinContent(35719,1);
   GridStauLSP->SetBinContent(35720,1);
   GridStauLSP->SetBinContent(35721,1);
   GridStauLSP->SetBinContent(35722,1);
   GridStauLSP->SetBinContent(35723,1);
   GridStauLSP->SetBinContent(35724,1);
   GridStauLSP->SetBinContent(35725,1);
   GridStauLSP->SetBinContent(35726,1);
   GridStauLSP->SetBinContent(35727,1);
   GridStauLSP->SetBinContent(35728,1);
   GridStauLSP->SetBinContent(35729,1);
   GridStauLSP->SetBinContent(36271,1);
   GridStauLSP->SetBinContent(36272,1);
   GridStauLSP->SetBinContent(36273,1);
   GridStauLSP->SetBinContent(36274,1);
   GridStauLSP->SetBinContent(36275,1);
   GridStauLSP->SetBinContent(36276,1);
   GridStauLSP->SetBinContent(36277,1);
   GridStauLSP->SetBinContent(36278,1);
   GridStauLSP->SetBinContent(36279,1);
   GridStauLSP->SetBinContent(36280,1);
   GridStauLSP->SetBinContent(36281,1);
   GridStauLSP->SetBinContent(36282,1);
   GridStauLSP->SetBinContent(36283,1);
   GridStauLSP->SetBinContent(36284,1);
   GridStauLSP->SetBinContent(36285,1);
   GridStauLSP->SetBinContent(36286,1);
   GridStauLSP->SetBinContent(36287,1);
   GridStauLSP->SetBinContent(36288,1);
   GridStauLSP->SetBinContent(36829,1);
   GridStauLSP->SetBinContent(36830,1);
   GridStauLSP->SetBinContent(36831,1);
   GridStauLSP->SetBinContent(36832,1);
   GridStauLSP->SetBinContent(36833,1);
   GridStauLSP->SetBinContent(36834,1);
   GridStauLSP->SetBinContent(36835,1);
   GridStauLSP->SetBinContent(36836,1);
   GridStauLSP->SetBinContent(36837,1);
   GridStauLSP->SetBinContent(36838,1);
   GridStauLSP->SetBinContent(36839,1);
   GridStauLSP->SetBinContent(36840,1);
   GridStauLSP->SetBinContent(36841,1);
   GridStauLSP->SetBinContent(36842,1);
   GridStauLSP->SetBinContent(36843,1);
   GridStauLSP->SetBinContent(36844,1);
   GridStauLSP->SetBinContent(36845,1);
   GridStauLSP->SetBinContent(36846,1);
   GridStauLSP->SetBinContent(37387,1);
   GridStauLSP->SetBinContent(37388,1);
   GridStauLSP->SetBinContent(37389,1);
   GridStauLSP->SetBinContent(37390,1);
   GridStauLSP->SetBinContent(37391,1);
   GridStauLSP->SetBinContent(37392,1);
   GridStauLSP->SetBinContent(37393,1);
   GridStauLSP->SetBinContent(37394,1);
   GridStauLSP->SetBinContent(37395,1);
   GridStauLSP->SetBinContent(37396,1);
   GridStauLSP->SetBinContent(37397,1);
   GridStauLSP->SetBinContent(37398,1);
   GridStauLSP->SetBinContent(37399,1);
   GridStauLSP->SetBinContent(37400,1);
   GridStauLSP->SetBinContent(37401,1);
   GridStauLSP->SetBinContent(37402,1);
   GridStauLSP->SetBinContent(37403,1);
   GridStauLSP->SetBinContent(37404,1);
   GridStauLSP->SetBinContent(37945,1);
   GridStauLSP->SetBinContent(37946,1);
   GridStauLSP->SetBinContent(37947,1);
   GridStauLSP->SetBinContent(37948,1);
   GridStauLSP->SetBinContent(37949,1);
   GridStauLSP->SetBinContent(37950,1);
   GridStauLSP->SetBinContent(37951,1);
   GridStauLSP->SetBinContent(37952,1);
   GridStauLSP->SetBinContent(37953,1);
   GridStauLSP->SetBinContent(37954,1);
   GridStauLSP->SetBinContent(37955,1);
   GridStauLSP->SetBinContent(37956,1);
   GridStauLSP->SetBinContent(37957,1);
   GridStauLSP->SetBinContent(37958,1);
   GridStauLSP->SetBinContent(37959,1);
   GridStauLSP->SetBinContent(37960,1);
   GridStauLSP->SetBinContent(37961,1);
   GridStauLSP->SetBinContent(37962,1);
   GridStauLSP->SetBinContent(37963,1);
   GridStauLSP->SetBinContent(38503,1);
   GridStauLSP->SetBinContent(38504,1);
   GridStauLSP->SetBinContent(38505,1);
   GridStauLSP->SetBinContent(38506,1);
   GridStauLSP->SetBinContent(38507,1);
   GridStauLSP->SetBinContent(38508,1);
   GridStauLSP->SetBinContent(38509,1);
   GridStauLSP->SetBinContent(38510,1);
   GridStauLSP->SetBinContent(38511,1);
   GridStauLSP->SetBinContent(38512,1);
   GridStauLSP->SetBinContent(38513,1);
   GridStauLSP->SetBinContent(38514,1);
   GridStauLSP->SetBinContent(38515,1);
   GridStauLSP->SetBinContent(38516,1);
   GridStauLSP->SetBinContent(38517,1);
   GridStauLSP->SetBinContent(38518,1);
   GridStauLSP->SetBinContent(38519,1);
   GridStauLSP->SetBinContent(38520,1);
   GridStauLSP->SetBinContent(38521,1);
   GridStauLSP->SetBinContent(39061,1);
   GridStauLSP->SetBinContent(39062,1);
   GridStauLSP->SetBinContent(39063,1);
   GridStauLSP->SetBinContent(39064,1);
   GridStauLSP->SetBinContent(39065,1);
   GridStauLSP->SetBinContent(39066,1);
   GridStauLSP->SetBinContent(39067,1);
   GridStauLSP->SetBinContent(39068,1);
   GridStauLSP->SetBinContent(39069,1);
   GridStauLSP->SetBinContent(39070,1);
   GridStauLSP->SetBinContent(39071,1);
   GridStauLSP->SetBinContent(39072,1);
   GridStauLSP->SetBinContent(39073,1);
   GridStauLSP->SetBinContent(39074,1);
   GridStauLSP->SetBinContent(39075,1);
   GridStauLSP->SetBinContent(39076,1);
   GridStauLSP->SetBinContent(39077,1);
   GridStauLSP->SetBinContent(39078,1);
   GridStauLSP->SetBinContent(39079,1);
   GridStauLSP->SetBinContent(39619,1);
   GridStauLSP->SetBinContent(39620,1);
   GridStauLSP->SetBinContent(39621,1);
   GridStauLSP->SetBinContent(39622,1);
   GridStauLSP->SetBinContent(39623,1);
   GridStauLSP->SetBinContent(39624,1);
   GridStauLSP->SetBinContent(39625,1);
   GridStauLSP->SetBinContent(39626,1);
   GridStauLSP->SetBinContent(39627,1);
   GridStauLSP->SetBinContent(39628,1);
   GridStauLSP->SetBinContent(39629,1);
   GridStauLSP->SetBinContent(39630,1);
   GridStauLSP->SetBinContent(39631,1);
   GridStauLSP->SetBinContent(39632,1);
   GridStauLSP->SetBinContent(39633,1);
   GridStauLSP->SetBinContent(39634,1);
   GridStauLSP->SetBinContent(39635,1);
   GridStauLSP->SetBinContent(39636,1);
   GridStauLSP->SetBinContent(39637,1);
   GridStauLSP->SetBinContent(40177,1);
   GridStauLSP->SetBinContent(40178,1);
   GridStauLSP->SetBinContent(40179,1);
   GridStauLSP->SetBinContent(40180,1);
   GridStauLSP->SetBinContent(40181,1);
   GridStauLSP->SetBinContent(40182,1);
   GridStauLSP->SetBinContent(40183,1);
   GridStauLSP->SetBinContent(40184,1);
   GridStauLSP->SetBinContent(40185,1);
   GridStauLSP->SetBinContent(40186,1);
   GridStauLSP->SetBinContent(40187,1);
   GridStauLSP->SetBinContent(40188,1);
   GridStauLSP->SetBinContent(40189,1);
   GridStauLSP->SetBinContent(40190,1);
   GridStauLSP->SetBinContent(40191,1);
   GridStauLSP->SetBinContent(40192,1);
   GridStauLSP->SetBinContent(40193,1);
   GridStauLSP->SetBinContent(40194,1);
   GridStauLSP->SetBinContent(40195,1);
   GridStauLSP->SetBinContent(40196,1);
   GridStauLSP->SetBinContent(40735,1);
   GridStauLSP->SetBinContent(40736,1);
   GridStauLSP->SetBinContent(40737,1);
   GridStauLSP->SetBinContent(40738,1);
   GridStauLSP->SetBinContent(40739,1);
   GridStauLSP->SetBinContent(40740,1);
   GridStauLSP->SetBinContent(40741,1);
   GridStauLSP->SetBinContent(40742,1);
   GridStauLSP->SetBinContent(40743,1);
   GridStauLSP->SetBinContent(40744,1);
   GridStauLSP->SetBinContent(40745,1);
   GridStauLSP->SetBinContent(40746,1);
   GridStauLSP->SetBinContent(40747,1);
   GridStauLSP->SetBinContent(40748,1);
   GridStauLSP->SetBinContent(40749,1);
   GridStauLSP->SetBinContent(40750,1);
   GridStauLSP->SetBinContent(40751,1);
   GridStauLSP->SetBinContent(40752,1);
   GridStauLSP->SetBinContent(40753,1);
   GridStauLSP->SetBinContent(40754,1);
   GridStauLSP->SetBinContent(41293,1);
   GridStauLSP->SetBinContent(41294,1);
   GridStauLSP->SetBinContent(41295,1);
   GridStauLSP->SetBinContent(41296,1);
   GridStauLSP->SetBinContent(41297,1);
   GridStauLSP->SetBinContent(41298,1);
   GridStauLSP->SetBinContent(41299,1);
   GridStauLSP->SetBinContent(41300,1);
   GridStauLSP->SetBinContent(41301,1);
   GridStauLSP->SetBinContent(41302,1);
   GridStauLSP->SetBinContent(41303,1);
   GridStauLSP->SetBinContent(41304,1);
   GridStauLSP->SetBinContent(41305,1);
   GridStauLSP->SetBinContent(41306,1);
   GridStauLSP->SetBinContent(41307,1);
   GridStauLSP->SetBinContent(41308,1);
   GridStauLSP->SetBinContent(41309,1);
   GridStauLSP->SetBinContent(41310,1);
   GridStauLSP->SetBinContent(41311,1);
   GridStauLSP->SetBinContent(41312,1);
   GridStauLSP->SetBinContent(41851,1);
   GridStauLSP->SetBinContent(41852,1);
   GridStauLSP->SetBinContent(41853,1);
   GridStauLSP->SetBinContent(41854,1);
   GridStauLSP->SetBinContent(41855,1);
   GridStauLSP->SetBinContent(41856,1);
   GridStauLSP->SetBinContent(41857,1);
   GridStauLSP->SetBinContent(41858,1);
   GridStauLSP->SetBinContent(41859,1);
   GridStauLSP->SetBinContent(41860,1);
   GridStauLSP->SetBinContent(41861,1);
   GridStauLSP->SetBinContent(41862,1);
   GridStauLSP->SetBinContent(41863,1);
   GridStauLSP->SetBinContent(41864,1);
   GridStauLSP->SetBinContent(41865,1);
   GridStauLSP->SetBinContent(41866,1);
   GridStauLSP->SetBinContent(41867,1);
   GridStauLSP->SetBinContent(41868,1);
   GridStauLSP->SetBinContent(41869,1);
   GridStauLSP->SetBinContent(41870,1);
   GridStauLSP->SetBinContent(41871,1);
   GridStauLSP->SetBinContent(42409,1);
   GridStauLSP->SetBinContent(42410,1);
   GridStauLSP->SetBinContent(42411,1);
   GridStauLSP->SetBinContent(42412,1);
   GridStauLSP->SetBinContent(42413,1);
   GridStauLSP->SetBinContent(42414,1);
   GridStauLSP->SetBinContent(42415,1);
   GridStauLSP->SetBinContent(42416,1);
   GridStauLSP->SetBinContent(42417,1);
   GridStauLSP->SetBinContent(42418,1);
   GridStauLSP->SetBinContent(42419,1);
   GridStauLSP->SetBinContent(42420,1);
   GridStauLSP->SetBinContent(42421,1);
   GridStauLSP->SetBinContent(42422,1);
   GridStauLSP->SetBinContent(42423,1);
   GridStauLSP->SetBinContent(42424,1);
   GridStauLSP->SetBinContent(42425,1);
   GridStauLSP->SetBinContent(42426,1);
   GridStauLSP->SetBinContent(42427,1);
   GridStauLSP->SetBinContent(42428,1);
   GridStauLSP->SetBinContent(42429,1);
   GridStauLSP->SetBinContent(42967,1);
   GridStauLSP->SetBinContent(42968,1);
   GridStauLSP->SetBinContent(42969,1);
   GridStauLSP->SetBinContent(42970,1);
   GridStauLSP->SetBinContent(42971,1);
   GridStauLSP->SetBinContent(42972,1);
   GridStauLSP->SetBinContent(42973,1);
   GridStauLSP->SetBinContent(42974,1);
   GridStauLSP->SetBinContent(42975,1);
   GridStauLSP->SetBinContent(42976,1);
   GridStauLSP->SetBinContent(42977,1);
   GridStauLSP->SetBinContent(42978,1);
   GridStauLSP->SetBinContent(42979,1);
   GridStauLSP->SetBinContent(42980,1);
   GridStauLSP->SetBinContent(42981,1);
   GridStauLSP->SetBinContent(42982,1);
   GridStauLSP->SetBinContent(42983,1);
   GridStauLSP->SetBinContent(42984,1);
   GridStauLSP->SetBinContent(42985,1);
   GridStauLSP->SetBinContent(42986,1);
   GridStauLSP->SetBinContent(42987,1);
   GridStauLSP->SetBinContent(43525,1);
   GridStauLSP->SetBinContent(43526,1);
   GridStauLSP->SetBinContent(43527,1);
   GridStauLSP->SetBinContent(43528,1);
   GridStauLSP->SetBinContent(43529,1);
   GridStauLSP->SetBinContent(43530,1);
   GridStauLSP->SetBinContent(43531,1);
   GridStauLSP->SetBinContent(43532,1);
   GridStauLSP->SetBinContent(43533,1);
   GridStauLSP->SetBinContent(43534,1);
   GridStauLSP->SetBinContent(43535,1);
   GridStauLSP->SetBinContent(43536,1);
   GridStauLSP->SetBinContent(43537,1);
   GridStauLSP->SetBinContent(43538,1);
   GridStauLSP->SetBinContent(43539,1);
   GridStauLSP->SetBinContent(43540,1);
   GridStauLSP->SetBinContent(43541,1);
   GridStauLSP->SetBinContent(43542,1);
   GridStauLSP->SetBinContent(43543,1);
   GridStauLSP->SetBinContent(43544,1);
   GridStauLSP->SetBinContent(43545,1);
   GridStauLSP->SetBinContent(44083,1);
   GridStauLSP->SetBinContent(44084,1);
   GridStauLSP->SetBinContent(44085,1);
   GridStauLSP->SetBinContent(44086,1);
   GridStauLSP->SetBinContent(44087,1);
   GridStauLSP->SetBinContent(44088,1);
   GridStauLSP->SetBinContent(44089,1);
   GridStauLSP->SetBinContent(44090,1);
   GridStauLSP->SetBinContent(44091,1);
   GridStauLSP->SetBinContent(44092,1);
   GridStauLSP->SetBinContent(44093,1);
   GridStauLSP->SetBinContent(44094,1);
   GridStauLSP->SetBinContent(44095,1);
   GridStauLSP->SetBinContent(44096,1);
   GridStauLSP->SetBinContent(44097,1);
   GridStauLSP->SetBinContent(44098,1);
   GridStauLSP->SetBinContent(44099,1);
   GridStauLSP->SetBinContent(44100,1);
   GridStauLSP->SetBinContent(44101,1);
   GridStauLSP->SetBinContent(44102,1);
   GridStauLSP->SetBinContent(44103,1);
   GridStauLSP->SetBinContent(44104,1);
   GridStauLSP->SetBinContent(44641,1);
   GridStauLSP->SetBinContent(44642,1);
   GridStauLSP->SetBinContent(44643,1);
   GridStauLSP->SetBinContent(44644,1);
   GridStauLSP->SetBinContent(44645,1);
   GridStauLSP->SetBinContent(44646,1);
   GridStauLSP->SetBinContent(44647,1);
   GridStauLSP->SetBinContent(44648,1);
   GridStauLSP->SetBinContent(44649,1);
   GridStauLSP->SetBinContent(44650,1);
   GridStauLSP->SetBinContent(44651,1);
   GridStauLSP->SetBinContent(44652,1);
   GridStauLSP->SetBinContent(44653,1);
   GridStauLSP->SetBinContent(44654,1);
   GridStauLSP->SetBinContent(44655,1);
   GridStauLSP->SetBinContent(44656,1);
   GridStauLSP->SetBinContent(44657,1);
   GridStauLSP->SetBinContent(44658,1);
   GridStauLSP->SetBinContent(44659,1);
   GridStauLSP->SetBinContent(44660,1);
   GridStauLSP->SetBinContent(44661,1);
   GridStauLSP->SetBinContent(44662,1);
   GridStauLSP->SetBinContent(45199,1);
   GridStauLSP->SetBinContent(45200,1);
   GridStauLSP->SetBinContent(45201,1);
   GridStauLSP->SetBinContent(45202,1);
   GridStauLSP->SetBinContent(45203,1);
   GridStauLSP->SetBinContent(45204,1);
   GridStauLSP->SetBinContent(45205,1);
   GridStauLSP->SetBinContent(45206,1);
   GridStauLSP->SetBinContent(45207,1);
   GridStauLSP->SetBinContent(45208,1);
   GridStauLSP->SetBinContent(45209,1);
   GridStauLSP->SetBinContent(45210,1);
   GridStauLSP->SetBinContent(45211,1);
   GridStauLSP->SetBinContent(45212,1);
   GridStauLSP->SetBinContent(45213,1);
   GridStauLSP->SetBinContent(45214,1);
   GridStauLSP->SetBinContent(45215,1);
   GridStauLSP->SetBinContent(45216,1);
   GridStauLSP->SetBinContent(45217,1);
   GridStauLSP->SetBinContent(45218,1);
   GridStauLSP->SetBinContent(45219,1);
   GridStauLSP->SetBinContent(45220,1);
   GridStauLSP->SetBinContent(45757,1);
   GridStauLSP->SetBinContent(45758,1);
   GridStauLSP->SetBinContent(45759,1);
   GridStauLSP->SetBinContent(45760,1);
   GridStauLSP->SetBinContent(45761,1);
   GridStauLSP->SetBinContent(45762,1);
   GridStauLSP->SetBinContent(45763,1);
   GridStauLSP->SetBinContent(45764,1);
   GridStauLSP->SetBinContent(45765,1);
   GridStauLSP->SetBinContent(45766,1);
   GridStauLSP->SetBinContent(45767,1);
   GridStauLSP->SetBinContent(45768,1);
   GridStauLSP->SetBinContent(45769,1);
   GridStauLSP->SetBinContent(45770,1);
   GridStauLSP->SetBinContent(45771,1);
   GridStauLSP->SetBinContent(45772,1);
   GridStauLSP->SetBinContent(45773,1);
   GridStauLSP->SetBinContent(45774,1);
   GridStauLSP->SetBinContent(45775,1);
   GridStauLSP->SetBinContent(45776,1);
   GridStauLSP->SetBinContent(45777,1);
   GridStauLSP->SetBinContent(45778,1);
   GridStauLSP->SetBinContent(45779,1);
   GridStauLSP->SetBinContent(46315,1);
   GridStauLSP->SetBinContent(46316,1);
   GridStauLSP->SetBinContent(46317,1);
   GridStauLSP->SetBinContent(46318,1);
   GridStauLSP->SetBinContent(46319,1);
   GridStauLSP->SetBinContent(46320,1);
   GridStauLSP->SetBinContent(46321,1);
   GridStauLSP->SetBinContent(46322,1);
   GridStauLSP->SetBinContent(46323,1);
   GridStauLSP->SetBinContent(46324,1);
   GridStauLSP->SetBinContent(46325,1);
   GridStauLSP->SetBinContent(46326,1);
   GridStauLSP->SetBinContent(46327,1);
   GridStauLSP->SetBinContent(46328,1);
   GridStauLSP->SetBinContent(46329,1);
   GridStauLSP->SetBinContent(46330,1);
   GridStauLSP->SetBinContent(46331,1);
   GridStauLSP->SetBinContent(46332,1);
   GridStauLSP->SetBinContent(46333,1);
   GridStauLSP->SetBinContent(46334,1);
   GridStauLSP->SetBinContent(46335,1);
   GridStauLSP->SetBinContent(46336,1);
   GridStauLSP->SetBinContent(46337,1);
   GridStauLSP->SetBinContent(46873,1);
   GridStauLSP->SetBinContent(46874,1);
   GridStauLSP->SetBinContent(46875,1);
   GridStauLSP->SetBinContent(46876,1);
   GridStauLSP->SetBinContent(46877,1);
   GridStauLSP->SetBinContent(46878,1);
   GridStauLSP->SetBinContent(46879,1);
   GridStauLSP->SetBinContent(46880,1);
   GridStauLSP->SetBinContent(46881,1);
   GridStauLSP->SetBinContent(46882,1);
   GridStauLSP->SetBinContent(46883,1);
   GridStauLSP->SetBinContent(46884,1);
   GridStauLSP->SetBinContent(46885,1);
   GridStauLSP->SetBinContent(46886,1);
   GridStauLSP->SetBinContent(46887,1);
   GridStauLSP->SetBinContent(46888,1);
   GridStauLSP->SetBinContent(46889,1);
   GridStauLSP->SetBinContent(46890,1);
   GridStauLSP->SetBinContent(46891,1);
   GridStauLSP->SetBinContent(46892,1);
   GridStauLSP->SetBinContent(46893,1);
   GridStauLSP->SetBinContent(46894,1);
   GridStauLSP->SetBinContent(46895,1);
   GridStauLSP->SetBinContent(47431,1);
   GridStauLSP->SetBinContent(47432,1);
   GridStauLSP->SetBinContent(47433,1);
   GridStauLSP->SetBinContent(47434,1);
   GridStauLSP->SetBinContent(47435,1);
   GridStauLSP->SetBinContent(47436,1);
   GridStauLSP->SetBinContent(47437,1);
   GridStauLSP->SetBinContent(47438,1);
   GridStauLSP->SetBinContent(47439,1);
   GridStauLSP->SetBinContent(47440,1);
   GridStauLSP->SetBinContent(47441,1);
   GridStauLSP->SetBinContent(47442,1);
   GridStauLSP->SetBinContent(47443,1);
   GridStauLSP->SetBinContent(47444,1);
   GridStauLSP->SetBinContent(47445,1);
   GridStauLSP->SetBinContent(47446,1);
   GridStauLSP->SetBinContent(47447,1);
   GridStauLSP->SetBinContent(47448,1);
   GridStauLSP->SetBinContent(47449,1);
   GridStauLSP->SetBinContent(47450,1);
   GridStauLSP->SetBinContent(47451,1);
   GridStauLSP->SetBinContent(47452,1);
   GridStauLSP->SetBinContent(47453,1);
   GridStauLSP->SetBinContent(47454,1);
   GridStauLSP->SetBinContent(47989,1);
   GridStauLSP->SetBinContent(47990,1);
   GridStauLSP->SetBinContent(47991,1);
   GridStauLSP->SetBinContent(47992,1);
   GridStauLSP->SetBinContent(47993,1);
   GridStauLSP->SetBinContent(47994,1);
   GridStauLSP->SetBinContent(47995,1);
   GridStauLSP->SetBinContent(47996,1);
   GridStauLSP->SetBinContent(47997,1);
   GridStauLSP->SetBinContent(47998,1);
   GridStauLSP->SetBinContent(47999,1);
   GridStauLSP->SetBinContent(48000,1);
   GridStauLSP->SetBinContent(48001,1);
   GridStauLSP->SetBinContent(48002,1);
   GridStauLSP->SetBinContent(48003,1);
   GridStauLSP->SetBinContent(48004,1);
   GridStauLSP->SetBinContent(48005,1);
   GridStauLSP->SetBinContent(48006,1);
   GridStauLSP->SetBinContent(48007,1);
   GridStauLSP->SetBinContent(48008,1);
   GridStauLSP->SetBinContent(48009,1);
   GridStauLSP->SetBinContent(48010,1);
   GridStauLSP->SetBinContent(48011,1);
   GridStauLSP->SetBinContent(48012,1);
   GridStauLSP->SetBinContent(48547,1);
   GridStauLSP->SetBinContent(48548,1);
   GridStauLSP->SetBinContent(48549,1);
   GridStauLSP->SetBinContent(48550,1);
   GridStauLSP->SetBinContent(48551,1);
   GridStauLSP->SetBinContent(48552,1);
   GridStauLSP->SetBinContent(48553,1);
   GridStauLSP->SetBinContent(48554,1);
   GridStauLSP->SetBinContent(48555,1);
   GridStauLSP->SetBinContent(48556,1);
   GridStauLSP->SetBinContent(48557,1);
   GridStauLSP->SetBinContent(48558,1);
   GridStauLSP->SetBinContent(48559,1);
   GridStauLSP->SetBinContent(48560,1);
   GridStauLSP->SetBinContent(48561,1);
   GridStauLSP->SetBinContent(48562,1);
   GridStauLSP->SetBinContent(48563,1);
   GridStauLSP->SetBinContent(48564,1);
   GridStauLSP->SetBinContent(48565,1);
   GridStauLSP->SetBinContent(48566,1);
   GridStauLSP->SetBinContent(48567,1);
   GridStauLSP->SetBinContent(48568,1);
   GridStauLSP->SetBinContent(48569,1);
   GridStauLSP->SetBinContent(48570,1);
   GridStauLSP->SetBinContent(49105,1);
   GridStauLSP->SetBinContent(49106,1);
   GridStauLSP->SetBinContent(49107,1);
   GridStauLSP->SetBinContent(49108,1);
   GridStauLSP->SetBinContent(49109,1);
   GridStauLSP->SetBinContent(49110,1);
   GridStauLSP->SetBinContent(49111,1);
   GridStauLSP->SetBinContent(49112,1);
   GridStauLSP->SetBinContent(49113,1);
   GridStauLSP->SetBinContent(49114,1);
   GridStauLSP->SetBinContent(49115,1);
   GridStauLSP->SetBinContent(49116,1);
   GridStauLSP->SetBinContent(49117,1);
   GridStauLSP->SetBinContent(49118,1);
   GridStauLSP->SetBinContent(49119,1);
   GridStauLSP->SetBinContent(49120,1);
   GridStauLSP->SetBinContent(49121,1);
   GridStauLSP->SetBinContent(49122,1);
   GridStauLSP->SetBinContent(49123,1);
   GridStauLSP->SetBinContent(49124,1);
   GridStauLSP->SetBinContent(49125,1);
   GridStauLSP->SetBinContent(49126,1);
   GridStauLSP->SetBinContent(49127,1);
   GridStauLSP->SetBinContent(49128,1);
   GridStauLSP->SetBinContent(49663,1);
   GridStauLSP->SetBinContent(49664,1);
   GridStauLSP->SetBinContent(49665,1);
   GridStauLSP->SetBinContent(49666,1);
   GridStauLSP->SetBinContent(49667,1);
   GridStauLSP->SetBinContent(49668,1);
   GridStauLSP->SetBinContent(49669,1);
   GridStauLSP->SetBinContent(49670,1);
   GridStauLSP->SetBinContent(49671,1);
   GridStauLSP->SetBinContent(49672,1);
   GridStauLSP->SetBinContent(49673,1);
   GridStauLSP->SetBinContent(49674,1);
   GridStauLSP->SetBinContent(49675,1);
   GridStauLSP->SetBinContent(49676,1);
   GridStauLSP->SetBinContent(49677,1);
   GridStauLSP->SetBinContent(49678,1);
   GridStauLSP->SetBinContent(49679,1);
   GridStauLSP->SetBinContent(49680,1);
   GridStauLSP->SetBinContent(49681,1);
   GridStauLSP->SetBinContent(49682,1);
   GridStauLSP->SetBinContent(49683,1);
   GridStauLSP->SetBinContent(49684,1);
   GridStauLSP->SetBinContent(49685,1);
   GridStauLSP->SetBinContent(49686,1);
   GridStauLSP->SetBinContent(49687,1);
   GridStauLSP->SetBinContent(50221,1);
   GridStauLSP->SetBinContent(50222,1);
   GridStauLSP->SetBinContent(50223,1);
   GridStauLSP->SetBinContent(50224,1);
   GridStauLSP->SetBinContent(50225,1);
   GridStauLSP->SetBinContent(50226,1);
   GridStauLSP->SetBinContent(50227,1);
   GridStauLSP->SetBinContent(50228,1);
   GridStauLSP->SetBinContent(50229,1);
   GridStauLSP->SetBinContent(50230,1);
   GridStauLSP->SetBinContent(50231,1);
   GridStauLSP->SetBinContent(50232,1);
   GridStauLSP->SetBinContent(50233,1);
   GridStauLSP->SetBinContent(50234,1);
   GridStauLSP->SetBinContent(50235,1);
   GridStauLSP->SetBinContent(50236,1);
   GridStauLSP->SetBinContent(50237,1);
   GridStauLSP->SetBinContent(50238,1);
   GridStauLSP->SetBinContent(50239,1);
   GridStauLSP->SetBinContent(50240,1);
   GridStauLSP->SetBinContent(50241,1);
   GridStauLSP->SetBinContent(50242,1);
   GridStauLSP->SetBinContent(50243,1);
   GridStauLSP->SetBinContent(50244,1);
   GridStauLSP->SetBinContent(50245,1);
   GridStauLSP->SetBinContent(50779,1);
   GridStauLSP->SetBinContent(50780,1);
   GridStauLSP->SetBinContent(50781,1);
   GridStauLSP->SetBinContent(50782,1);
   GridStauLSP->SetBinContent(50783,1);
   GridStauLSP->SetBinContent(50784,1);
   GridStauLSP->SetBinContent(50785,1);
   GridStauLSP->SetBinContent(50786,1);
   GridStauLSP->SetBinContent(50787,1);
   GridStauLSP->SetBinContent(50788,1);
   GridStauLSP->SetBinContent(50789,1);
   GridStauLSP->SetBinContent(50790,1);
   GridStauLSP->SetBinContent(50791,1);
   GridStauLSP->SetBinContent(50792,1);
   GridStauLSP->SetBinContent(50793,1);
   GridStauLSP->SetBinContent(50794,1);
   GridStauLSP->SetBinContent(50795,1);
   GridStauLSP->SetBinContent(50796,1);
   GridStauLSP->SetBinContent(50797,1);
   GridStauLSP->SetBinContent(50798,1);
   GridStauLSP->SetBinContent(50799,1);
   GridStauLSP->SetBinContent(50800,1);
   GridStauLSP->SetBinContent(50801,1);
   GridStauLSP->SetBinContent(50802,1);
   GridStauLSP->SetBinContent(50803,1);
   GridStauLSP->SetBinContent(51337,1);
   GridStauLSP->SetBinContent(51338,1);
   GridStauLSP->SetBinContent(51339,1);
   GridStauLSP->SetBinContent(51340,1);
   GridStauLSP->SetBinContent(51341,1);
   GridStauLSP->SetBinContent(51342,1);
   GridStauLSP->SetBinContent(51343,1);
   GridStauLSP->SetBinContent(51344,1);
   GridStauLSP->SetBinContent(51345,1);
   GridStauLSP->SetBinContent(51346,1);
   GridStauLSP->SetBinContent(51347,1);
   GridStauLSP->SetBinContent(51348,1);
   GridStauLSP->SetBinContent(51349,1);
   GridStauLSP->SetBinContent(51350,1);
   GridStauLSP->SetBinContent(51351,1);
   GridStauLSP->SetBinContent(51352,1);
   GridStauLSP->SetBinContent(51353,1);
   GridStauLSP->SetBinContent(51354,1);
   GridStauLSP->SetBinContent(51355,1);
   GridStauLSP->SetBinContent(51356,1);
   GridStauLSP->SetBinContent(51357,1);
   GridStauLSP->SetBinContent(51358,1);
   GridStauLSP->SetBinContent(51359,1);
   GridStauLSP->SetBinContent(51360,1);
   GridStauLSP->SetBinContent(51361,1);
   GridStauLSP->SetBinContent(51362,1);
   GridStauLSP->SetBinContent(51895,1);
   GridStauLSP->SetBinContent(51896,1);
   GridStauLSP->SetBinContent(51897,1);
   GridStauLSP->SetBinContent(51898,1);
   GridStauLSP->SetBinContent(51899,1);
   GridStauLSP->SetBinContent(51900,1);
   GridStauLSP->SetBinContent(51901,1);
   GridStauLSP->SetBinContent(51902,1);
   GridStauLSP->SetBinContent(51903,1);
   GridStauLSP->SetBinContent(51904,1);
   GridStauLSP->SetBinContent(51905,1);
   GridStauLSP->SetBinContent(51906,1);
   GridStauLSP->SetBinContent(51907,1);
   GridStauLSP->SetBinContent(51908,1);
   GridStauLSP->SetBinContent(51909,1);
   GridStauLSP->SetBinContent(51910,1);
   GridStauLSP->SetBinContent(51911,1);
   GridStauLSP->SetBinContent(51912,1);
   GridStauLSP->SetBinContent(51913,1);
   GridStauLSP->SetBinContent(51914,1);
   GridStauLSP->SetBinContent(51915,1);
   GridStauLSP->SetBinContent(51916,1);
   GridStauLSP->SetBinContent(51917,1);
   GridStauLSP->SetBinContent(51918,1);
   GridStauLSP->SetBinContent(51919,1);
   GridStauLSP->SetBinContent(51920,1);
   GridStauLSP->SetBinContent(52453,1);
   GridStauLSP->SetBinContent(52454,1);
   GridStauLSP->SetBinContent(52455,1);
   GridStauLSP->SetBinContent(52456,1);
   GridStauLSP->SetBinContent(52457,1);
   GridStauLSP->SetBinContent(52458,1);
   GridStauLSP->SetBinContent(52459,1);
   GridStauLSP->SetBinContent(52460,1);
   GridStauLSP->SetBinContent(52461,1);
   GridStauLSP->SetBinContent(52462,1);
   GridStauLSP->SetBinContent(52463,1);
   GridStauLSP->SetBinContent(52464,1);
   GridStauLSP->SetBinContent(52465,1);
   GridStauLSP->SetBinContent(52466,1);
   GridStauLSP->SetBinContent(52467,1);
   GridStauLSP->SetBinContent(52468,1);
   GridStauLSP->SetBinContent(52469,1);
   GridStauLSP->SetBinContent(52470,1);
   GridStauLSP->SetBinContent(52471,1);
   GridStauLSP->SetBinContent(52472,1);
   GridStauLSP->SetBinContent(52473,1);
   GridStauLSP->SetBinContent(52474,1);
   GridStauLSP->SetBinContent(52475,1);
   GridStauLSP->SetBinContent(52476,1);
   GridStauLSP->SetBinContent(52477,1);
   GridStauLSP->SetBinContent(52478,1);
   GridStauLSP->SetBinContent(53011,1);
   GridStauLSP->SetBinContent(53012,1);
   GridStauLSP->SetBinContent(53013,1);
   GridStauLSP->SetBinContent(53014,1);
   GridStauLSP->SetBinContent(53015,1);
   GridStauLSP->SetBinContent(53016,1);
   GridStauLSP->SetBinContent(53017,1);
   GridStauLSP->SetBinContent(53018,1);
   GridStauLSP->SetBinContent(53019,1);
   GridStauLSP->SetBinContent(53020,1);
   GridStauLSP->SetBinContent(53021,1);
   GridStauLSP->SetBinContent(53022,1);
   GridStauLSP->SetBinContent(53023,1);
   GridStauLSP->SetBinContent(53024,1);
   GridStauLSP->SetBinContent(53025,1);
   GridStauLSP->SetBinContent(53026,1);
   GridStauLSP->SetBinContent(53027,1);
   GridStauLSP->SetBinContent(53028,1);
   GridStauLSP->SetBinContent(53029,1);
   GridStauLSP->SetBinContent(53030,1);
   GridStauLSP->SetBinContent(53031,1);
   GridStauLSP->SetBinContent(53032,1);
   GridStauLSP->SetBinContent(53033,1);
   GridStauLSP->SetBinContent(53034,1);
   GridStauLSP->SetBinContent(53035,1);
   GridStauLSP->SetBinContent(53036,1);
   GridStauLSP->SetBinContent(53037,1);
   GridStauLSP->SetBinContent(53569,1);
   GridStauLSP->SetBinContent(53570,1);
   GridStauLSP->SetBinContent(53571,1);
   GridStauLSP->SetBinContent(53572,1);
   GridStauLSP->SetBinContent(53573,1);
   GridStauLSP->SetBinContent(53574,1);
   GridStauLSP->SetBinContent(53575,1);
   GridStauLSP->SetBinContent(53576,1);
   GridStauLSP->SetBinContent(53577,1);
   GridStauLSP->SetBinContent(53578,1);
   GridStauLSP->SetBinContent(53579,1);
   GridStauLSP->SetBinContent(53580,1);
   GridStauLSP->SetBinContent(53581,1);
   GridStauLSP->SetBinContent(53582,1);
   GridStauLSP->SetBinContent(53583,1);
   GridStauLSP->SetBinContent(53584,1);
   GridStauLSP->SetBinContent(53585,1);
   GridStauLSP->SetBinContent(53586,1);
   GridStauLSP->SetBinContent(53587,1);
   GridStauLSP->SetBinContent(53588,1);
   GridStauLSP->SetBinContent(53589,1);
   GridStauLSP->SetBinContent(53590,1);
   GridStauLSP->SetBinContent(53591,1);
   GridStauLSP->SetBinContent(53592,1);
   GridStauLSP->SetBinContent(53593,1);
   GridStauLSP->SetBinContent(53594,1);
   GridStauLSP->SetBinContent(53595,1);
   GridStauLSP->SetBinContent(54127,1);
   GridStauLSP->SetBinContent(54128,1);
   GridStauLSP->SetBinContent(54129,1);
   GridStauLSP->SetBinContent(54130,1);
   GridStauLSP->SetBinContent(54131,1);
   GridStauLSP->SetBinContent(54132,1);
   GridStauLSP->SetBinContent(54133,1);
   GridStauLSP->SetBinContent(54134,1);
   GridStauLSP->SetBinContent(54135,1);
   GridStauLSP->SetBinContent(54136,1);
   GridStauLSP->SetBinContent(54137,1);
   GridStauLSP->SetBinContent(54138,1);
   GridStauLSP->SetBinContent(54139,1);
   GridStauLSP->SetBinContent(54140,1);
   GridStauLSP->SetBinContent(54141,1);
   GridStauLSP->SetBinContent(54142,1);
   GridStauLSP->SetBinContent(54143,1);
   GridStauLSP->SetBinContent(54144,1);
   GridStauLSP->SetBinContent(54145,1);
   GridStauLSP->SetBinContent(54146,1);
   GridStauLSP->SetBinContent(54147,1);
   GridStauLSP->SetBinContent(54148,1);
   GridStauLSP->SetBinContent(54149,1);
   GridStauLSP->SetBinContent(54150,1);
   GridStauLSP->SetBinContent(54151,1);
   GridStauLSP->SetBinContent(54152,1);
   GridStauLSP->SetBinContent(54153,1);
   GridStauLSP->SetBinContent(54685,1);
   GridStauLSP->SetBinContent(54686,1);
   GridStauLSP->SetBinContent(54687,1);
   GridStauLSP->SetBinContent(54688,1);
   GridStauLSP->SetBinContent(54689,1);
   GridStauLSP->SetBinContent(54690,1);
   GridStauLSP->SetBinContent(54691,1);
   GridStauLSP->SetBinContent(54692,1);
   GridStauLSP->SetBinContent(54693,1);
   GridStauLSP->SetBinContent(54694,1);
   GridStauLSP->SetBinContent(54695,1);
   GridStauLSP->SetBinContent(54696,1);
   GridStauLSP->SetBinContent(54697,1);
   GridStauLSP->SetBinContent(54698,1);
   GridStauLSP->SetBinContent(54699,1);
   GridStauLSP->SetBinContent(54700,1);
   GridStauLSP->SetBinContent(54701,1);
   GridStauLSP->SetBinContent(54702,1);
   GridStauLSP->SetBinContent(54703,1);
   GridStauLSP->SetBinContent(54704,1);
   GridStauLSP->SetBinContent(54705,1);
   GridStauLSP->SetBinContent(54706,1);
   GridStauLSP->SetBinContent(54707,1);
   GridStauLSP->SetBinContent(54708,1);
   GridStauLSP->SetBinContent(54709,1);
   GridStauLSP->SetBinContent(54710,1);
   GridStauLSP->SetBinContent(54711,1);
   GridStauLSP->SetBinContent(54712,1);
   GridStauLSP->SetBinContent(55243,1);
   GridStauLSP->SetBinContent(55244,1);
   GridStauLSP->SetBinContent(55245,1);
   GridStauLSP->SetBinContent(55246,1);
   GridStauLSP->SetBinContent(55247,1);
   GridStauLSP->SetBinContent(55248,1);
   GridStauLSP->SetBinContent(55249,1);
   GridStauLSP->SetBinContent(55250,1);
   GridStauLSP->SetBinContent(55251,1);
   GridStauLSP->SetBinContent(55252,1);
   GridStauLSP->SetBinContent(55253,1);
   GridStauLSP->SetBinContent(55254,1);
   GridStauLSP->SetBinContent(55255,1);
   GridStauLSP->SetBinContent(55256,1);
   GridStauLSP->SetBinContent(55257,1);
   GridStauLSP->SetBinContent(55258,1);
   GridStauLSP->SetBinContent(55259,1);
   GridStauLSP->SetBinContent(55260,1);
   GridStauLSP->SetBinContent(55261,1);
   GridStauLSP->SetBinContent(55262,1);
   GridStauLSP->SetBinContent(55263,1);
   GridStauLSP->SetBinContent(55264,1);
   GridStauLSP->SetBinContent(55265,1);
   GridStauLSP->SetBinContent(55266,1);
   GridStauLSP->SetBinContent(55267,1);
   GridStauLSP->SetBinContent(55268,1);
   GridStauLSP->SetBinContent(55269,1);
   GridStauLSP->SetBinContent(55270,1);
   GridStauLSP->SetBinContent(55801,1);
   GridStauLSP->SetBinContent(55802,1);
   GridStauLSP->SetBinContent(55803,1);
   GridStauLSP->SetBinContent(55804,1);
   GridStauLSP->SetBinContent(55805,1);
   GridStauLSP->SetBinContent(55806,1);
   GridStauLSP->SetBinContent(55807,1);
   GridStauLSP->SetBinContent(55808,1);
   GridStauLSP->SetBinContent(55809,1);
   GridStauLSP->SetBinContent(55810,1);
   GridStauLSP->SetBinContent(55811,1);
   GridStauLSP->SetBinContent(55812,1);
   GridStauLSP->SetBinContent(55813,1);
   GridStauLSP->SetBinContent(55814,1);
   GridStauLSP->SetBinContent(55815,1);
   GridStauLSP->SetBinContent(55816,1);
   GridStauLSP->SetBinContent(55817,1);
   GridStauLSP->SetBinContent(55818,1);
   GridStauLSP->SetBinContent(55819,1);
   GridStauLSP->SetBinContent(55820,1);
   GridStauLSP->SetBinContent(55821,1);
   GridStauLSP->SetBinContent(55822,1);
   GridStauLSP->SetBinContent(55823,1);
   GridStauLSP->SetBinContent(55824,1);
   GridStauLSP->SetBinContent(55825,1);
   GridStauLSP->SetBinContent(55826,1);
   GridStauLSP->SetBinContent(55827,1);
   GridStauLSP->SetBinContent(55828,1);
   GridStauLSP->SetBinContent(56359,1);
   GridStauLSP->SetBinContent(56360,1);
   GridStauLSP->SetBinContent(56361,1);
   GridStauLSP->SetBinContent(56362,1);
   GridStauLSP->SetBinContent(56363,1);
   GridStauLSP->SetBinContent(56364,1);
   GridStauLSP->SetBinContent(56365,1);
   GridStauLSP->SetBinContent(56366,1);
   GridStauLSP->SetBinContent(56367,1);
   GridStauLSP->SetBinContent(56368,1);
   GridStauLSP->SetBinContent(56369,1);
   GridStauLSP->SetBinContent(56370,1);
   GridStauLSP->SetBinContent(56371,1);
   GridStauLSP->SetBinContent(56372,1);
   GridStauLSP->SetBinContent(56373,1);
   GridStauLSP->SetBinContent(56374,1);
   GridStauLSP->SetBinContent(56375,1);
   GridStauLSP->SetBinContent(56376,1);
   GridStauLSP->SetBinContent(56377,1);
   GridStauLSP->SetBinContent(56378,1);
   GridStauLSP->SetBinContent(56379,1);
   GridStauLSP->SetBinContent(56380,1);
   GridStauLSP->SetBinContent(56381,1);
   GridStauLSP->SetBinContent(56382,1);
   GridStauLSP->SetBinContent(56383,1);
   GridStauLSP->SetBinContent(56384,1);
   GridStauLSP->SetBinContent(56385,1);
   GridStauLSP->SetBinContent(56386,1);
   GridStauLSP->SetBinContent(56387,1);
   GridStauLSP->SetBinContent(56917,1);
   GridStauLSP->SetBinContent(56918,1);
   GridStauLSP->SetBinContent(56919,1);
   GridStauLSP->SetBinContent(56920,1);
   GridStauLSP->SetBinContent(56921,1);
   GridStauLSP->SetBinContent(56922,1);
   GridStauLSP->SetBinContent(56923,1);
   GridStauLSP->SetBinContent(56924,1);
   GridStauLSP->SetBinContent(56925,1);
   GridStauLSP->SetBinContent(56926,1);
   GridStauLSP->SetBinContent(56927,1);
   GridStauLSP->SetBinContent(56928,1);
   GridStauLSP->SetBinContent(56929,1);
   GridStauLSP->SetBinContent(56930,1);
   GridStauLSP->SetBinContent(56931,1);
   GridStauLSP->SetBinContent(56932,1);
   GridStauLSP->SetBinContent(56933,1);
   GridStauLSP->SetBinContent(56934,1);
   GridStauLSP->SetBinContent(56935,1);
   GridStauLSP->SetBinContent(56936,1);
   GridStauLSP->SetBinContent(56937,1);
   GridStauLSP->SetBinContent(56938,1);
   GridStauLSP->SetBinContent(56939,1);
   GridStauLSP->SetBinContent(56940,1);
   GridStauLSP->SetBinContent(56941,1);
   GridStauLSP->SetBinContent(56942,1);
   GridStauLSP->SetBinContent(56943,1);
   GridStauLSP->SetBinContent(56944,1);
   GridStauLSP->SetBinContent(56945,1);
   GridStauLSP->SetBinContent(57475,1);
   GridStauLSP->SetBinContent(57476,1);
   GridStauLSP->SetBinContent(57477,1);
   GridStauLSP->SetBinContent(57478,1);
   GridStauLSP->SetBinContent(57479,1);
   GridStauLSP->SetBinContent(57480,1);
   GridStauLSP->SetBinContent(57481,1);
   GridStauLSP->SetBinContent(57482,1);
   GridStauLSP->SetBinContent(57483,1);
   GridStauLSP->SetBinContent(57484,1);
   GridStauLSP->SetBinContent(57485,1);
   GridStauLSP->SetBinContent(57486,1);
   GridStauLSP->SetBinContent(57487,1);
   GridStauLSP->SetBinContent(57488,1);
   GridStauLSP->SetBinContent(57489,1);
   GridStauLSP->SetBinContent(57490,1);
   GridStauLSP->SetBinContent(57491,1);
   GridStauLSP->SetBinContent(57492,1);
   GridStauLSP->SetBinContent(57493,1);
   GridStauLSP->SetBinContent(57494,1);
   GridStauLSP->SetBinContent(57495,1);
   GridStauLSP->SetBinContent(57496,1);
   GridStauLSP->SetBinContent(57497,1);
   GridStauLSP->SetBinContent(57498,1);
   GridStauLSP->SetBinContent(57499,1);
   GridStauLSP->SetBinContent(57500,1);
   GridStauLSP->SetBinContent(57501,1);
   GridStauLSP->SetBinContent(57502,1);
   GridStauLSP->SetBinContent(57503,1);
   GridStauLSP->SetBinContent(58033,1);
   GridStauLSP->SetBinContent(58034,1);
   GridStauLSP->SetBinContent(58035,1);
   GridStauLSP->SetBinContent(58036,1);
   GridStauLSP->SetBinContent(58037,1);
   GridStauLSP->SetBinContent(58038,1);
   GridStauLSP->SetBinContent(58039,1);
   GridStauLSP->SetBinContent(58040,1);
   GridStauLSP->SetBinContent(58041,1);
   GridStauLSP->SetBinContent(58042,1);
   GridStauLSP->SetBinContent(58043,1);
   GridStauLSP->SetBinContent(58044,1);
   GridStauLSP->SetBinContent(58045,1);
   GridStauLSP->SetBinContent(58046,1);
   GridStauLSP->SetBinContent(58047,1);
   GridStauLSP->SetBinContent(58048,1);
   GridStauLSP->SetBinContent(58049,1);
   GridStauLSP->SetBinContent(58050,1);
   GridStauLSP->SetBinContent(58051,1);
   GridStauLSP->SetBinContent(58052,1);
   GridStauLSP->SetBinContent(58053,1);
   GridStauLSP->SetBinContent(58054,1);
   GridStauLSP->SetBinContent(58055,1);
   GridStauLSP->SetBinContent(58056,1);
   GridStauLSP->SetBinContent(58057,1);
   GridStauLSP->SetBinContent(58058,1);
   GridStauLSP->SetBinContent(58059,1);
   GridStauLSP->SetBinContent(58060,1);
   GridStauLSP->SetBinContent(58061,1);
   GridStauLSP->SetBinContent(58591,1);
   GridStauLSP->SetBinContent(58592,1);
   GridStauLSP->SetBinContent(58593,1);
   GridStauLSP->SetBinContent(58594,1);
   GridStauLSP->SetBinContent(58595,1);
   GridStauLSP->SetBinContent(58596,1);
   GridStauLSP->SetBinContent(58597,1);
   GridStauLSP->SetBinContent(58598,1);
   GridStauLSP->SetBinContent(58599,1);
   GridStauLSP->SetBinContent(58600,1);
   GridStauLSP->SetBinContent(58601,1);
   GridStauLSP->SetBinContent(58602,1);
   GridStauLSP->SetBinContent(58603,1);
   GridStauLSP->SetBinContent(58604,1);
   GridStauLSP->SetBinContent(58605,1);
   GridStauLSP->SetBinContent(58606,1);
   GridStauLSP->SetBinContent(58607,1);
   GridStauLSP->SetBinContent(58608,1);
   GridStauLSP->SetBinContent(58609,1);
   GridStauLSP->SetBinContent(58610,1);
   GridStauLSP->SetBinContent(58611,1);
   GridStauLSP->SetBinContent(58612,1);
   GridStauLSP->SetBinContent(58613,1);
   GridStauLSP->SetBinContent(58614,1);
   GridStauLSP->SetBinContent(58615,1);
   GridStauLSP->SetBinContent(58616,1);
   GridStauLSP->SetBinContent(58617,1);
   GridStauLSP->SetBinContent(58618,1);
   GridStauLSP->SetBinContent(58619,1);
   GridStauLSP->SetBinContent(58620,1);
   GridStauLSP->SetBinContent(59149,1);
   GridStauLSP->SetBinContent(59150,1);
   GridStauLSP->SetBinContent(59151,1);
   GridStauLSP->SetBinContent(59152,1);
   GridStauLSP->SetBinContent(59153,1);
   GridStauLSP->SetBinContent(59154,1);
   GridStauLSP->SetBinContent(59155,1);
   GridStauLSP->SetBinContent(59156,1);
   GridStauLSP->SetBinContent(59157,1);
   GridStauLSP->SetBinContent(59158,1);
   GridStauLSP->SetBinContent(59159,1);
   GridStauLSP->SetBinContent(59160,1);
   GridStauLSP->SetBinContent(59161,1);
   GridStauLSP->SetBinContent(59162,1);
   GridStauLSP->SetBinContent(59163,1);
   GridStauLSP->SetBinContent(59164,1);
   GridStauLSP->SetBinContent(59165,1);
   GridStauLSP->SetBinContent(59166,1);
   GridStauLSP->SetBinContent(59167,1);
   GridStauLSP->SetBinContent(59168,1);
   GridStauLSP->SetBinContent(59169,1);
   GridStauLSP->SetBinContent(59170,1);
   GridStauLSP->SetBinContent(59171,1);
   GridStauLSP->SetBinContent(59172,1);
   GridStauLSP->SetBinContent(59173,1);
   GridStauLSP->SetBinContent(59174,1);
   GridStauLSP->SetBinContent(59175,1);
   GridStauLSP->SetBinContent(59176,1);
   GridStauLSP->SetBinContent(59177,1);
   GridStauLSP->SetBinContent(59178,1);
   GridStauLSP->SetBinContent(59707,1);
   GridStauLSP->SetBinContent(59708,1);
   GridStauLSP->SetBinContent(59709,1);
   GridStauLSP->SetBinContent(59710,1);
   GridStauLSP->SetBinContent(59711,1);
   GridStauLSP->SetBinContent(59712,1);
   GridStauLSP->SetBinContent(59713,1);
   GridStauLSP->SetBinContent(59714,1);
   GridStauLSP->SetBinContent(59715,1);
   GridStauLSP->SetBinContent(59716,1);
   GridStauLSP->SetBinContent(59717,1);
   GridStauLSP->SetBinContent(59718,1);
   GridStauLSP->SetBinContent(59719,1);
   GridStauLSP->SetBinContent(59720,1);
   GridStauLSP->SetBinContent(59721,1);
   GridStauLSP->SetBinContent(59722,1);
   GridStauLSP->SetBinContent(59723,1);
   GridStauLSP->SetBinContent(59724,1);
   GridStauLSP->SetBinContent(59725,1);
   GridStauLSP->SetBinContent(59726,1);
   GridStauLSP->SetBinContent(59727,1);
   GridStauLSP->SetBinContent(59728,1);
   GridStauLSP->SetBinContent(59729,1);
   GridStauLSP->SetBinContent(59730,1);
   GridStauLSP->SetBinContent(59731,1);
   GridStauLSP->SetBinContent(59732,1);
   GridStauLSP->SetBinContent(59733,1);
   GridStauLSP->SetBinContent(59734,1);
   GridStauLSP->SetBinContent(59735,1);
   GridStauLSP->SetBinContent(59736,1);
   GridStauLSP->SetBinContent(60265,1);
   GridStauLSP->SetBinContent(60266,1);
   GridStauLSP->SetBinContent(60267,1);
   GridStauLSP->SetBinContent(60268,1);
   GridStauLSP->SetBinContent(60269,1);
   GridStauLSP->SetBinContent(60270,1);
   GridStauLSP->SetBinContent(60271,1);
   GridStauLSP->SetBinContent(60272,1);
   GridStauLSP->SetBinContent(60273,1);
   GridStauLSP->SetBinContent(60274,1);
   GridStauLSP->SetBinContent(60275,1);
   GridStauLSP->SetBinContent(60276,1);
   GridStauLSP->SetBinContent(60277,1);
   GridStauLSP->SetBinContent(60278,1);
   GridStauLSP->SetBinContent(60279,1);
   GridStauLSP->SetBinContent(60280,1);
   GridStauLSP->SetBinContent(60281,1);
   GridStauLSP->SetBinContent(60282,1);
   GridStauLSP->SetBinContent(60283,1);
   GridStauLSP->SetBinContent(60284,1);
   GridStauLSP->SetBinContent(60285,1);
   GridStauLSP->SetBinContent(60286,1);
   GridStauLSP->SetBinContent(60287,1);
   GridStauLSP->SetBinContent(60288,1);
   GridStauLSP->SetBinContent(60289,1);
   GridStauLSP->SetBinContent(60290,1);
   GridStauLSP->SetBinContent(60291,1);
   GridStauLSP->SetBinContent(60292,1);
   GridStauLSP->SetBinContent(60293,1);
   GridStauLSP->SetBinContent(60294,1);
   GridStauLSP->SetBinContent(60295,1);
   GridStauLSP->SetBinContent(60823,1);
   GridStauLSP->SetBinContent(60824,1);
   GridStauLSP->SetBinContent(60825,1);
   GridStauLSP->SetBinContent(60826,1);
   GridStauLSP->SetBinContent(60827,1);
   GridStauLSP->SetBinContent(60828,1);
   GridStauLSP->SetBinContent(60829,1);
   GridStauLSP->SetBinContent(60830,1);
   GridStauLSP->SetBinContent(60831,1);
   GridStauLSP->SetBinContent(60832,1);
   GridStauLSP->SetBinContent(60833,1);
   GridStauLSP->SetBinContent(60834,1);
   GridStauLSP->SetBinContent(60835,1);
   GridStauLSP->SetBinContent(60836,1);
   GridStauLSP->SetBinContent(60837,1);
   GridStauLSP->SetBinContent(60838,1);
   GridStauLSP->SetBinContent(60839,1);
   GridStauLSP->SetBinContent(60840,1);
   GridStauLSP->SetBinContent(60841,1);
   GridStauLSP->SetBinContent(60842,1);
   GridStauLSP->SetBinContent(60843,1);
   GridStauLSP->SetBinContent(60844,1);
   GridStauLSP->SetBinContent(60845,1);
   GridStauLSP->SetBinContent(60846,1);
   GridStauLSP->SetBinContent(60847,1);
   GridStauLSP->SetBinContent(60848,1);
   GridStauLSP->SetBinContent(60849,1);
   GridStauLSP->SetBinContent(60850,1);
   GridStauLSP->SetBinContent(60851,1);
   GridStauLSP->SetBinContent(60852,1);
   GridStauLSP->SetBinContent(60853,1);
   GridStauLSP->SetBinContent(61381,1);
   GridStauLSP->SetBinContent(61382,1);
   GridStauLSP->SetBinContent(61383,1);
   GridStauLSP->SetBinContent(61384,1);
   GridStauLSP->SetBinContent(61385,1);
   GridStauLSP->SetBinContent(61386,1);
   GridStauLSP->SetBinContent(61387,1);
   GridStauLSP->SetBinContent(61388,1);
   GridStauLSP->SetBinContent(61389,1);
   GridStauLSP->SetBinContent(61390,1);
   GridStauLSP->SetBinContent(61391,1);
   GridStauLSP->SetBinContent(61392,1);
   GridStauLSP->SetBinContent(61393,1);
   GridStauLSP->SetBinContent(61394,1);
   GridStauLSP->SetBinContent(61395,1);
   GridStauLSP->SetBinContent(61396,1);
   GridStauLSP->SetBinContent(61397,1);
   GridStauLSP->SetBinContent(61398,1);
   GridStauLSP->SetBinContent(61399,1);
   GridStauLSP->SetBinContent(61400,1);
   GridStauLSP->SetBinContent(61401,1);
   GridStauLSP->SetBinContent(61402,1);
   GridStauLSP->SetBinContent(61403,1);
   GridStauLSP->SetBinContent(61404,1);
   GridStauLSP->SetBinContent(61405,1);
   GridStauLSP->SetBinContent(61406,1);
   GridStauLSP->SetBinContent(61407,1);
   GridStauLSP->SetBinContent(61408,1);
   GridStauLSP->SetBinContent(61409,1);
   GridStauLSP->SetBinContent(61410,1);
   GridStauLSP->SetBinContent(61411,1);
   GridStauLSP->SetBinContent(61939,1);
   GridStauLSP->SetBinContent(61940,1);
   GridStauLSP->SetBinContent(61941,1);
   GridStauLSP->SetBinContent(61942,1);
   GridStauLSP->SetBinContent(61943,1);
   GridStauLSP->SetBinContent(61944,1);
   GridStauLSP->SetBinContent(61945,1);
   GridStauLSP->SetBinContent(61946,1);
   GridStauLSP->SetBinContent(61947,1);
   GridStauLSP->SetBinContent(61948,1);
   GridStauLSP->SetBinContent(61949,1);
   GridStauLSP->SetBinContent(61950,1);
   GridStauLSP->SetBinContent(61951,1);
   GridStauLSP->SetBinContent(61952,1);
   GridStauLSP->SetBinContent(61953,1);
   GridStauLSP->SetBinContent(61954,1);
   GridStauLSP->SetBinContent(61955,1);
   GridStauLSP->SetBinContent(61956,1);
   GridStauLSP->SetBinContent(61957,1);
   GridStauLSP->SetBinContent(61958,1);
   GridStauLSP->SetBinContent(61959,1);
   GridStauLSP->SetBinContent(61960,1);
   GridStauLSP->SetBinContent(61961,1);
   GridStauLSP->SetBinContent(61962,1);
   GridStauLSP->SetBinContent(61963,1);
   GridStauLSP->SetBinContent(61964,1);
   GridStauLSP->SetBinContent(61965,1);
   GridStauLSP->SetBinContent(61966,1);
   GridStauLSP->SetBinContent(61967,1);
   GridStauLSP->SetBinContent(61968,1);
   GridStauLSP->SetBinContent(61969,1);
   GridStauLSP->SetBinContent(61970,1);
   GridStauLSP->SetBinContent(62497,1);
   GridStauLSP->SetBinContent(62498,1);
   GridStauLSP->SetBinContent(62499,1);
   GridStauLSP->SetBinContent(62500,1);
   GridStauLSP->SetBinContent(62501,1);
   GridStauLSP->SetBinContent(62502,1);
   GridStauLSP->SetBinContent(62503,1);
   GridStauLSP->SetBinContent(62504,1);
   GridStauLSP->SetBinContent(62505,1);
   GridStauLSP->SetBinContent(62506,1);
   GridStauLSP->SetBinContent(62507,1);
   GridStauLSP->SetBinContent(62508,1);
   GridStauLSP->SetBinContent(62509,1);
   GridStauLSP->SetBinContent(62510,1);
   GridStauLSP->SetBinContent(62511,1);
   GridStauLSP->SetBinContent(62512,1);
   GridStauLSP->SetBinContent(62513,1);
   GridStauLSP->SetBinContent(62514,1);
   GridStauLSP->SetBinContent(62515,1);
   GridStauLSP->SetBinContent(62516,1);
   GridStauLSP->SetBinContent(62517,1);
   GridStauLSP->SetBinContent(62518,1);
   GridStauLSP->SetBinContent(62519,1);
   GridStauLSP->SetBinContent(62520,1);
   GridStauLSP->SetBinContent(62521,1);
   GridStauLSP->SetBinContent(62522,1);
   GridStauLSP->SetBinContent(62523,1);
   GridStauLSP->SetBinContent(62524,1);
   GridStauLSP->SetBinContent(62525,1);
   GridStauLSP->SetBinContent(62526,1);
   GridStauLSP->SetBinContent(62527,1);
   GridStauLSP->SetBinContent(62528,1);
   GridStauLSP->SetBinContent(63055,1);
   GridStauLSP->SetBinContent(63056,1);
   GridStauLSP->SetBinContent(63057,1);
   GridStauLSP->SetBinContent(63058,1);
   GridStauLSP->SetBinContent(63059,1);
   GridStauLSP->SetBinContent(63060,1);
   GridStauLSP->SetBinContent(63061,1);
   GridStauLSP->SetBinContent(63062,1);
   GridStauLSP->SetBinContent(63063,1);
   GridStauLSP->SetBinContent(63064,1);
   GridStauLSP->SetBinContent(63065,1);
   GridStauLSP->SetBinContent(63066,1);
   GridStauLSP->SetBinContent(63067,1);
   GridStauLSP->SetBinContent(63068,1);
   GridStauLSP->SetBinContent(63069,1);
   GridStauLSP->SetBinContent(63070,1);
   GridStauLSP->SetBinContent(63071,1);
   GridStauLSP->SetBinContent(63072,1);
   GridStauLSP->SetBinContent(63073,1);
   GridStauLSP->SetBinContent(63074,1);
   GridStauLSP->SetBinContent(63075,1);
   GridStauLSP->SetBinContent(63076,1);
   GridStauLSP->SetBinContent(63077,1);
   GridStauLSP->SetBinContent(63078,1);
   GridStauLSP->SetBinContent(63079,1);
   GridStauLSP->SetBinContent(63080,1);
   GridStauLSP->SetBinContent(63081,1);
   GridStauLSP->SetBinContent(63082,1);
   GridStauLSP->SetBinContent(63083,1);
   GridStauLSP->SetBinContent(63084,1);
   GridStauLSP->SetBinContent(63085,1);
   GridStauLSP->SetBinContent(63086,1);
   GridStauLSP->SetBinContent(63613,1);
   GridStauLSP->SetBinContent(63614,1);
   GridStauLSP->SetBinContent(63615,1);
   GridStauLSP->SetBinContent(63616,1);
   GridStauLSP->SetBinContent(63617,1);
   GridStauLSP->SetBinContent(63618,1);
   GridStauLSP->SetBinContent(63619,1);
   GridStauLSP->SetBinContent(63620,1);
   GridStauLSP->SetBinContent(63621,1);
   GridStauLSP->SetBinContent(63622,1);
   GridStauLSP->SetBinContent(63623,1);
   GridStauLSP->SetBinContent(63624,1);
   GridStauLSP->SetBinContent(63625,1);
   GridStauLSP->SetBinContent(63626,1);
   GridStauLSP->SetBinContent(63627,1);
   GridStauLSP->SetBinContent(63628,1);
   GridStauLSP->SetBinContent(63629,1);
   GridStauLSP->SetBinContent(63630,1);
   GridStauLSP->SetBinContent(63631,1);
   GridStauLSP->SetBinContent(63632,1);
   GridStauLSP->SetBinContent(63633,1);
   GridStauLSP->SetBinContent(63634,1);
   GridStauLSP->SetBinContent(63635,1);
   GridStauLSP->SetBinContent(63636,1);
   GridStauLSP->SetBinContent(63637,1);
   GridStauLSP->SetBinContent(63638,1);
   GridStauLSP->SetBinContent(63639,1);
   GridStauLSP->SetBinContent(63640,1);
   GridStauLSP->SetBinContent(63641,1);
   GridStauLSP->SetBinContent(63642,1);
   GridStauLSP->SetBinContent(63643,1);
   GridStauLSP->SetBinContent(63644,1);
   GridStauLSP->SetBinContent(63645,1);
   GridStauLSP->SetBinContent(64171,1);
   GridStauLSP->SetBinContent(64172,1);
   GridStauLSP->SetBinContent(64173,1);
   GridStauLSP->SetBinContent(64174,1);
   GridStauLSP->SetBinContent(64175,1);
   GridStauLSP->SetBinContent(64176,1);
   GridStauLSP->SetBinContent(64177,1);
   GridStauLSP->SetBinContent(64178,1);
   GridStauLSP->SetBinContent(64179,1);
   GridStauLSP->SetBinContent(64180,1);
   GridStauLSP->SetBinContent(64181,1);
   GridStauLSP->SetBinContent(64182,1);
   GridStauLSP->SetBinContent(64183,1);
   GridStauLSP->SetBinContent(64184,1);
   GridStauLSP->SetBinContent(64185,1);
   GridStauLSP->SetBinContent(64186,1);
   GridStauLSP->SetBinContent(64187,1);
   GridStauLSP->SetBinContent(64188,1);
   GridStauLSP->SetBinContent(64189,1);
   GridStauLSP->SetBinContent(64190,1);
   GridStauLSP->SetBinContent(64191,1);
   GridStauLSP->SetBinContent(64192,1);
   GridStauLSP->SetBinContent(64193,1);
   GridStauLSP->SetBinContent(64194,1);
   GridStauLSP->SetBinContent(64195,1);
   GridStauLSP->SetBinContent(64196,1);
   GridStauLSP->SetBinContent(64197,1);
   GridStauLSP->SetBinContent(64198,1);
   GridStauLSP->SetBinContent(64199,1);
   GridStauLSP->SetBinContent(64200,1);
   GridStauLSP->SetBinContent(64201,1);
   GridStauLSP->SetBinContent(64202,1);
   GridStauLSP->SetBinContent(64203,1);
   GridStauLSP->SetBinContent(64729,1);
   GridStauLSP->SetBinContent(64730,1);
   GridStauLSP->SetBinContent(64731,1);
   GridStauLSP->SetBinContent(64732,1);
   GridStauLSP->SetBinContent(64733,1);
   GridStauLSP->SetBinContent(64734,1);
   GridStauLSP->SetBinContent(64735,1);
   GridStauLSP->SetBinContent(64736,1);
   GridStauLSP->SetBinContent(64737,1);
   GridStauLSP->SetBinContent(64738,1);
   GridStauLSP->SetBinContent(64739,1);
   GridStauLSP->SetBinContent(64740,1);
   GridStauLSP->SetBinContent(64741,1);
   GridStauLSP->SetBinContent(64742,1);
   GridStauLSP->SetBinContent(64743,1);
   GridStauLSP->SetBinContent(64744,1);
   GridStauLSP->SetBinContent(64745,1);
   GridStauLSP->SetBinContent(64746,1);
   GridStauLSP->SetBinContent(64747,1);
   GridStauLSP->SetBinContent(64748,1);
   GridStauLSP->SetBinContent(64749,1);
   GridStauLSP->SetBinContent(64750,1);
   GridStauLSP->SetBinContent(64751,1);
   GridStauLSP->SetBinContent(64752,1);
   GridStauLSP->SetBinContent(64753,1);
   GridStauLSP->SetBinContent(64754,1);
   GridStauLSP->SetBinContent(64755,1);
   GridStauLSP->SetBinContent(64756,1);
   GridStauLSP->SetBinContent(64757,1);
   GridStauLSP->SetBinContent(64758,1);
   GridStauLSP->SetBinContent(64759,1);
   GridStauLSP->SetBinContent(64760,1);
   GridStauLSP->SetBinContent(64761,1);
   GridStauLSP->SetBinContent(65287,1);
   GridStauLSP->SetBinContent(65288,1);
   GridStauLSP->SetBinContent(65289,1);
   GridStauLSP->SetBinContent(65290,1);
   GridStauLSP->SetBinContent(65291,1);
   GridStauLSP->SetBinContent(65292,1);
   GridStauLSP->SetBinContent(65293,1);
   GridStauLSP->SetBinContent(65294,1);
   GridStauLSP->SetBinContent(65295,1);
   GridStauLSP->SetBinContent(65296,1);
   GridStauLSP->SetBinContent(65297,1);
   GridStauLSP->SetBinContent(65298,1);
   GridStauLSP->SetBinContent(65299,1);
   GridStauLSP->SetBinContent(65300,1);
   GridStauLSP->SetBinContent(65301,1);
   GridStauLSP->SetBinContent(65302,1);
   GridStauLSP->SetBinContent(65303,1);
   GridStauLSP->SetBinContent(65304,1);
   GridStauLSP->SetBinContent(65305,1);
   GridStauLSP->SetBinContent(65306,1);
   GridStauLSP->SetBinContent(65307,1);
   GridStauLSP->SetBinContent(65308,1);
   GridStauLSP->SetBinContent(65309,1);
   GridStauLSP->SetBinContent(65310,1);
   GridStauLSP->SetBinContent(65311,1);
   GridStauLSP->SetBinContent(65312,1);
   GridStauLSP->SetBinContent(65313,1);
   GridStauLSP->SetBinContent(65314,1);
   GridStauLSP->SetBinContent(65315,1);
   GridStauLSP->SetBinContent(65316,1);
   GridStauLSP->SetBinContent(65317,1);
   GridStauLSP->SetBinContent(65318,1);
   GridStauLSP->SetBinContent(65319,1);
   GridStauLSP->SetBinContent(65320,1);
   GridStauLSP->SetBinContent(65845,1);
   GridStauLSP->SetBinContent(65846,1);
   GridStauLSP->SetBinContent(65847,1);
   GridStauLSP->SetBinContent(65848,1);
   GridStauLSP->SetBinContent(65849,1);
   GridStauLSP->SetBinContent(65850,1);
   GridStauLSP->SetBinContent(65851,1);
   GridStauLSP->SetBinContent(65852,1);
   GridStauLSP->SetBinContent(65853,1);
   GridStauLSP->SetBinContent(65854,1);
   GridStauLSP->SetBinContent(65855,1);
   GridStauLSP->SetBinContent(65856,1);
   GridStauLSP->SetBinContent(65857,1);
   GridStauLSP->SetBinContent(65858,1);
   GridStauLSP->SetBinContent(65859,1);
   GridStauLSP->SetBinContent(65860,1);
   GridStauLSP->SetBinContent(65861,1);
   GridStauLSP->SetBinContent(65862,1);
   GridStauLSP->SetBinContent(65863,1);
   GridStauLSP->SetBinContent(65864,1);
   GridStauLSP->SetBinContent(65865,1);
   GridStauLSP->SetBinContent(65866,1);
   GridStauLSP->SetBinContent(65867,1);
   GridStauLSP->SetBinContent(65868,1);
   GridStauLSP->SetBinContent(65869,1);
   GridStauLSP->SetBinContent(65870,1);
   GridStauLSP->SetBinContent(65871,1);
   GridStauLSP->SetBinContent(65872,1);
   GridStauLSP->SetBinContent(65873,1);
   GridStauLSP->SetBinContent(65874,1);
   GridStauLSP->SetBinContent(65875,1);
   GridStauLSP->SetBinContent(65876,1);
   GridStauLSP->SetBinContent(65877,1);
   GridStauLSP->SetBinContent(65878,1);
   GridStauLSP->SetBinContent(66403,1);
   GridStauLSP->SetBinContent(66404,1);
   GridStauLSP->SetBinContent(66405,1);
   GridStauLSP->SetBinContent(66406,1);
   GridStauLSP->SetBinContent(66407,1);
   GridStauLSP->SetBinContent(66408,1);
   GridStauLSP->SetBinContent(66409,1);
   GridStauLSP->SetBinContent(66410,1);
   GridStauLSP->SetBinContent(66411,1);
   GridStauLSP->SetBinContent(66412,1);
   GridStauLSP->SetBinContent(66413,1);
   GridStauLSP->SetBinContent(66414,1);
   GridStauLSP->SetBinContent(66415,1);
   GridStauLSP->SetBinContent(66416,1);
   GridStauLSP->SetBinContent(66417,1);
   GridStauLSP->SetBinContent(66418,1);
   GridStauLSP->SetBinContent(66419,1);
   GridStauLSP->SetBinContent(66420,1);
   GridStauLSP->SetBinContent(66421,1);
   GridStauLSP->SetBinContent(66422,1);
   GridStauLSP->SetBinContent(66423,1);
   GridStauLSP->SetBinContent(66424,1);
   GridStauLSP->SetBinContent(66425,1);
   GridStauLSP->SetBinContent(66426,1);
   GridStauLSP->SetBinContent(66427,1);
   GridStauLSP->SetBinContent(66428,1);
   GridStauLSP->SetBinContent(66429,1);
   GridStauLSP->SetBinContent(66430,1);
   GridStauLSP->SetBinContent(66431,1);
   GridStauLSP->SetBinContent(66432,1);
   GridStauLSP->SetBinContent(66433,1);
   GridStauLSP->SetBinContent(66434,1);
   GridStauLSP->SetBinContent(66435,1);
   GridStauLSP->SetBinContent(66436,1);
   GridStauLSP->SetBinContent(66961,1);
   GridStauLSP->SetBinContent(66962,1);
   GridStauLSP->SetBinContent(66963,1);
   GridStauLSP->SetBinContent(66964,1);
   GridStauLSP->SetBinContent(66965,1);
   GridStauLSP->SetBinContent(66966,1);
   GridStauLSP->SetBinContent(66967,1);
   GridStauLSP->SetBinContent(66968,1);
   GridStauLSP->SetBinContent(66969,1);
   GridStauLSP->SetBinContent(66970,1);
   GridStauLSP->SetBinContent(66971,1);
   GridStauLSP->SetBinContent(66972,1);
   GridStauLSP->SetBinContent(66973,1);
   GridStauLSP->SetBinContent(66974,1);
   GridStauLSP->SetBinContent(66975,1);
   GridStauLSP->SetBinContent(66976,1);
   GridStauLSP->SetBinContent(66977,1);
   GridStauLSP->SetBinContent(66978,1);
   GridStauLSP->SetBinContent(66979,1);
   GridStauLSP->SetBinContent(66980,1);
   GridStauLSP->SetBinContent(66981,1);
   GridStauLSP->SetBinContent(66982,1);
   GridStauLSP->SetBinContent(66983,1);
   GridStauLSP->SetBinContent(66984,1);
   GridStauLSP->SetBinContent(66985,1);
   GridStauLSP->SetBinContent(66986,1);
   GridStauLSP->SetBinContent(66987,1);
   GridStauLSP->SetBinContent(66988,1);
   GridStauLSP->SetBinContent(66989,1);
   GridStauLSP->SetBinContent(66990,1);
   GridStauLSP->SetBinContent(66991,1);
   GridStauLSP->SetBinContent(66992,1);
   GridStauLSP->SetBinContent(66993,1);
   GridStauLSP->SetBinContent(66994,1);
   GridStauLSP->SetBinContent(66995,1);
   GridStauLSP->SetBinContent(67519,1);
   GridStauLSP->SetBinContent(67520,1);
   GridStauLSP->SetBinContent(67521,1);
   GridStauLSP->SetBinContent(67522,1);
   GridStauLSP->SetBinContent(67523,1);
   GridStauLSP->SetBinContent(67524,1);
   GridStauLSP->SetBinContent(67525,1);
   GridStauLSP->SetBinContent(67526,1);
   GridStauLSP->SetBinContent(67527,1);
   GridStauLSP->SetBinContent(67528,1);
   GridStauLSP->SetBinContent(67529,1);
   GridStauLSP->SetBinContent(67530,1);
   GridStauLSP->SetBinContent(67531,1);
   GridStauLSP->SetBinContent(67532,1);
   GridStauLSP->SetBinContent(67533,1);
   GridStauLSP->SetBinContent(67534,1);
   GridStauLSP->SetBinContent(67535,1);
   GridStauLSP->SetBinContent(67536,1);
   GridStauLSP->SetBinContent(67537,1);
   GridStauLSP->SetBinContent(67538,1);
   GridStauLSP->SetBinContent(67539,1);
   GridStauLSP->SetBinContent(67540,1);
   GridStauLSP->SetBinContent(67541,1);
   GridStauLSP->SetBinContent(67542,1);
   GridStauLSP->SetBinContent(67543,1);
   GridStauLSP->SetBinContent(67544,1);
   GridStauLSP->SetBinContent(67545,1);
   GridStauLSP->SetBinContent(67546,1);
   GridStauLSP->SetBinContent(67547,1);
   GridStauLSP->SetBinContent(67548,1);
   GridStauLSP->SetBinContent(67549,1);
   GridStauLSP->SetBinContent(67550,1);
   GridStauLSP->SetBinContent(67551,1);
   GridStauLSP->SetBinContent(67552,1);
   GridStauLSP->SetBinContent(67553,1);
   GridStauLSP->SetBinContent(68077,1);
   GridStauLSP->SetBinContent(68078,1);
   GridStauLSP->SetBinContent(68079,1);
   GridStauLSP->SetBinContent(68080,1);
   GridStauLSP->SetBinContent(68081,1);
   GridStauLSP->SetBinContent(68082,1);
   GridStauLSP->SetBinContent(68083,1);
   GridStauLSP->SetBinContent(68084,1);
   GridStauLSP->SetBinContent(68085,1);
   GridStauLSP->SetBinContent(68086,1);
   GridStauLSP->SetBinContent(68087,1);
   GridStauLSP->SetBinContent(68088,1);
   GridStauLSP->SetBinContent(68089,1);
   GridStauLSP->SetBinContent(68090,1);
   GridStauLSP->SetBinContent(68091,1);
   GridStauLSP->SetBinContent(68092,1);
   GridStauLSP->SetBinContent(68093,1);
   GridStauLSP->SetBinContent(68094,1);
   GridStauLSP->SetBinContent(68095,1);
   GridStauLSP->SetBinContent(68096,1);
   GridStauLSP->SetBinContent(68097,1);
   GridStauLSP->SetBinContent(68098,1);
   GridStauLSP->SetBinContent(68099,1);
   GridStauLSP->SetBinContent(68100,1);
   GridStauLSP->SetBinContent(68101,1);
   GridStauLSP->SetBinContent(68102,1);
   GridStauLSP->SetBinContent(68103,1);
   GridStauLSP->SetBinContent(68104,1);
   GridStauLSP->SetBinContent(68105,1);
   GridStauLSP->SetBinContent(68106,1);
   GridStauLSP->SetBinContent(68107,1);
   GridStauLSP->SetBinContent(68108,1);
   GridStauLSP->SetBinContent(68109,1);
   GridStauLSP->SetBinContent(68110,1);
   GridStauLSP->SetBinContent(68111,1);
   GridStauLSP->SetBinContent(68635,1);
   GridStauLSP->SetBinContent(68636,1);
   GridStauLSP->SetBinContent(68637,1);
   GridStauLSP->SetBinContent(68638,1);
   GridStauLSP->SetBinContent(68639,1);
   GridStauLSP->SetBinContent(68640,1);
   GridStauLSP->SetBinContent(68641,1);
   GridStauLSP->SetBinContent(68642,1);
   GridStauLSP->SetBinContent(68643,1);
   GridStauLSP->SetBinContent(68644,1);
   GridStauLSP->SetBinContent(68645,1);
   GridStauLSP->SetBinContent(68646,1);
   GridStauLSP->SetBinContent(68647,1);
   GridStauLSP->SetBinContent(68648,1);
   GridStauLSP->SetBinContent(68649,1);
   GridStauLSP->SetBinContent(68650,1);
   GridStauLSP->SetBinContent(68651,1);
   GridStauLSP->SetBinContent(68652,1);
   GridStauLSP->SetBinContent(68653,1);
   GridStauLSP->SetBinContent(68654,1);
   GridStauLSP->SetBinContent(68655,1);
   GridStauLSP->SetBinContent(68656,1);
   GridStauLSP->SetBinContent(68657,1);
   GridStauLSP->SetBinContent(68658,1);
   GridStauLSP->SetBinContent(68659,1);
   GridStauLSP->SetBinContent(68660,1);
   GridStauLSP->SetBinContent(68661,1);
   GridStauLSP->SetBinContent(68662,1);
   GridStauLSP->SetBinContent(68663,1);
   GridStauLSP->SetBinContent(68664,1);
   GridStauLSP->SetBinContent(68665,1);
   GridStauLSP->SetBinContent(68666,1);
   GridStauLSP->SetBinContent(68667,1);
   GridStauLSP->SetBinContent(68668,1);
   GridStauLSP->SetBinContent(68669,1);
   GridStauLSP->SetBinContent(68670,1);
   GridStauLSP->SetBinContent(69193,1);
   GridStauLSP->SetBinContent(69194,1);
   GridStauLSP->SetBinContent(69195,1);
   GridStauLSP->SetBinContent(69196,1);
   GridStauLSP->SetBinContent(69197,1);
   GridStauLSP->SetBinContent(69198,1);
   GridStauLSP->SetBinContent(69199,1);
   GridStauLSP->SetBinContent(69200,1);
   GridStauLSP->SetBinContent(69201,1);
   GridStauLSP->SetBinContent(69202,1);
   GridStauLSP->SetBinContent(69203,1);
   GridStauLSP->SetBinContent(69204,1);
   GridStauLSP->SetBinContent(69205,1);
   GridStauLSP->SetBinContent(69206,1);
   GridStauLSP->SetBinContent(69207,1);
   GridStauLSP->SetBinContent(69208,1);
   GridStauLSP->SetBinContent(69209,1);
   GridStauLSP->SetBinContent(69210,1);
   GridStauLSP->SetBinContent(69211,1);
   GridStauLSP->SetBinContent(69212,1);
   GridStauLSP->SetBinContent(69213,1);
   GridStauLSP->SetBinContent(69214,1);
   GridStauLSP->SetBinContent(69215,1);
   GridStauLSP->SetBinContent(69216,1);
   GridStauLSP->SetBinContent(69217,1);
   GridStauLSP->SetBinContent(69218,1);
   GridStauLSP->SetBinContent(69219,1);
   GridStauLSP->SetBinContent(69220,1);
   GridStauLSP->SetBinContent(69221,1);
   GridStauLSP->SetBinContent(69222,1);
   GridStauLSP->SetBinContent(69223,1);
   GridStauLSP->SetBinContent(69224,1);
   GridStauLSP->SetBinContent(69225,1);
   GridStauLSP->SetBinContent(69226,1);
   GridStauLSP->SetBinContent(69227,1);
   GridStauLSP->SetBinContent(69228,1);
   GridStauLSP->SetBinContent(69751,1);
   GridStauLSP->SetBinContent(69752,1);
   GridStauLSP->SetBinContent(69753,1);
   GridStauLSP->SetBinContent(69754,1);
   GridStauLSP->SetBinContent(69755,1);
   GridStauLSP->SetBinContent(69756,1);
   GridStauLSP->SetBinContent(69757,1);
   GridStauLSP->SetBinContent(69758,1);
   GridStauLSP->SetBinContent(69759,1);
   GridStauLSP->SetBinContent(69760,1);
   GridStauLSP->SetBinContent(69761,1);
   GridStauLSP->SetBinContent(69762,1);
   GridStauLSP->SetBinContent(69763,1);
   GridStauLSP->SetBinContent(69764,1);
   GridStauLSP->SetBinContent(69765,1);
   GridStauLSP->SetBinContent(69766,1);
   GridStauLSP->SetBinContent(69767,1);
   GridStauLSP->SetBinContent(69768,1);
   GridStauLSP->SetBinContent(69769,1);
   GridStauLSP->SetBinContent(69770,1);
   GridStauLSP->SetBinContent(69771,1);
   GridStauLSP->SetBinContent(69772,1);
   GridStauLSP->SetBinContent(69773,1);
   GridStauLSP->SetBinContent(69774,1);
   GridStauLSP->SetBinContent(69775,1);
   GridStauLSP->SetBinContent(69776,1);
   GridStauLSP->SetBinContent(69777,1);
   GridStauLSP->SetBinContent(69778,1);
   GridStauLSP->SetBinContent(69779,1);
   GridStauLSP->SetBinContent(69780,1);
   GridStauLSP->SetBinContent(69781,1);
   GridStauLSP->SetBinContent(69782,1);
   GridStauLSP->SetBinContent(69783,1);
   GridStauLSP->SetBinContent(69784,1);
   GridStauLSP->SetBinContent(69785,1);
   GridStauLSP->SetBinContent(69786,1);
   GridStauLSP->SetBinContent(70309,1);
   GridStauLSP->SetBinContent(70310,1);
   GridStauLSP->SetBinContent(70311,1);
   GridStauLSP->SetBinContent(70312,1);
   GridStauLSP->SetBinContent(70313,1);
   GridStauLSP->SetBinContent(70314,1);
   GridStauLSP->SetBinContent(70315,1);
   GridStauLSP->SetBinContent(70316,1);
   GridStauLSP->SetBinContent(70317,1);
   GridStauLSP->SetBinContent(70318,1);
   GridStauLSP->SetBinContent(70319,1);
   GridStauLSP->SetBinContent(70320,1);
   GridStauLSP->SetBinContent(70321,1);
   GridStauLSP->SetBinContent(70322,1);
   GridStauLSP->SetBinContent(70323,1);
   GridStauLSP->SetBinContent(70324,1);
   GridStauLSP->SetBinContent(70325,1);
   GridStauLSP->SetBinContent(70326,1);
   GridStauLSP->SetBinContent(70327,1);
   GridStauLSP->SetBinContent(70328,1);
   GridStauLSP->SetBinContent(70329,1);
   GridStauLSP->SetBinContent(70330,1);
   GridStauLSP->SetBinContent(70331,1);
   GridStauLSP->SetBinContent(70332,1);
   GridStauLSP->SetBinContent(70333,1);
   GridStauLSP->SetBinContent(70334,1);
   GridStauLSP->SetBinContent(70335,1);
   GridStauLSP->SetBinContent(70336,1);
   GridStauLSP->SetBinContent(70337,1);
   GridStauLSP->SetBinContent(70338,1);
   GridStauLSP->SetBinContent(70339,1);
   GridStauLSP->SetBinContent(70340,1);
   GridStauLSP->SetBinContent(70341,1);
   GridStauLSP->SetBinContent(70342,1);
   GridStauLSP->SetBinContent(70343,1);
   GridStauLSP->SetBinContent(70344,1);
   GridStauLSP->SetBinContent(70345,1);
   GridStauLSP->SetBinContent(70867,1);
   GridStauLSP->SetBinContent(70868,1);
   GridStauLSP->SetBinContent(70869,1);
   GridStauLSP->SetBinContent(70870,1);
   GridStauLSP->SetBinContent(70871,1);
   GridStauLSP->SetBinContent(70872,1);
   GridStauLSP->SetBinContent(70873,1);
   GridStauLSP->SetBinContent(70874,1);
   GridStauLSP->SetBinContent(70875,1);
   GridStauLSP->SetBinContent(70876,1);
   GridStauLSP->SetBinContent(70877,1);
   GridStauLSP->SetBinContent(70878,1);
   GridStauLSP->SetBinContent(70879,1);
   GridStauLSP->SetBinContent(70880,1);
   GridStauLSP->SetBinContent(70881,1);
   GridStauLSP->SetBinContent(70882,1);
   GridStauLSP->SetBinContent(70883,1);
   GridStauLSP->SetBinContent(70884,1);
   GridStauLSP->SetBinContent(70885,1);
   GridStauLSP->SetBinContent(70886,1);
   GridStauLSP->SetBinContent(70887,1);
   GridStauLSP->SetBinContent(70888,1);
   GridStauLSP->SetBinContent(70889,1);
   GridStauLSP->SetBinContent(70890,1);
   GridStauLSP->SetBinContent(70891,1);
   GridStauLSP->SetBinContent(70892,1);
   GridStauLSP->SetBinContent(70893,1);
   GridStauLSP->SetBinContent(70894,1);
   GridStauLSP->SetBinContent(70895,1);
   GridStauLSP->SetBinContent(70896,1);
   GridStauLSP->SetBinContent(70897,1);
   GridStauLSP->SetBinContent(70898,1);
   GridStauLSP->SetBinContent(70899,1);
   GridStauLSP->SetBinContent(70900,1);
   GridStauLSP->SetBinContent(70901,1);
   GridStauLSP->SetBinContent(70902,1);
   GridStauLSP->SetBinContent(70903,1);
   GridStauLSP->SetBinContent(71425,1);
   GridStauLSP->SetBinContent(71426,1);
   GridStauLSP->SetBinContent(71427,1);
   GridStauLSP->SetBinContent(71428,1);
   GridStauLSP->SetBinContent(71429,1);
   GridStauLSP->SetBinContent(71430,1);
   GridStauLSP->SetBinContent(71431,1);
   GridStauLSP->SetBinContent(71432,1);
   GridStauLSP->SetBinContent(71433,1);
   GridStauLSP->SetBinContent(71434,1);
   GridStauLSP->SetBinContent(71435,1);
   GridStauLSP->SetBinContent(71436,1);
   GridStauLSP->SetBinContent(71437,1);
   GridStauLSP->SetBinContent(71438,1);
   GridStauLSP->SetBinContent(71439,1);
   GridStauLSP->SetBinContent(71440,1);
   GridStauLSP->SetBinContent(71441,1);
   GridStauLSP->SetBinContent(71442,1);
   GridStauLSP->SetBinContent(71443,1);
   GridStauLSP->SetBinContent(71444,1);
   GridStauLSP->SetBinContent(71445,1);
   GridStauLSP->SetBinContent(71446,1);
   GridStauLSP->SetBinContent(71447,1);
   GridStauLSP->SetBinContent(71448,1);
   GridStauLSP->SetBinContent(71449,1);
   GridStauLSP->SetBinContent(71450,1);
   GridStauLSP->SetBinContent(71451,1);
   GridStauLSP->SetBinContent(71452,1);
   GridStauLSP->SetBinContent(71453,1);
   GridStauLSP->SetBinContent(71454,1);
   GridStauLSP->SetBinContent(71455,1);
   GridStauLSP->SetBinContent(71456,1);
   GridStauLSP->SetBinContent(71457,1);
   GridStauLSP->SetBinContent(71458,1);
   GridStauLSP->SetBinContent(71459,1);
   GridStauLSP->SetBinContent(71460,1);
   GridStauLSP->SetBinContent(71461,1);
   GridStauLSP->SetBinContent(71983,1);
   GridStauLSP->SetBinContent(71984,1);
   GridStauLSP->SetBinContent(71985,1);
   GridStauLSP->SetBinContent(71986,1);
   GridStauLSP->SetBinContent(71987,1);
   GridStauLSP->SetBinContent(71988,1);
   GridStauLSP->SetBinContent(71989,1);
   GridStauLSP->SetBinContent(71990,1);
   GridStauLSP->SetBinContent(71991,1);
   GridStauLSP->SetBinContent(71992,1);
   GridStauLSP->SetBinContent(71993,1);
   GridStauLSP->SetBinContent(71994,1);
   GridStauLSP->SetBinContent(71995,1);
   GridStauLSP->SetBinContent(71996,1);
   GridStauLSP->SetBinContent(71997,1);
   GridStauLSP->SetBinContent(71998,1);
   GridStauLSP->SetBinContent(71999,1);
   GridStauLSP->SetBinContent(72000,1);
   GridStauLSP->SetBinContent(72001,1);
   GridStauLSP->SetBinContent(72002,1);
   GridStauLSP->SetBinContent(72003,1);
   GridStauLSP->SetBinContent(72004,1);
   GridStauLSP->SetBinContent(72005,1);
   GridStauLSP->SetBinContent(72006,1);
   GridStauLSP->SetBinContent(72007,1);
   GridStauLSP->SetBinContent(72008,1);
   GridStauLSP->SetBinContent(72009,1);
   GridStauLSP->SetBinContent(72010,1);
   GridStauLSP->SetBinContent(72011,1);
   GridStauLSP->SetBinContent(72012,1);
   GridStauLSP->SetBinContent(72013,1);
   GridStauLSP->SetBinContent(72014,1);
   GridStauLSP->SetBinContent(72015,1);
   GridStauLSP->SetBinContent(72016,1);
   GridStauLSP->SetBinContent(72017,1);
   GridStauLSP->SetBinContent(72018,1);
   GridStauLSP->SetBinContent(72019,1);
   GridStauLSP->SetBinContent(72020,1);
   GridStauLSP->SetBinContent(72541,1);
   GridStauLSP->SetBinContent(72542,1);
   GridStauLSP->SetBinContent(72543,1);
   GridStauLSP->SetBinContent(72544,1);
   GridStauLSP->SetBinContent(72545,1);
   GridStauLSP->SetBinContent(72546,1);
   GridStauLSP->SetBinContent(72547,1);
   GridStauLSP->SetBinContent(72548,1);
   GridStauLSP->SetBinContent(72549,1);
   GridStauLSP->SetBinContent(72550,1);
   GridStauLSP->SetBinContent(72551,1);
   GridStauLSP->SetBinContent(72552,1);
   GridStauLSP->SetBinContent(72553,1);
   GridStauLSP->SetBinContent(72554,1);
   GridStauLSP->SetBinContent(72555,1);
   GridStauLSP->SetBinContent(72556,1);
   GridStauLSP->SetBinContent(72557,1);
   GridStauLSP->SetBinContent(72558,1);
   GridStauLSP->SetBinContent(72559,1);
   GridStauLSP->SetBinContent(72560,1);
   GridStauLSP->SetBinContent(72561,1);
   GridStauLSP->SetBinContent(72562,1);
   GridStauLSP->SetBinContent(72563,1);
   GridStauLSP->SetBinContent(72564,1);
   GridStauLSP->SetBinContent(72565,1);
   GridStauLSP->SetBinContent(72566,1);
   GridStauLSP->SetBinContent(72567,1);
   GridStauLSP->SetBinContent(72568,1);
   GridStauLSP->SetBinContent(72569,1);
   GridStauLSP->SetBinContent(72570,1);
   GridStauLSP->SetBinContent(72571,1);
   GridStauLSP->SetBinContent(72572,1);
   GridStauLSP->SetBinContent(72573,1);
   GridStauLSP->SetBinContent(72574,1);
   GridStauLSP->SetBinContent(72575,1);
   GridStauLSP->SetBinContent(72576,1);
   GridStauLSP->SetBinContent(72577,1);
   GridStauLSP->SetBinContent(72578,1);
   GridStauLSP->SetBinContent(73099,1);
   GridStauLSP->SetBinContent(73100,1);
   GridStauLSP->SetBinContent(73101,1);
   GridStauLSP->SetBinContent(73102,1);
   GridStauLSP->SetBinContent(73103,1);
   GridStauLSP->SetBinContent(73104,1);
   GridStauLSP->SetBinContent(73105,1);
   GridStauLSP->SetBinContent(73106,1);
   GridStauLSP->SetBinContent(73107,1);
   GridStauLSP->SetBinContent(73108,1);
   GridStauLSP->SetBinContent(73109,1);
   GridStauLSP->SetBinContent(73110,1);
   GridStauLSP->SetBinContent(73111,1);
   GridStauLSP->SetBinContent(73112,1);
   GridStauLSP->SetBinContent(73113,1);
   GridStauLSP->SetBinContent(73114,1);
   GridStauLSP->SetBinContent(73115,1);
   GridStauLSP->SetBinContent(73116,1);
   GridStauLSP->SetBinContent(73117,1);
   GridStauLSP->SetBinContent(73118,1);
   GridStauLSP->SetBinContent(73119,1);
   GridStauLSP->SetBinContent(73120,1);
   GridStauLSP->SetBinContent(73121,1);
   GridStauLSP->SetBinContent(73122,1);
   GridStauLSP->SetBinContent(73123,1);
   GridStauLSP->SetBinContent(73124,1);
   GridStauLSP->SetBinContent(73125,1);
   GridStauLSP->SetBinContent(73126,1);
   GridStauLSP->SetBinContent(73127,1);
   GridStauLSP->SetBinContent(73128,1);
   GridStauLSP->SetBinContent(73129,1);
   GridStauLSP->SetBinContent(73130,1);
   GridStauLSP->SetBinContent(73131,1);
   GridStauLSP->SetBinContent(73132,1);
   GridStauLSP->SetBinContent(73133,1);
   GridStauLSP->SetBinContent(73134,1);
   GridStauLSP->SetBinContent(73135,1);
   GridStauLSP->SetBinContent(73136,1);
   GridStauLSP->SetBinContent(73657,1);
   GridStauLSP->SetBinContent(73658,1);
   GridStauLSP->SetBinContent(73659,1);
   GridStauLSP->SetBinContent(73660,1);
   GridStauLSP->SetBinContent(73661,1);
   GridStauLSP->SetBinContent(73662,1);
   GridStauLSP->SetBinContent(73663,1);
   GridStauLSP->SetBinContent(73664,1);
   GridStauLSP->SetBinContent(73665,1);
   GridStauLSP->SetBinContent(73666,1);
   GridStauLSP->SetBinContent(73667,1);
   GridStauLSP->SetBinContent(73668,1);
   GridStauLSP->SetBinContent(73669,1);
   GridStauLSP->SetBinContent(73670,1);
   GridStauLSP->SetBinContent(73671,1);
   GridStauLSP->SetBinContent(73672,1);
   GridStauLSP->SetBinContent(73673,1);
   GridStauLSP->SetBinContent(73674,1);
   GridStauLSP->SetBinContent(73675,1);
   GridStauLSP->SetBinContent(73676,1);
   GridStauLSP->SetBinContent(73677,1);
   GridStauLSP->SetBinContent(73678,1);
   GridStauLSP->SetBinContent(73679,1);
   GridStauLSP->SetBinContent(73680,1);
   GridStauLSP->SetBinContent(73681,1);
   GridStauLSP->SetBinContent(73682,1);
   GridStauLSP->SetBinContent(73683,1);
   GridStauLSP->SetBinContent(73684,1);
   GridStauLSP->SetBinContent(73685,1);
   GridStauLSP->SetBinContent(73686,1);
   GridStauLSP->SetBinContent(73687,1);
   GridStauLSP->SetBinContent(73688,1);
   GridStauLSP->SetBinContent(73689,1);
   GridStauLSP->SetBinContent(73690,1);
   GridStauLSP->SetBinContent(73691,1);
   GridStauLSP->SetBinContent(73692,1);
   GridStauLSP->SetBinContent(73693,1);
   GridStauLSP->SetBinContent(73694,1);
   GridStauLSP->SetBinContent(73695,1);
   GridStauLSP->SetBinContent(74215,1);
   GridStauLSP->SetBinContent(74216,1);
   GridStauLSP->SetBinContent(74217,1);
   GridStauLSP->SetBinContent(74218,1);
   GridStauLSP->SetBinContent(74219,1);
   GridStauLSP->SetBinContent(74220,1);
   GridStauLSP->SetBinContent(74221,1);
   GridStauLSP->SetBinContent(74222,1);
   GridStauLSP->SetBinContent(74223,1);
   GridStauLSP->SetBinContent(74224,1);
   GridStauLSP->SetBinContent(74225,1);
   GridStauLSP->SetBinContent(74226,1);
   GridStauLSP->SetBinContent(74227,1);
   GridStauLSP->SetBinContent(74228,1);
   GridStauLSP->SetBinContent(74229,1);
   GridStauLSP->SetBinContent(74230,1);
   GridStauLSP->SetBinContent(74231,1);
   GridStauLSP->SetBinContent(74232,1);
   GridStauLSP->SetBinContent(74233,1);
   GridStauLSP->SetBinContent(74234,1);
   GridStauLSP->SetBinContent(74235,1);
   GridStauLSP->SetBinContent(74236,1);
   GridStauLSP->SetBinContent(74237,1);
   GridStauLSP->SetBinContent(74238,1);
   GridStauLSP->SetBinContent(74239,1);
   GridStauLSP->SetBinContent(74240,1);
   GridStauLSP->SetBinContent(74241,1);
   GridStauLSP->SetBinContent(74242,1);
   GridStauLSP->SetBinContent(74243,1);
   GridStauLSP->SetBinContent(74244,1);
   GridStauLSP->SetBinContent(74245,1);
   GridStauLSP->SetBinContent(74246,1);
   GridStauLSP->SetBinContent(74247,1);
   GridStauLSP->SetBinContent(74248,1);
   GridStauLSP->SetBinContent(74249,1);
   GridStauLSP->SetBinContent(74250,1);
   GridStauLSP->SetBinContent(74251,1);
   GridStauLSP->SetBinContent(74252,1);
   GridStauLSP->SetBinContent(74253,1);
   GridStauLSP->SetBinContent(74773,1);
   GridStauLSP->SetBinContent(74774,1);
   GridStauLSP->SetBinContent(74775,1);
   GridStauLSP->SetBinContent(74776,1);
   GridStauLSP->SetBinContent(74777,1);
   GridStauLSP->SetBinContent(74778,1);
   GridStauLSP->SetBinContent(74779,1);
   GridStauLSP->SetBinContent(74780,1);
   GridStauLSP->SetBinContent(74781,1);
   GridStauLSP->SetBinContent(74782,1);
   GridStauLSP->SetBinContent(74783,1);
   GridStauLSP->SetBinContent(74784,1);
   GridStauLSP->SetBinContent(74785,1);
   GridStauLSP->SetBinContent(74786,1);
   GridStauLSP->SetBinContent(74787,1);
   GridStauLSP->SetBinContent(74788,1);
   GridStauLSP->SetBinContent(74789,1);
   GridStauLSP->SetBinContent(74790,1);
   GridStauLSP->SetBinContent(74791,1);
   GridStauLSP->SetBinContent(74792,1);
   GridStauLSP->SetBinContent(74793,1);
   GridStauLSP->SetBinContent(74794,1);
   GridStauLSP->SetBinContent(74795,1);
   GridStauLSP->SetBinContent(74796,1);
   GridStauLSP->SetBinContent(74797,1);
   GridStauLSP->SetBinContent(74798,1);
   GridStauLSP->SetBinContent(74799,1);
   GridStauLSP->SetBinContent(74800,1);
   GridStauLSP->SetBinContent(74801,1);
   GridStauLSP->SetBinContent(74802,1);
   GridStauLSP->SetBinContent(74803,1);
   GridStauLSP->SetBinContent(74804,1);
   GridStauLSP->SetBinContent(74805,1);
   GridStauLSP->SetBinContent(74806,1);
   GridStauLSP->SetBinContent(74807,1);
   GridStauLSP->SetBinContent(74808,1);
   GridStauLSP->SetBinContent(74809,1);
   GridStauLSP->SetBinContent(74810,1);
   GridStauLSP->SetBinContent(74811,1);
   GridStauLSP->SetBinContent(75331,1);
   GridStauLSP->SetBinContent(75332,1);
   GridStauLSP->SetBinContent(75333,1);
   GridStauLSP->SetBinContent(75334,1);
   GridStauLSP->SetBinContent(75335,1);
   GridStauLSP->SetBinContent(75336,1);
   GridStauLSP->SetBinContent(75337,1);
   GridStauLSP->SetBinContent(75338,1);
   GridStauLSP->SetBinContent(75339,1);
   GridStauLSP->SetBinContent(75340,1);
   GridStauLSP->SetBinContent(75341,1);
   GridStauLSP->SetBinContent(75342,1);
   GridStauLSP->SetBinContent(75343,1);
   GridStauLSP->SetBinContent(75344,1);
   GridStauLSP->SetBinContent(75345,1);
   GridStauLSP->SetBinContent(75346,1);
   GridStauLSP->SetBinContent(75347,1);
   GridStauLSP->SetBinContent(75348,1);
   GridStauLSP->SetBinContent(75349,1);
   GridStauLSP->SetBinContent(75350,1);
   GridStauLSP->SetBinContent(75351,1);
   GridStauLSP->SetBinContent(75352,1);
   GridStauLSP->SetBinContent(75353,1);
   GridStauLSP->SetBinContent(75354,1);
   GridStauLSP->SetBinContent(75355,1);
   GridStauLSP->SetBinContent(75356,1);
   GridStauLSP->SetBinContent(75357,1);
   GridStauLSP->SetBinContent(75358,1);
   GridStauLSP->SetBinContent(75359,1);
   GridStauLSP->SetBinContent(75360,1);
   GridStauLSP->SetBinContent(75361,1);
   GridStauLSP->SetBinContent(75362,1);
   GridStauLSP->SetBinContent(75363,1);
   GridStauLSP->SetBinContent(75364,1);
   GridStauLSP->SetBinContent(75365,1);
   GridStauLSP->SetBinContent(75366,1);
   GridStauLSP->SetBinContent(75367,1);
   GridStauLSP->SetBinContent(75368,1);
   GridStauLSP->SetBinContent(75369,1);
   GridStauLSP->SetBinContent(75370,1);
   GridStauLSP->SetBinContent(75889,1);
   GridStauLSP->SetBinContent(75890,1);
   GridStauLSP->SetBinContent(75891,1);
   GridStauLSP->SetBinContent(75892,1);
   GridStauLSP->SetBinContent(75893,1);
   GridStauLSP->SetBinContent(75894,1);
   GridStauLSP->SetBinContent(75895,1);
   GridStauLSP->SetBinContent(75896,1);
   GridStauLSP->SetBinContent(75897,1);
   GridStauLSP->SetBinContent(75898,1);
   GridStauLSP->SetBinContent(75899,1);
   GridStauLSP->SetBinContent(75900,1);
   GridStauLSP->SetBinContent(75901,1);
   GridStauLSP->SetBinContent(75902,1);
   GridStauLSP->SetBinContent(75903,1);
   GridStauLSP->SetBinContent(75904,1);
   GridStauLSP->SetBinContent(75905,1);
   GridStauLSP->SetBinContent(75906,1);
   GridStauLSP->SetBinContent(75907,1);
   GridStauLSP->SetBinContent(75908,1);
   GridStauLSP->SetBinContent(75909,1);
   GridStauLSP->SetBinContent(75910,1);
   GridStauLSP->SetBinContent(75911,1);
   GridStauLSP->SetBinContent(75912,1);
   GridStauLSP->SetBinContent(75913,1);
   GridStauLSP->SetBinContent(75914,1);
   GridStauLSP->SetBinContent(75915,1);
   GridStauLSP->SetBinContent(75916,1);
   GridStauLSP->SetBinContent(75917,1);
   GridStauLSP->SetBinContent(75918,1);
   GridStauLSP->SetBinContent(75919,1);
   GridStauLSP->SetBinContent(75920,1);
   GridStauLSP->SetBinContent(75921,1);
   GridStauLSP->SetBinContent(75922,1);
   GridStauLSP->SetBinContent(75923,1);
   GridStauLSP->SetBinContent(75924,1);
   GridStauLSP->SetBinContent(75925,1);
   GridStauLSP->SetBinContent(75926,1);
   GridStauLSP->SetBinContent(75927,1);
   GridStauLSP->SetBinContent(75928,1);
   GridStauLSP->SetBinContent(76447,1);
   GridStauLSP->SetBinContent(76448,1);
   GridStauLSP->SetBinContent(76449,1);
   GridStauLSP->SetBinContent(76450,1);
   GridStauLSP->SetBinContent(76451,1);
   GridStauLSP->SetBinContent(76452,1);
   GridStauLSP->SetBinContent(76453,1);
   GridStauLSP->SetBinContent(76454,1);
   GridStauLSP->SetBinContent(76455,1);
   GridStauLSP->SetBinContent(76456,1);
   GridStauLSP->SetBinContent(76457,1);
   GridStauLSP->SetBinContent(76458,1);
   GridStauLSP->SetBinContent(76459,1);
   GridStauLSP->SetBinContent(76460,1);
   GridStauLSP->SetBinContent(76461,1);
   GridStauLSP->SetBinContent(76462,1);
   GridStauLSP->SetBinContent(76463,1);
   GridStauLSP->SetBinContent(76464,1);
   GridStauLSP->SetBinContent(76465,1);
   GridStauLSP->SetBinContent(76466,1);
   GridStauLSP->SetBinContent(76467,1);
   GridStauLSP->SetBinContent(76468,1);
   GridStauLSP->SetBinContent(76469,1);
   GridStauLSP->SetBinContent(76470,1);
   GridStauLSP->SetBinContent(76471,1);
   GridStauLSP->SetBinContent(76472,1);
   GridStauLSP->SetBinContent(76473,1);
   GridStauLSP->SetBinContent(76474,1);
   GridStauLSP->SetBinContent(76475,1);
   GridStauLSP->SetBinContent(76476,1);
   GridStauLSP->SetBinContent(76477,1);
   GridStauLSP->SetBinContent(76478,1);
   GridStauLSP->SetBinContent(76479,1);
   GridStauLSP->SetBinContent(76480,1);
   GridStauLSP->SetBinContent(76481,1);
   GridStauLSP->SetBinContent(76482,1);
   GridStauLSP->SetBinContent(76483,1);
   GridStauLSP->SetBinContent(76484,1);
   GridStauLSP->SetBinContent(76485,1);
   GridStauLSP->SetBinContent(76486,1);
   GridStauLSP->SetBinContent(77005,1);
   GridStauLSP->SetBinContent(77006,1);
   GridStauLSP->SetBinContent(77007,1);
   GridStauLSP->SetBinContent(77008,1);
   GridStauLSP->SetBinContent(77009,1);
   GridStauLSP->SetBinContent(77010,1);
   GridStauLSP->SetBinContent(77011,1);
   GridStauLSP->SetBinContent(77012,1);
   GridStauLSP->SetBinContent(77013,1);
   GridStauLSP->SetBinContent(77014,1);
   GridStauLSP->SetBinContent(77015,1);
   GridStauLSP->SetBinContent(77016,1);
   GridStauLSP->SetBinContent(77017,1);
   GridStauLSP->SetBinContent(77018,1);
   GridStauLSP->SetBinContent(77019,1);
   GridStauLSP->SetBinContent(77020,1);
   GridStauLSP->SetBinContent(77021,1);
   GridStauLSP->SetBinContent(77022,1);
   GridStauLSP->SetBinContent(77023,1);
   GridStauLSP->SetBinContent(77024,1);
   GridStauLSP->SetBinContent(77025,1);
   GridStauLSP->SetBinContent(77026,1);
   GridStauLSP->SetBinContent(77027,1);
   GridStauLSP->SetBinContent(77028,1);
   GridStauLSP->SetBinContent(77029,1);
   GridStauLSP->SetBinContent(77030,1);
   GridStauLSP->SetBinContent(77031,1);
   GridStauLSP->SetBinContent(77032,1);
   GridStauLSP->SetBinContent(77033,1);
   GridStauLSP->SetBinContent(77034,1);
   GridStauLSP->SetBinContent(77035,1);
   GridStauLSP->SetBinContent(77036,1);
   GridStauLSP->SetBinContent(77037,1);
   GridStauLSP->SetBinContent(77038,1);
   GridStauLSP->SetBinContent(77039,1);
   GridStauLSP->SetBinContent(77040,1);
   GridStauLSP->SetBinContent(77041,1);
   GridStauLSP->SetBinContent(77042,1);
   GridStauLSP->SetBinContent(77043,1);
   GridStauLSP->SetBinContent(77044,1);
   GridStauLSP->SetBinContent(77045,1);
   GridStauLSP->SetBinContent(77563,1);
   GridStauLSP->SetBinContent(77564,1);
   GridStauLSP->SetBinContent(77565,1);
   GridStauLSP->SetBinContent(77566,1);
   GridStauLSP->SetBinContent(77567,1);
   GridStauLSP->SetBinContent(77568,1);
   GridStauLSP->SetBinContent(77569,1);
   GridStauLSP->SetBinContent(77570,1);
   GridStauLSP->SetBinContent(77571,1);
   GridStauLSP->SetBinContent(77572,1);
   GridStauLSP->SetBinContent(77573,1);
   GridStauLSP->SetBinContent(77574,1);
   GridStauLSP->SetBinContent(77575,1);
   GridStauLSP->SetBinContent(77576,1);
   GridStauLSP->SetBinContent(77577,1);
   GridStauLSP->SetBinContent(77578,1);
   GridStauLSP->SetBinContent(77579,1);
   GridStauLSP->SetBinContent(77580,1);
   GridStauLSP->SetBinContent(77581,1);
   GridStauLSP->SetBinContent(77582,1);
   GridStauLSP->SetBinContent(77583,1);
   GridStauLSP->SetBinContent(77584,1);
   GridStauLSP->SetBinContent(77585,1);
   GridStauLSP->SetBinContent(77586,1);
   GridStauLSP->SetBinContent(77587,1);
   GridStauLSP->SetBinContent(77588,1);
   GridStauLSP->SetBinContent(77589,1);
   GridStauLSP->SetBinContent(77590,1);
   GridStauLSP->SetBinContent(77591,1);
   GridStauLSP->SetBinContent(77592,1);
   GridStauLSP->SetBinContent(77593,1);
   GridStauLSP->SetBinContent(77594,1);
   GridStauLSP->SetBinContent(77595,1);
   GridStauLSP->SetBinContent(77596,1);
   GridStauLSP->SetBinContent(77597,1);
   GridStauLSP->SetBinContent(77598,1);
   GridStauLSP->SetBinContent(77599,1);
   GridStauLSP->SetBinContent(77600,1);
   GridStauLSP->SetBinContent(77601,1);
   GridStauLSP->SetBinContent(77602,1);
   GridStauLSP->SetBinContent(77603,1);
   GridStauLSP->SetBinContent(78121,1);
   GridStauLSP->SetBinContent(78122,1);
   GridStauLSP->SetBinContent(78123,1);
   GridStauLSP->SetBinContent(78124,1);
   GridStauLSP->SetBinContent(78125,1);
   GridStauLSP->SetBinContent(78126,1);
   GridStauLSP->SetBinContent(78127,1);
   GridStauLSP->SetBinContent(78128,1);
   GridStauLSP->SetBinContent(78129,1);
   GridStauLSP->SetBinContent(78130,1);
   GridStauLSP->SetBinContent(78131,1);
   GridStauLSP->SetBinContent(78132,1);
   GridStauLSP->SetBinContent(78133,1);
   GridStauLSP->SetBinContent(78134,1);
   GridStauLSP->SetBinContent(78135,1);
   GridStauLSP->SetBinContent(78136,1);
   GridStauLSP->SetBinContent(78137,1);
   GridStauLSP->SetBinContent(78138,1);
   GridStauLSP->SetBinContent(78139,1);
   GridStauLSP->SetBinContent(78140,1);
   GridStauLSP->SetBinContent(78141,1);
   GridStauLSP->SetBinContent(78142,1);
   GridStauLSP->SetBinContent(78143,1);
   GridStauLSP->SetBinContent(78144,1);
   GridStauLSP->SetBinContent(78145,1);
   GridStauLSP->SetBinContent(78146,1);
   GridStauLSP->SetBinContent(78147,1);
   GridStauLSP->SetBinContent(78148,1);
   GridStauLSP->SetBinContent(78149,1);
   GridStauLSP->SetBinContent(78150,1);
   GridStauLSP->SetBinContent(78151,1);
   GridStauLSP->SetBinContent(78152,1);
   GridStauLSP->SetBinContent(78153,1);
   GridStauLSP->SetBinContent(78154,1);
   GridStauLSP->SetBinContent(78155,1);
   GridStauLSP->SetBinContent(78156,1);
   GridStauLSP->SetBinContent(78157,1);
   GridStauLSP->SetBinContent(78158,1);
   GridStauLSP->SetBinContent(78159,1);
   GridStauLSP->SetBinContent(78160,1);
   GridStauLSP->SetBinContent(78161,1);
   GridStauLSP->SetBinContent(78679,1);
   GridStauLSP->SetBinContent(78680,1);
   GridStauLSP->SetBinContent(78681,1);
   GridStauLSP->SetBinContent(78682,1);
   GridStauLSP->SetBinContent(78683,1);
   GridStauLSP->SetBinContent(78684,1);
   GridStauLSP->SetBinContent(78685,1);
   GridStauLSP->SetBinContent(78686,1);
   GridStauLSP->SetBinContent(78687,1);
   GridStauLSP->SetBinContent(78688,1);
   GridStauLSP->SetBinContent(78689,1);
   GridStauLSP->SetBinContent(78690,1);
   GridStauLSP->SetBinContent(78691,1);
   GridStauLSP->SetBinContent(78692,1);
   GridStauLSP->SetBinContent(78693,1);
   GridStauLSP->SetBinContent(78694,1);
   GridStauLSP->SetBinContent(78695,1);
   GridStauLSP->SetBinContent(78696,1);
   GridStauLSP->SetBinContent(78697,1);
   GridStauLSP->SetBinContent(78698,1);
   GridStauLSP->SetBinContent(78699,1);
   GridStauLSP->SetBinContent(78700,1);
   GridStauLSP->SetBinContent(78701,1);
   GridStauLSP->SetBinContent(78702,1);
   GridStauLSP->SetBinContent(78703,1);
   GridStauLSP->SetBinContent(78704,1);
   GridStauLSP->SetBinContent(78705,1);
   GridStauLSP->SetBinContent(78706,1);
   GridStauLSP->SetBinContent(78707,1);
   GridStauLSP->SetBinContent(78708,1);
   GridStauLSP->SetBinContent(78709,1);
   GridStauLSP->SetBinContent(78710,1);
   GridStauLSP->SetBinContent(78711,1);
   GridStauLSP->SetBinContent(78712,1);
   GridStauLSP->SetBinContent(78713,1);
   GridStauLSP->SetBinContent(78714,1);
   GridStauLSP->SetBinContent(78715,1);
   GridStauLSP->SetBinContent(78716,1);
   GridStauLSP->SetBinContent(78717,1);
   GridStauLSP->SetBinContent(78718,1);
   GridStauLSP->SetBinContent(78719,1);
   GridStauLSP->SetBinContent(78720,1);
   GridStauLSP->SetBinContent(79237,1);
   GridStauLSP->SetBinContent(79238,1);
   GridStauLSP->SetBinContent(79239,1);
   GridStauLSP->SetBinContent(79240,1);
   GridStauLSP->SetBinContent(79241,1);
   GridStauLSP->SetBinContent(79242,1);
   GridStauLSP->SetBinContent(79243,1);
   GridStauLSP->SetBinContent(79244,1);
   GridStauLSP->SetBinContent(79245,1);
   GridStauLSP->SetBinContent(79246,1);
   GridStauLSP->SetBinContent(79247,1);
   GridStauLSP->SetBinContent(79248,1);
   GridStauLSP->SetBinContent(79249,1);
   GridStauLSP->SetBinContent(79250,1);
   GridStauLSP->SetBinContent(79251,1);
   GridStauLSP->SetBinContent(79252,1);
   GridStauLSP->SetBinContent(79253,1);
   GridStauLSP->SetBinContent(79254,1);
   GridStauLSP->SetBinContent(79255,1);
   GridStauLSP->SetBinContent(79256,1);
   GridStauLSP->SetBinContent(79257,1);
   GridStauLSP->SetBinContent(79258,1);
   GridStauLSP->SetBinContent(79259,1);
   GridStauLSP->SetBinContent(79260,1);
   GridStauLSP->SetBinContent(79261,1);
   GridStauLSP->SetBinContent(79262,1);
   GridStauLSP->SetBinContent(79263,1);
   GridStauLSP->SetBinContent(79264,1);
   GridStauLSP->SetBinContent(79265,1);
   GridStauLSP->SetBinContent(79266,1);
   GridStauLSP->SetBinContent(79267,1);
   GridStauLSP->SetBinContent(79268,1);
   GridStauLSP->SetBinContent(79269,1);
   GridStauLSP->SetBinContent(79270,1);
   GridStauLSP->SetBinContent(79271,1);
   GridStauLSP->SetBinContent(79272,1);
   GridStauLSP->SetBinContent(79273,1);
   GridStauLSP->SetBinContent(79274,1);
   GridStauLSP->SetBinContent(79275,1);
   GridStauLSP->SetBinContent(79276,1);
   GridStauLSP->SetBinContent(79277,1);
   GridStauLSP->SetBinContent(79278,1);
   GridStauLSP->SetBinContent(79795,1);
   GridStauLSP->SetBinContent(79796,1);
   GridStauLSP->SetBinContent(79797,1);
   GridStauLSP->SetBinContent(79798,1);
   GridStauLSP->SetBinContent(79799,1);
   GridStauLSP->SetBinContent(79800,1);
   GridStauLSP->SetBinContent(79801,1);
   GridStauLSP->SetBinContent(79802,1);
   GridStauLSP->SetBinContent(79803,1);
   GridStauLSP->SetBinContent(79804,1);
   GridStauLSP->SetBinContent(79805,1);
   GridStauLSP->SetBinContent(79806,1);
   GridStauLSP->SetBinContent(79807,1);
   GridStauLSP->SetBinContent(79808,1);
   GridStauLSP->SetBinContent(79809,1);
   GridStauLSP->SetBinContent(79810,1);
   GridStauLSP->SetBinContent(79811,1);
   GridStauLSP->SetBinContent(79812,1);
   GridStauLSP->SetBinContent(79813,1);
   GridStauLSP->SetBinContent(79814,1);
   GridStauLSP->SetBinContent(79815,1);
   GridStauLSP->SetBinContent(79816,1);
   GridStauLSP->SetBinContent(79817,1);
   GridStauLSP->SetBinContent(79818,1);
   GridStauLSP->SetBinContent(79819,1);
   GridStauLSP->SetBinContent(79820,1);
   GridStauLSP->SetBinContent(79821,1);
   GridStauLSP->SetBinContent(79822,1);
   GridStauLSP->SetBinContent(79823,1);
   GridStauLSP->SetBinContent(79824,1);
   GridStauLSP->SetBinContent(79825,1);
   GridStauLSP->SetBinContent(79826,1);
   GridStauLSP->SetBinContent(79827,1);
   GridStauLSP->SetBinContent(79828,1);
   GridStauLSP->SetBinContent(79829,1);
   GridStauLSP->SetBinContent(79830,1);
   GridStauLSP->SetBinContent(79831,1);
   GridStauLSP->SetBinContent(79832,1);
   GridStauLSP->SetBinContent(79833,1);
   GridStauLSP->SetBinContent(79834,1);
   GridStauLSP->SetBinContent(79835,1);
   GridStauLSP->SetBinContent(79836,1);
   GridStauLSP->SetBinContent(80353,1);
   GridStauLSP->SetBinContent(80354,1);
   GridStauLSP->SetBinContent(80355,1);
   GridStauLSP->SetBinContent(80356,1);
   GridStauLSP->SetBinContent(80357,1);
   GridStauLSP->SetBinContent(80358,1);
   GridStauLSP->SetBinContent(80359,1);
   GridStauLSP->SetBinContent(80360,1);
   GridStauLSP->SetBinContent(80361,1);
   GridStauLSP->SetBinContent(80362,1);
   GridStauLSP->SetBinContent(80363,1);
   GridStauLSP->SetBinContent(80364,1);
   GridStauLSP->SetBinContent(80365,1);
   GridStauLSP->SetBinContent(80366,1);
   GridStauLSP->SetBinContent(80367,1);
   GridStauLSP->SetBinContent(80368,1);
   GridStauLSP->SetBinContent(80369,1);
   GridStauLSP->SetBinContent(80370,1);
   GridStauLSP->SetBinContent(80371,1);
   GridStauLSP->SetBinContent(80372,1);
   GridStauLSP->SetBinContent(80373,1);
   GridStauLSP->SetBinContent(80374,1);
   GridStauLSP->SetBinContent(80375,1);
   GridStauLSP->SetBinContent(80376,1);
   GridStauLSP->SetBinContent(80377,1);
   GridStauLSP->SetBinContent(80378,1);
   GridStauLSP->SetBinContent(80379,1);
   GridStauLSP->SetBinContent(80380,1);
   GridStauLSP->SetBinContent(80381,1);
   GridStauLSP->SetBinContent(80382,1);
   GridStauLSP->SetBinContent(80383,1);
   GridStauLSP->SetBinContent(80384,1);
   GridStauLSP->SetBinContent(80385,1);
   GridStauLSP->SetBinContent(80386,1);
   GridStauLSP->SetBinContent(80387,1);
   GridStauLSP->SetBinContent(80388,1);
   GridStauLSP->SetBinContent(80389,1);
   GridStauLSP->SetBinContent(80390,1);
   GridStauLSP->SetBinContent(80391,1);
   GridStauLSP->SetBinContent(80392,1);
   GridStauLSP->SetBinContent(80393,1);
   GridStauLSP->SetBinContent(80394,1);
   GridStauLSP->SetBinContent(80395,1);
   GridStauLSP->SetBinContent(80911,1);
   GridStauLSP->SetBinContent(80912,1);
   GridStauLSP->SetBinContent(80913,1);
   GridStauLSP->SetBinContent(80914,1);
   GridStauLSP->SetBinContent(80915,1);
   GridStauLSP->SetBinContent(80916,1);
   GridStauLSP->SetBinContent(80917,1);
   GridStauLSP->SetBinContent(80918,1);
   GridStauLSP->SetBinContent(80919,1);
   GridStauLSP->SetBinContent(80920,1);
   GridStauLSP->SetBinContent(80921,1);
   GridStauLSP->SetBinContent(80922,1);
   GridStauLSP->SetBinContent(80923,1);
   GridStauLSP->SetBinContent(80924,1);
   GridStauLSP->SetBinContent(80925,1);
   GridStauLSP->SetBinContent(80926,1);
   GridStauLSP->SetBinContent(80927,1);
   GridStauLSP->SetBinContent(80928,1);
   GridStauLSP->SetBinContent(80929,1);
   GridStauLSP->SetBinContent(80930,1);
   GridStauLSP->SetBinContent(80931,1);
   GridStauLSP->SetBinContent(80932,1);
   GridStauLSP->SetBinContent(80933,1);
   GridStauLSP->SetBinContent(80934,1);
   GridStauLSP->SetBinContent(80935,1);
   GridStauLSP->SetBinContent(80936,1);
   GridStauLSP->SetBinContent(80937,1);
   GridStauLSP->SetBinContent(80938,1);
   GridStauLSP->SetBinContent(80939,1);
   GridStauLSP->SetBinContent(80940,1);
   GridStauLSP->SetBinContent(80941,1);
   GridStauLSP->SetBinContent(80942,1);
   GridStauLSP->SetBinContent(80943,1);
   GridStauLSP->SetBinContent(80944,1);
   GridStauLSP->SetBinContent(80945,1);
   GridStauLSP->SetBinContent(80946,1);
   GridStauLSP->SetBinContent(80947,1);
   GridStauLSP->SetBinContent(80948,1);
   GridStauLSP->SetBinContent(80949,1);
   GridStauLSP->SetBinContent(80950,1);
   GridStauLSP->SetBinContent(80951,1);
   GridStauLSP->SetBinContent(80952,1);
   GridStauLSP->SetBinContent(80953,1);
   GridStauLSP->SetBinContent(81469,1);
   GridStauLSP->SetBinContent(81470,1);
   GridStauLSP->SetBinContent(81471,1);
   GridStauLSP->SetBinContent(81472,1);
   GridStauLSP->SetBinContent(81473,1);
   GridStauLSP->SetBinContent(81474,1);
   GridStauLSP->SetBinContent(81475,1);
   GridStauLSP->SetBinContent(81476,1);
   GridStauLSP->SetBinContent(81477,1);
   GridStauLSP->SetBinContent(81478,1);
   GridStauLSP->SetBinContent(81479,1);
   GridStauLSP->SetBinContent(81480,1);
   GridStauLSP->SetBinContent(81481,1);
   GridStauLSP->SetBinContent(81482,1);
   GridStauLSP->SetBinContent(81483,1);
   GridStauLSP->SetBinContent(81484,1);
   GridStauLSP->SetBinContent(81485,1);
   GridStauLSP->SetBinContent(81486,1);
   GridStauLSP->SetBinContent(81487,1);
   GridStauLSP->SetBinContent(81488,1);
   GridStauLSP->SetBinContent(81489,1);
   GridStauLSP->SetBinContent(81490,1);
   GridStauLSP->SetBinContent(81491,1);
   GridStauLSP->SetBinContent(81492,1);
   GridStauLSP->SetBinContent(81493,1);
   GridStauLSP->SetBinContent(81494,1);
   GridStauLSP->SetBinContent(81495,1);
   GridStauLSP->SetBinContent(81496,1);
   GridStauLSP->SetBinContent(81497,1);
   GridStauLSP->SetBinContent(81498,1);
   GridStauLSP->SetBinContent(81499,1);
   GridStauLSP->SetBinContent(81500,1);
   GridStauLSP->SetBinContent(81501,1);
   GridStauLSP->SetBinContent(81502,1);
   GridStauLSP->SetBinContent(81503,1);
   GridStauLSP->SetBinContent(81504,1);
   GridStauLSP->SetBinContent(81505,1);
   GridStauLSP->SetBinContent(81506,1);
   GridStauLSP->SetBinContent(81507,1);
   GridStauLSP->SetBinContent(81508,1);
   GridStauLSP->SetBinContent(81509,1);
   GridStauLSP->SetBinContent(81510,1);
   GridStauLSP->SetBinContent(81511,1);
   GridStauLSP->SetBinContent(82027,1);
   GridStauLSP->SetBinContent(82028,1);
   GridStauLSP->SetBinContent(82029,1);
   GridStauLSP->SetBinContent(82030,1);
   GridStauLSP->SetBinContent(82031,1);
   GridStauLSP->SetBinContent(82032,1);
   GridStauLSP->SetBinContent(82033,1);
   GridStauLSP->SetBinContent(82034,1);
   GridStauLSP->SetBinContent(82035,1);
   GridStauLSP->SetBinContent(82036,1);
   GridStauLSP->SetBinContent(82037,1);
   GridStauLSP->SetBinContent(82038,1);
   GridStauLSP->SetBinContent(82039,1);
   GridStauLSP->SetBinContent(82040,1);
   GridStauLSP->SetBinContent(82041,1);
   GridStauLSP->SetBinContent(82042,1);
   GridStauLSP->SetBinContent(82043,1);
   GridStauLSP->SetBinContent(82044,1);
   GridStauLSP->SetBinContent(82045,1);
   GridStauLSP->SetBinContent(82046,1);
   GridStauLSP->SetBinContent(82047,1);
   GridStauLSP->SetBinContent(82048,1);
   GridStauLSP->SetBinContent(82049,1);
   GridStauLSP->SetBinContent(82050,1);
   GridStauLSP->SetBinContent(82051,1);
   GridStauLSP->SetBinContent(82052,1);
   GridStauLSP->SetBinContent(82053,1);
   GridStauLSP->SetBinContent(82054,1);
   GridStauLSP->SetBinContent(82055,1);
   GridStauLSP->SetBinContent(82056,1);
   GridStauLSP->SetBinContent(82057,1);
   GridStauLSP->SetBinContent(82058,1);
   GridStauLSP->SetBinContent(82059,1);
   GridStauLSP->SetBinContent(82060,1);
   GridStauLSP->SetBinContent(82061,1);
   GridStauLSP->SetBinContent(82062,1);
   GridStauLSP->SetBinContent(82063,1);
   GridStauLSP->SetBinContent(82064,1);
   GridStauLSP->SetBinContent(82065,1);
   GridStauLSP->SetBinContent(82066,1);
   GridStauLSP->SetBinContent(82067,1);
   GridStauLSP->SetBinContent(82068,1);
   GridStauLSP->SetBinContent(82069,1);
   GridStauLSP->SetBinContent(82070,1);
   GridStauLSP->SetBinContent(82585,1);
   GridStauLSP->SetBinContent(82586,1);
   GridStauLSP->SetBinContent(82587,1);
   GridStauLSP->SetBinContent(82588,1);
   GridStauLSP->SetBinContent(82589,1);
   GridStauLSP->SetBinContent(82590,1);
   GridStauLSP->SetBinContent(82591,1);
   GridStauLSP->SetBinContent(82592,1);
   GridStauLSP->SetBinContent(82593,1);
   GridStauLSP->SetBinContent(82594,1);
   GridStauLSP->SetBinContent(82595,1);
   GridStauLSP->SetBinContent(82596,1);
   GridStauLSP->SetBinContent(82597,1);
   GridStauLSP->SetBinContent(82598,1);
   GridStauLSP->SetBinContent(82599,1);
   GridStauLSP->SetBinContent(82600,1);
   GridStauLSP->SetBinContent(82601,1);
   GridStauLSP->SetBinContent(82602,1);
   GridStauLSP->SetBinContent(82603,1);
   GridStauLSP->SetBinContent(82604,1);
   GridStauLSP->SetBinContent(82605,1);
   GridStauLSP->SetBinContent(82606,1);
   GridStauLSP->SetBinContent(82607,1);
   GridStauLSP->SetBinContent(82608,1);
   GridStauLSP->SetBinContent(82609,1);
   GridStauLSP->SetBinContent(82610,1);
   GridStauLSP->SetBinContent(82611,1);
   GridStauLSP->SetBinContent(82612,1);
   GridStauLSP->SetBinContent(82613,1);
   GridStauLSP->SetBinContent(82614,1);
   GridStauLSP->SetBinContent(82615,1);
   GridStauLSP->SetBinContent(82616,1);
   GridStauLSP->SetBinContent(82617,1);
   GridStauLSP->SetBinContent(82618,1);
   GridStauLSP->SetBinContent(82619,1);
   GridStauLSP->SetBinContent(82620,1);
   GridStauLSP->SetBinContent(82621,1);
   GridStauLSP->SetBinContent(82622,1);
   GridStauLSP->SetBinContent(82623,1);
   GridStauLSP->SetBinContent(82624,1);
   GridStauLSP->SetBinContent(82625,1);
   GridStauLSP->SetBinContent(82626,1);
   GridStauLSP->SetBinContent(82627,1);
   GridStauLSP->SetBinContent(82628,1);
   GridStauLSP->SetBinContent(83143,1);
   GridStauLSP->SetBinContent(83144,1);
   GridStauLSP->SetBinContent(83145,1);
   GridStauLSP->SetBinContent(83146,1);
   GridStauLSP->SetBinContent(83147,1);
   GridStauLSP->SetBinContent(83148,1);
   GridStauLSP->SetBinContent(83149,1);
   GridStauLSP->SetBinContent(83150,1);
   GridStauLSP->SetBinContent(83151,1);
   GridStauLSP->SetBinContent(83152,1);
   GridStauLSP->SetBinContent(83153,1);
   GridStauLSP->SetBinContent(83154,1);
   GridStauLSP->SetBinContent(83155,1);
   GridStauLSP->SetBinContent(83156,1);
   GridStauLSP->SetBinContent(83157,1);
   GridStauLSP->SetBinContent(83158,1);
   GridStauLSP->SetBinContent(83159,1);
   GridStauLSP->SetBinContent(83160,1);
   GridStauLSP->SetBinContent(83161,1);
   GridStauLSP->SetBinContent(83162,1);
   GridStauLSP->SetBinContent(83163,1);
   GridStauLSP->SetBinContent(83164,1);
   GridStauLSP->SetBinContent(83165,1);
   GridStauLSP->SetBinContent(83166,1);
   GridStauLSP->SetBinContent(83167,1);
   GridStauLSP->SetBinContent(83168,1);
   GridStauLSP->SetBinContent(83169,1);
   GridStauLSP->SetBinContent(83170,1);
   GridStauLSP->SetBinContent(83171,1);
   GridStauLSP->SetBinContent(83172,1);
   GridStauLSP->SetBinContent(83173,1);
   GridStauLSP->SetBinContent(83174,1);
   GridStauLSP->SetBinContent(83175,1);
   GridStauLSP->SetBinContent(83176,1);
   GridStauLSP->SetBinContent(83177,1);
   GridStauLSP->SetBinContent(83178,1);
   GridStauLSP->SetBinContent(83179,1);
   GridStauLSP->SetBinContent(83180,1);
   GridStauLSP->SetBinContent(83181,1);
   GridStauLSP->SetBinContent(83182,1);
   GridStauLSP->SetBinContent(83183,1);
   GridStauLSP->SetBinContent(83184,1);
   GridStauLSP->SetBinContent(83185,1);
   GridStauLSP->SetBinContent(83186,1);
   GridStauLSP->SetBinContent(83187,1);
   GridStauLSP->SetBinContent(83701,1);
   GridStauLSP->SetBinContent(83702,1);
   GridStauLSP->SetBinContent(83703,1);
   GridStauLSP->SetBinContent(83704,1);
   GridStauLSP->SetBinContent(83705,1);
   GridStauLSP->SetBinContent(83706,1);
   GridStauLSP->SetBinContent(83707,1);
   GridStauLSP->SetBinContent(83708,1);
   GridStauLSP->SetBinContent(83709,1);
   GridStauLSP->SetBinContent(83710,1);
   GridStauLSP->SetBinContent(83711,1);
   GridStauLSP->SetBinContent(83712,1);
   GridStauLSP->SetBinContent(83713,1);
   GridStauLSP->SetBinContent(83714,1);
   GridStauLSP->SetBinContent(83715,1);
   GridStauLSP->SetBinContent(83716,1);
   GridStauLSP->SetBinContent(83717,1);
   GridStauLSP->SetBinContent(83718,1);
   GridStauLSP->SetBinContent(83719,1);
   GridStauLSP->SetBinContent(83720,1);
   GridStauLSP->SetBinContent(83721,1);
   GridStauLSP->SetBinContent(83722,1);
   GridStauLSP->SetBinContent(83723,1);
   GridStauLSP->SetBinContent(83724,1);
   GridStauLSP->SetBinContent(83725,1);
   GridStauLSP->SetBinContent(83726,1);
   GridStauLSP->SetBinContent(83727,1);
   GridStauLSP->SetBinContent(83728,1);
   GridStauLSP->SetBinContent(83729,1);
   GridStauLSP->SetBinContent(83730,1);
   GridStauLSP->SetBinContent(83731,1);
   GridStauLSP->SetBinContent(83732,1);
   GridStauLSP->SetBinContent(83733,1);
   GridStauLSP->SetBinContent(83734,1);
   GridStauLSP->SetBinContent(83735,1);
   GridStauLSP->SetBinContent(83736,1);
   GridStauLSP->SetBinContent(83737,1);
   GridStauLSP->SetBinContent(83738,1);
   GridStauLSP->SetBinContent(83739,1);
   GridStauLSP->SetBinContent(83740,1);
   GridStauLSP->SetBinContent(83741,1);
   GridStauLSP->SetBinContent(83742,1);
   GridStauLSP->SetBinContent(83743,1);
   GridStauLSP->SetBinContent(83744,1);
   GridStauLSP->SetBinContent(83745,1);
   GridStauLSP->SetBinContent(84259,1);
   GridStauLSP->SetBinContent(84260,1);
   GridStauLSP->SetBinContent(84261,1);
   GridStauLSP->SetBinContent(84262,1);
   GridStauLSP->SetBinContent(84263,1);
   GridStauLSP->SetBinContent(84264,1);
   GridStauLSP->SetBinContent(84265,1);
   GridStauLSP->SetBinContent(84266,1);
   GridStauLSP->SetBinContent(84267,1);
   GridStauLSP->SetBinContent(84268,1);
   GridStauLSP->SetBinContent(84269,1);
   GridStauLSP->SetBinContent(84270,1);
   GridStauLSP->SetBinContent(84271,1);
   GridStauLSP->SetBinContent(84272,1);
   GridStauLSP->SetBinContent(84273,1);
   GridStauLSP->SetBinContent(84274,1);
   GridStauLSP->SetBinContent(84275,1);
   GridStauLSP->SetBinContent(84276,1);
   GridStauLSP->SetBinContent(84277,1);
   GridStauLSP->SetBinContent(84278,1);
   GridStauLSP->SetBinContent(84279,1);
   GridStauLSP->SetBinContent(84280,1);
   GridStauLSP->SetBinContent(84281,1);
   GridStauLSP->SetBinContent(84282,1);
   GridStauLSP->SetBinContent(84283,1);
   GridStauLSP->SetBinContent(84284,1);
   GridStauLSP->SetBinContent(84285,1);
   GridStauLSP->SetBinContent(84286,1);
   GridStauLSP->SetBinContent(84287,1);
   GridStauLSP->SetBinContent(84288,1);
   GridStauLSP->SetBinContent(84289,1);
   GridStauLSP->SetBinContent(84290,1);
   GridStauLSP->SetBinContent(84291,1);
   GridStauLSP->SetBinContent(84292,1);
   GridStauLSP->SetBinContent(84293,1);
   GridStauLSP->SetBinContent(84294,1);
   GridStauLSP->SetBinContent(84295,1);
   GridStauLSP->SetBinContent(84296,1);
   GridStauLSP->SetBinContent(84297,1);
   GridStauLSP->SetBinContent(84298,1);
   GridStauLSP->SetBinContent(84299,1);
   GridStauLSP->SetBinContent(84300,1);
   GridStauLSP->SetBinContent(84301,1);
   GridStauLSP->SetBinContent(84302,1);
   GridStauLSP->SetBinContent(84303,1);
   GridStauLSP->SetBinContent(84817,1);
   GridStauLSP->SetBinContent(84818,1);
   GridStauLSP->SetBinContent(84819,1);
   GridStauLSP->SetBinContent(84820,1);
   GridStauLSP->SetBinContent(84821,1);
   GridStauLSP->SetBinContent(84822,1);
   GridStauLSP->SetBinContent(84823,1);
   GridStauLSP->SetBinContent(84824,1);
   GridStauLSP->SetBinContent(84825,1);
   GridStauLSP->SetBinContent(84826,1);
   GridStauLSP->SetBinContent(84827,1);
   GridStauLSP->SetBinContent(84828,1);
   GridStauLSP->SetBinContent(84829,1);
   GridStauLSP->SetBinContent(84830,1);
   GridStauLSP->SetBinContent(84831,1);
   GridStauLSP->SetBinContent(84832,1);
   GridStauLSP->SetBinContent(84833,1);
   GridStauLSP->SetBinContent(84834,1);
   GridStauLSP->SetBinContent(84835,1);
   GridStauLSP->SetBinContent(84836,1);
   GridStauLSP->SetBinContent(84837,1);
   GridStauLSP->SetBinContent(84838,1);
   GridStauLSP->SetBinContent(84839,1);
   GridStauLSP->SetBinContent(84840,1);
   GridStauLSP->SetBinContent(84841,1);
   GridStauLSP->SetBinContent(84842,1);
   GridStauLSP->SetBinContent(84843,1);
   GridStauLSP->SetBinContent(84844,1);
   GridStauLSP->SetBinContent(84845,1);
   GridStauLSP->SetBinContent(84846,1);
   GridStauLSP->SetBinContent(84847,1);
   GridStauLSP->SetBinContent(84848,1);
   GridStauLSP->SetBinContent(84849,1);
   GridStauLSP->SetBinContent(84850,1);
   GridStauLSP->SetBinContent(84851,1);
   GridStauLSP->SetBinContent(84852,1);
   GridStauLSP->SetBinContent(84853,1);
   GridStauLSP->SetBinContent(84854,1);
   GridStauLSP->SetBinContent(84855,1);
   GridStauLSP->SetBinContent(84856,1);
   GridStauLSP->SetBinContent(84857,1);
   GridStauLSP->SetBinContent(84858,1);
   GridStauLSP->SetBinContent(84859,1);
   GridStauLSP->SetBinContent(84860,1);
   GridStauLSP->SetBinContent(84861,1);
   GridStauLSP->SetBinContent(84862,1);
   GridStauLSP->SetBinContent(85375,1);
   GridStauLSP->SetBinContent(85376,1);
   GridStauLSP->SetBinContent(85377,1);
   GridStauLSP->SetBinContent(85378,1);
   GridStauLSP->SetBinContent(85379,1);
   GridStauLSP->SetBinContent(85380,1);
   GridStauLSP->SetBinContent(85381,1);
   GridStauLSP->SetBinContent(85382,1);
   GridStauLSP->SetBinContent(85383,1);
   GridStauLSP->SetBinContent(85384,1);
   GridStauLSP->SetBinContent(85385,1);
   GridStauLSP->SetBinContent(85386,1);
   GridStauLSP->SetBinContent(85387,1);
   GridStauLSP->SetBinContent(85388,1);
   GridStauLSP->SetBinContent(85389,1);
   GridStauLSP->SetBinContent(85390,1);
   GridStauLSP->SetBinContent(85391,1);
   GridStauLSP->SetBinContent(85392,1);
   GridStauLSP->SetBinContent(85393,1);
   GridStauLSP->SetBinContent(85394,1);
   GridStauLSP->SetBinContent(85395,1);
   GridStauLSP->SetBinContent(85396,1);
   GridStauLSP->SetBinContent(85397,1);
   GridStauLSP->SetBinContent(85398,1);
   GridStauLSP->SetBinContent(85399,1);
   GridStauLSP->SetBinContent(85400,1);
   GridStauLSP->SetBinContent(85401,1);
   GridStauLSP->SetBinContent(85402,1);
   GridStauLSP->SetBinContent(85403,1);
   GridStauLSP->SetBinContent(85404,1);
   GridStauLSP->SetBinContent(85405,1);
   GridStauLSP->SetBinContent(85406,1);
   GridStauLSP->SetBinContent(85407,1);
   GridStauLSP->SetBinContent(85408,1);
   GridStauLSP->SetBinContent(85409,1);
   GridStauLSP->SetBinContent(85410,1);
   GridStauLSP->SetBinContent(85411,1);
   GridStauLSP->SetBinContent(85412,1);
   GridStauLSP->SetBinContent(85413,1);
   GridStauLSP->SetBinContent(85414,1);
   GridStauLSP->SetBinContent(85415,1);
   GridStauLSP->SetBinContent(85416,1);
   GridStauLSP->SetBinContent(85417,1);
   GridStauLSP->SetBinContent(85418,1);
   GridStauLSP->SetBinContent(85419,1);
   GridStauLSP->SetBinContent(85420,1);
   GridStauLSP->SetBinContent(85933,1);
   GridStauLSP->SetBinContent(85934,1);
   GridStauLSP->SetBinContent(85935,1);
   GridStauLSP->SetBinContent(85936,1);
   GridStauLSP->SetBinContent(85937,1);
   GridStauLSP->SetBinContent(85938,1);
   GridStauLSP->SetBinContent(85939,1);
   GridStauLSP->SetBinContent(85940,1);
   GridStauLSP->SetBinContent(85941,1);
   GridStauLSP->SetBinContent(85942,1);
   GridStauLSP->SetBinContent(85943,1);
   GridStauLSP->SetBinContent(85944,1);
   GridStauLSP->SetBinContent(85945,1);
   GridStauLSP->SetBinContent(85946,1);
   GridStauLSP->SetBinContent(85947,1);
   GridStauLSP->SetBinContent(85948,1);
   GridStauLSP->SetBinContent(85949,1);
   GridStauLSP->SetBinContent(85950,1);
   GridStauLSP->SetBinContent(85951,1);
   GridStauLSP->SetBinContent(85952,1);
   GridStauLSP->SetBinContent(85953,1);
   GridStauLSP->SetBinContent(85954,1);
   GridStauLSP->SetBinContent(85955,1);
   GridStauLSP->SetBinContent(85956,1);
   GridStauLSP->SetBinContent(85957,1);
   GridStauLSP->SetBinContent(85958,1);
   GridStauLSP->SetBinContent(85959,1);
   GridStauLSP->SetBinContent(85960,1);
   GridStauLSP->SetBinContent(85961,1);
   GridStauLSP->SetBinContent(85962,1);
   GridStauLSP->SetBinContent(85963,1);
   GridStauLSP->SetBinContent(85964,1);
   GridStauLSP->SetBinContent(85965,1);
   GridStauLSP->SetBinContent(85966,1);
   GridStauLSP->SetBinContent(85967,1);
   GridStauLSP->SetBinContent(85968,1);
   GridStauLSP->SetBinContent(85969,1);
   GridStauLSP->SetBinContent(85970,1);
   GridStauLSP->SetBinContent(85971,1);
   GridStauLSP->SetBinContent(85972,1);
   GridStauLSP->SetBinContent(85973,1);
   GridStauLSP->SetBinContent(85974,1);
   GridStauLSP->SetBinContent(85975,1);
   GridStauLSP->SetBinContent(85976,1);
   GridStauLSP->SetBinContent(85977,1);
   GridStauLSP->SetBinContent(85978,1);
   GridStauLSP->SetBinContent(86491,1);
   GridStauLSP->SetBinContent(86492,1);
   GridStauLSP->SetBinContent(86493,1);
   GridStauLSP->SetBinContent(86494,1);
   GridStauLSP->SetBinContent(86495,1);
   GridStauLSP->SetBinContent(86496,1);
   GridStauLSP->SetBinContent(86497,1);
   GridStauLSP->SetBinContent(86498,1);
   GridStauLSP->SetBinContent(86499,1);
   GridStauLSP->SetBinContent(86500,1);
   GridStauLSP->SetBinContent(86501,1);
   GridStauLSP->SetBinContent(86502,1);
   GridStauLSP->SetBinContent(86503,1);
   GridStauLSP->SetBinContent(86504,1);
   GridStauLSP->SetBinContent(86505,1);
   GridStauLSP->SetBinContent(86506,1);
   GridStauLSP->SetBinContent(86507,1);
   GridStauLSP->SetBinContent(86508,1);
   GridStauLSP->SetBinContent(86509,1);
   GridStauLSP->SetBinContent(86510,1);
   GridStauLSP->SetBinContent(86511,1);
   GridStauLSP->SetBinContent(86512,1);
   GridStauLSP->SetBinContent(86513,1);
   GridStauLSP->SetBinContent(86514,1);
   GridStauLSP->SetBinContent(86515,1);
   GridStauLSP->SetBinContent(86516,1);
   GridStauLSP->SetBinContent(86517,1);
   GridStauLSP->SetBinContent(86518,1);
   GridStauLSP->SetBinContent(86519,1);
   GridStauLSP->SetBinContent(86520,1);
   GridStauLSP->SetBinContent(86521,1);
   GridStauLSP->SetBinContent(86522,1);
   GridStauLSP->SetBinContent(86523,1);
   GridStauLSP->SetBinContent(86524,1);
   GridStauLSP->SetBinContent(86525,1);
   GridStauLSP->SetBinContent(86526,1);
   GridStauLSP->SetBinContent(86527,1);
   GridStauLSP->SetBinContent(86528,1);
   GridStauLSP->SetBinContent(86529,1);
   GridStauLSP->SetBinContent(86530,1);
   GridStauLSP->SetBinContent(86531,1);
   GridStauLSP->SetBinContent(86532,1);
   GridStauLSP->SetBinContent(86533,1);
   GridStauLSP->SetBinContent(86534,1);
   GridStauLSP->SetBinContent(86535,1);
   GridStauLSP->SetBinContent(86536,1);
   GridStauLSP->SetBinContent(86537,1);
   GridStauLSP->SetBinContent(87049,1);
   GridStauLSP->SetBinContent(87050,1);
   GridStauLSP->SetBinContent(87051,1);
   GridStauLSP->SetBinContent(87052,1);
   GridStauLSP->SetBinContent(87053,1);
   GridStauLSP->SetBinContent(87054,1);
   GridStauLSP->SetBinContent(87055,1);
   GridStauLSP->SetBinContent(87056,1);
   GridStauLSP->SetBinContent(87057,1);
   GridStauLSP->SetBinContent(87058,1);
   GridStauLSP->SetBinContent(87059,1);
   GridStauLSP->SetBinContent(87060,1);
   GridStauLSP->SetBinContent(87061,1);
   GridStauLSP->SetBinContent(87062,1);
   GridStauLSP->SetBinContent(87063,1);
   GridStauLSP->SetBinContent(87064,1);
   GridStauLSP->SetBinContent(87065,1);
   GridStauLSP->SetBinContent(87066,1);
   GridStauLSP->SetBinContent(87067,1);
   GridStauLSP->SetBinContent(87068,1);
   GridStauLSP->SetBinContent(87069,1);
   GridStauLSP->SetBinContent(87070,1);
   GridStauLSP->SetBinContent(87071,1);
   GridStauLSP->SetBinContent(87072,1);
   GridStauLSP->SetBinContent(87073,1);
   GridStauLSP->SetBinContent(87074,1);
   GridStauLSP->SetBinContent(87075,1);
   GridStauLSP->SetBinContent(87076,1);
   GridStauLSP->SetBinContent(87077,1);
   GridStauLSP->SetBinContent(87078,1);
   GridStauLSP->SetBinContent(87079,1);
   GridStauLSP->SetBinContent(87080,1);
   GridStauLSP->SetBinContent(87081,1);
   GridStauLSP->SetBinContent(87082,1);
   GridStauLSP->SetBinContent(87083,1);
   GridStauLSP->SetBinContent(87084,1);
   GridStauLSP->SetBinContent(87085,1);
   GridStauLSP->SetBinContent(87086,1);
   GridStauLSP->SetBinContent(87087,1);
   GridStauLSP->SetBinContent(87088,1);
   GridStauLSP->SetBinContent(87089,1);
   GridStauLSP->SetBinContent(87090,1);
   GridStauLSP->SetBinContent(87091,1);
   GridStauLSP->SetBinContent(87092,1);
   GridStauLSP->SetBinContent(87093,1);
   GridStauLSP->SetBinContent(87094,1);
   GridStauLSP->SetBinContent(87095,1);
   GridStauLSP->SetBinContent(87607,1);
   GridStauLSP->SetBinContent(87608,1);
   GridStauLSP->SetBinContent(87609,1);
   GridStauLSP->SetBinContent(87610,1);
   GridStauLSP->SetBinContent(87611,1);
   GridStauLSP->SetBinContent(87612,1);
   GridStauLSP->SetBinContent(87613,1);
   GridStauLSP->SetBinContent(87614,1);
   GridStauLSP->SetBinContent(87615,1);
   GridStauLSP->SetBinContent(87616,1);
   GridStauLSP->SetBinContent(87617,1);
   GridStauLSP->SetBinContent(87618,1);
   GridStauLSP->SetBinContent(87619,1);
   GridStauLSP->SetBinContent(87620,1);
   GridStauLSP->SetBinContent(87621,1);
   GridStauLSP->SetBinContent(87622,1);
   GridStauLSP->SetBinContent(87623,1);
   GridStauLSP->SetBinContent(87624,1);
   GridStauLSP->SetBinContent(87625,1);
   GridStauLSP->SetBinContent(87626,1);
   GridStauLSP->SetBinContent(87627,1);
   GridStauLSP->SetBinContent(87628,1);
   GridStauLSP->SetBinContent(87629,1);
   GridStauLSP->SetBinContent(87630,1);
   GridStauLSP->SetBinContent(87631,1);
   GridStauLSP->SetBinContent(87632,1);
   GridStauLSP->SetBinContent(87633,1);
   GridStauLSP->SetBinContent(87634,1);
   GridStauLSP->SetBinContent(87635,1);
   GridStauLSP->SetBinContent(87636,1);
   GridStauLSP->SetBinContent(87637,1);
   GridStauLSP->SetBinContent(87638,1);
   GridStauLSP->SetBinContent(87639,1);
   GridStauLSP->SetBinContent(87640,1);
   GridStauLSP->SetBinContent(87641,1);
   GridStauLSP->SetBinContent(87642,1);
   GridStauLSP->SetBinContent(87643,1);
   GridStauLSP->SetBinContent(87644,1);
   GridStauLSP->SetBinContent(87645,1);
   GridStauLSP->SetBinContent(87646,1);
   GridStauLSP->SetBinContent(87647,1);
   GridStauLSP->SetBinContent(87648,1);
   GridStauLSP->SetBinContent(87649,1);
   GridStauLSP->SetBinContent(87650,1);
   GridStauLSP->SetBinContent(87651,1);
   GridStauLSP->SetBinContent(87652,1);
   GridStauLSP->SetBinContent(87653,1);
   GridStauLSP->SetBinContent(88165,1);
   GridStauLSP->SetBinContent(88166,1);
   GridStauLSP->SetBinContent(88167,1);
   GridStauLSP->SetBinContent(88168,1);
   GridStauLSP->SetBinContent(88169,1);
   GridStauLSP->SetBinContent(88170,1);
   GridStauLSP->SetBinContent(88171,1);
   GridStauLSP->SetBinContent(88172,1);
   GridStauLSP->SetBinContent(88173,1);
   GridStauLSP->SetBinContent(88174,1);
   GridStauLSP->SetBinContent(88175,1);
   GridStauLSP->SetBinContent(88176,1);
   GridStauLSP->SetBinContent(88177,1);
   GridStauLSP->SetBinContent(88178,1);
   GridStauLSP->SetBinContent(88179,1);
   GridStauLSP->SetBinContent(88180,1);
   GridStauLSP->SetBinContent(88181,1);
   GridStauLSP->SetBinContent(88182,1);
   GridStauLSP->SetBinContent(88183,1);
   GridStauLSP->SetBinContent(88184,1);
   GridStauLSP->SetBinContent(88185,1);
   GridStauLSP->SetBinContent(88186,1);
   GridStauLSP->SetBinContent(88187,1);
   GridStauLSP->SetBinContent(88188,1);
   GridStauLSP->SetBinContent(88189,1);
   GridStauLSP->SetBinContent(88190,1);
   GridStauLSP->SetBinContent(88191,1);
   GridStauLSP->SetBinContent(88192,1);
   GridStauLSP->SetBinContent(88193,1);
   GridStauLSP->SetBinContent(88194,1);
   GridStauLSP->SetBinContent(88195,1);
   GridStauLSP->SetBinContent(88196,1);
   GridStauLSP->SetBinContent(88197,1);
   GridStauLSP->SetBinContent(88198,1);
   GridStauLSP->SetBinContent(88199,1);
   GridStauLSP->SetBinContent(88200,1);
   GridStauLSP->SetBinContent(88201,1);
   GridStauLSP->SetBinContent(88202,1);
   GridStauLSP->SetBinContent(88203,1);
   GridStauLSP->SetBinContent(88204,1);
   GridStauLSP->SetBinContent(88205,1);
   GridStauLSP->SetBinContent(88206,1);
   GridStauLSP->SetBinContent(88207,1);
   GridStauLSP->SetBinContent(88208,1);
   GridStauLSP->SetBinContent(88209,1);
   GridStauLSP->SetBinContent(88210,1);
   GridStauLSP->SetBinContent(88211,1);
   GridStauLSP->SetBinContent(88212,1);
   GridStauLSP->SetBinContent(88723,1);
   GridStauLSP->SetBinContent(88724,1);
   GridStauLSP->SetBinContent(88725,1);
   GridStauLSP->SetBinContent(88726,1);
   GridStauLSP->SetBinContent(88727,1);
   GridStauLSP->SetBinContent(88728,1);
   GridStauLSP->SetBinContent(88729,1);
   GridStauLSP->SetBinContent(88730,1);
   GridStauLSP->SetBinContent(88731,1);
   GridStauLSP->SetBinContent(88732,1);
   GridStauLSP->SetBinContent(88733,1);
   GridStauLSP->SetBinContent(88734,1);
   GridStauLSP->SetBinContent(88735,1);
   GridStauLSP->SetBinContent(88736,1);
   GridStauLSP->SetBinContent(88737,1);
   GridStauLSP->SetBinContent(88738,1);
   GridStauLSP->SetBinContent(88739,1);
   GridStauLSP->SetBinContent(88740,1);
   GridStauLSP->SetBinContent(88741,1);
   GridStauLSP->SetBinContent(88742,1);
   GridStauLSP->SetBinContent(88743,1);
   GridStauLSP->SetBinContent(88744,1);
   GridStauLSP->SetBinContent(88745,1);
   GridStauLSP->SetBinContent(88746,1);
   GridStauLSP->SetBinContent(88747,1);
   GridStauLSP->SetBinContent(88748,1);
   GridStauLSP->SetBinContent(88749,1);
   GridStauLSP->SetBinContent(88750,1);
   GridStauLSP->SetBinContent(88751,1);
   GridStauLSP->SetBinContent(88752,1);
   GridStauLSP->SetBinContent(88753,1);
   GridStauLSP->SetBinContent(88754,1);
   GridStauLSP->SetBinContent(88755,1);
   GridStauLSP->SetBinContent(88756,1);
   GridStauLSP->SetBinContent(88757,1);
   GridStauLSP->SetBinContent(88758,1);
   GridStauLSP->SetBinContent(88759,1);
   GridStauLSP->SetBinContent(88760,1);
   GridStauLSP->SetBinContent(88761,1);
   GridStauLSP->SetBinContent(88762,1);
   GridStauLSP->SetBinContent(88763,1);
   GridStauLSP->SetBinContent(88764,1);
   GridStauLSP->SetBinContent(88765,1);
   GridStauLSP->SetBinContent(88766,1);
   GridStauLSP->SetBinContent(88767,1);
   GridStauLSP->SetBinContent(88768,1);
   GridStauLSP->SetBinContent(88769,1);
   GridStauLSP->SetBinContent(88770,1);
   GridStauLSP->SetBinContent(89281,1);
   GridStauLSP->SetBinContent(89282,1);
   GridStauLSP->SetBinContent(89283,1);
   GridStauLSP->SetBinContent(89284,1);
   GridStauLSP->SetBinContent(89285,1);
   GridStauLSP->SetBinContent(89286,1);
   GridStauLSP->SetBinContent(89287,1);
   GridStauLSP->SetBinContent(89288,1);
   GridStauLSP->SetBinContent(89289,1);
   GridStauLSP->SetBinContent(89290,1);
   GridStauLSP->SetBinContent(89291,1);
   GridStauLSP->SetBinContent(89292,1);
   GridStauLSP->SetBinContent(89293,1);
   GridStauLSP->SetBinContent(89294,1);
   GridStauLSP->SetBinContent(89295,1);
   GridStauLSP->SetBinContent(89296,1);
   GridStauLSP->SetBinContent(89297,1);
   GridStauLSP->SetBinContent(89298,1);
   GridStauLSP->SetBinContent(89299,1);
   GridStauLSP->SetBinContent(89300,1);
   GridStauLSP->SetBinContent(89301,1);
   GridStauLSP->SetBinContent(89302,1);
   GridStauLSP->SetBinContent(89303,1);
   GridStauLSP->SetBinContent(89304,1);
   GridStauLSP->SetBinContent(89305,1);
   GridStauLSP->SetBinContent(89306,1);
   GridStauLSP->SetBinContent(89307,1);
   GridStauLSP->SetBinContent(89308,1);
   GridStauLSP->SetBinContent(89309,1);
   GridStauLSP->SetBinContent(89310,1);
   GridStauLSP->SetBinContent(89311,1);
   GridStauLSP->SetBinContent(89312,1);
   GridStauLSP->SetBinContent(89313,1);
   GridStauLSP->SetBinContent(89314,1);
   GridStauLSP->SetBinContent(89315,1);
   GridStauLSP->SetBinContent(89316,1);
   GridStauLSP->SetBinContent(89317,1);
   GridStauLSP->SetBinContent(89318,1);
   GridStauLSP->SetBinContent(89319,1);
   GridStauLSP->SetBinContent(89320,1);
   GridStauLSP->SetBinContent(89321,1);
   GridStauLSP->SetBinContent(89322,1);
   GridStauLSP->SetBinContent(89323,1);
   GridStauLSP->SetBinContent(89324,1);
   GridStauLSP->SetBinContent(89325,1);
   GridStauLSP->SetBinContent(89326,1);
   GridStauLSP->SetBinContent(89327,1);
   GridStauLSP->SetBinContent(89328,1);
   GridStauLSP->SetBinContent(89839,1);
   GridStauLSP->SetBinContent(89840,1);
   GridStauLSP->SetBinContent(89841,1);
   GridStauLSP->SetBinContent(89842,1);
   GridStauLSP->SetBinContent(89843,1);
   GridStauLSP->SetBinContent(89844,1);
   GridStauLSP->SetBinContent(89845,1);
   GridStauLSP->SetBinContent(89846,1);
   GridStauLSP->SetBinContent(89847,1);
   GridStauLSP->SetBinContent(89848,1);
   GridStauLSP->SetBinContent(89849,1);
   GridStauLSP->SetBinContent(89850,1);
   GridStauLSP->SetBinContent(89851,1);
   GridStauLSP->SetBinContent(89852,1);
   GridStauLSP->SetBinContent(89853,1);
   GridStauLSP->SetBinContent(89854,1);
   GridStauLSP->SetBinContent(89855,1);
   GridStauLSP->SetBinContent(89856,1);
   GridStauLSP->SetBinContent(89857,1);
   GridStauLSP->SetBinContent(89858,1);
   GridStauLSP->SetBinContent(89859,1);
   GridStauLSP->SetBinContent(89860,1);
   GridStauLSP->SetBinContent(89861,1);
   GridStauLSP->SetBinContent(89862,1);
   GridStauLSP->SetBinContent(89863,1);
   GridStauLSP->SetBinContent(89864,1);
   GridStauLSP->SetBinContent(89865,1);
   GridStauLSP->SetBinContent(89866,1);
   GridStauLSP->SetBinContent(89867,1);
   GridStauLSP->SetBinContent(89868,1);
   GridStauLSP->SetBinContent(89869,1);
   GridStauLSP->SetBinContent(89870,1);
   GridStauLSP->SetBinContent(89871,1);
   GridStauLSP->SetBinContent(89872,1);
   GridStauLSP->SetBinContent(89873,1);
   GridStauLSP->SetBinContent(89874,1);
   GridStauLSP->SetBinContent(89875,1);
   GridStauLSP->SetBinContent(89876,1);
   GridStauLSP->SetBinContent(89877,1);
   GridStauLSP->SetBinContent(89878,1);
   GridStauLSP->SetBinContent(89879,1);
   GridStauLSP->SetBinContent(89880,1);
   GridStauLSP->SetBinContent(89881,1);
   GridStauLSP->SetBinContent(89882,1);
   GridStauLSP->SetBinContent(89883,1);
   GridStauLSP->SetBinContent(89884,1);
   GridStauLSP->SetBinContent(89885,1);
   GridStauLSP->SetBinContent(89886,1);
   GridStauLSP->SetBinContent(89887,1);
   GridStauLSP->SetBinContent(90397,1);
   GridStauLSP->SetBinContent(90398,1);
   GridStauLSP->SetBinContent(90399,1);
   GridStauLSP->SetBinContent(90400,1);
   GridStauLSP->SetBinContent(90401,1);
   GridStauLSP->SetBinContent(90402,1);
   GridStauLSP->SetBinContent(90403,1);
   GridStauLSP->SetBinContent(90404,1);
   GridStauLSP->SetBinContent(90405,1);
   GridStauLSP->SetBinContent(90406,1);
   GridStauLSP->SetBinContent(90407,1);
   GridStauLSP->SetBinContent(90408,1);
   GridStauLSP->SetBinContent(90409,1);
   GridStauLSP->SetBinContent(90410,1);
   GridStauLSP->SetBinContent(90411,1);
   GridStauLSP->SetBinContent(90412,1);
   GridStauLSP->SetBinContent(90413,1);
   GridStauLSP->SetBinContent(90414,1);
   GridStauLSP->SetBinContent(90415,1);
   GridStauLSP->SetBinContent(90416,1);
   GridStauLSP->SetBinContent(90417,1);
   GridStauLSP->SetBinContent(90418,1);
   GridStauLSP->SetBinContent(90419,1);
   GridStauLSP->SetBinContent(90420,1);
   GridStauLSP->SetBinContent(90421,1);
   GridStauLSP->SetBinContent(90422,1);
   GridStauLSP->SetBinContent(90423,1);
   GridStauLSP->SetBinContent(90424,1);
   GridStauLSP->SetBinContent(90425,1);
   GridStauLSP->SetBinContent(90426,1);
   GridStauLSP->SetBinContent(90427,1);
   GridStauLSP->SetBinContent(90428,1);
   GridStauLSP->SetBinContent(90429,1);
   GridStauLSP->SetBinContent(90430,1);
   GridStauLSP->SetBinContent(90431,1);
   GridStauLSP->SetBinContent(90432,1);
   GridStauLSP->SetBinContent(90433,1);
   GridStauLSP->SetBinContent(90434,1);
   GridStauLSP->SetBinContent(90435,1);
   GridStauLSP->SetBinContent(90436,1);
   GridStauLSP->SetBinContent(90437,1);
   GridStauLSP->SetBinContent(90438,1);
   GridStauLSP->SetBinContent(90439,1);
   GridStauLSP->SetBinContent(90440,1);
   GridStauLSP->SetBinContent(90441,1);
   GridStauLSP->SetBinContent(90442,1);
   GridStauLSP->SetBinContent(90443,1);
   GridStauLSP->SetBinContent(90444,1);
   GridStauLSP->SetBinContent(90445,1);
   GridStauLSP->SetBinContent(90955,1);
   GridStauLSP->SetBinContent(90956,1);
   GridStauLSP->SetBinContent(90957,1);
   GridStauLSP->SetBinContent(90958,1);
   GridStauLSP->SetBinContent(90959,1);
   GridStauLSP->SetBinContent(90960,1);
   GridStauLSP->SetBinContent(90961,1);
   GridStauLSP->SetBinContent(90962,1);
   GridStauLSP->SetBinContent(90963,1);
   GridStauLSP->SetBinContent(90964,1);
   GridStauLSP->SetBinContent(90965,1);
   GridStauLSP->SetBinContent(90966,1);
   GridStauLSP->SetBinContent(90967,1);
   GridStauLSP->SetBinContent(90968,1);
   GridStauLSP->SetBinContent(90969,1);
   GridStauLSP->SetBinContent(90970,1);
   GridStauLSP->SetBinContent(90971,1);
   GridStauLSP->SetBinContent(90972,1);
   GridStauLSP->SetBinContent(90973,1);
   GridStauLSP->SetBinContent(90974,1);
   GridStauLSP->SetBinContent(90975,1);
   GridStauLSP->SetBinContent(90976,1);
   GridStauLSP->SetBinContent(90977,1);
   GridStauLSP->SetBinContent(90978,1);
   GridStauLSP->SetBinContent(90979,1);
   GridStauLSP->SetBinContent(90980,1);
   GridStauLSP->SetBinContent(90981,1);
   GridStauLSP->SetBinContent(90982,1);
   GridStauLSP->SetBinContent(90983,1);
   GridStauLSP->SetBinContent(90984,1);
   GridStauLSP->SetBinContent(90985,1);
   GridStauLSP->SetBinContent(90986,1);
   GridStauLSP->SetBinContent(90987,1);
   GridStauLSP->SetBinContent(90988,1);
   GridStauLSP->SetBinContent(90989,1);
   GridStauLSP->SetBinContent(90990,1);
   GridStauLSP->SetBinContent(90991,1);
   GridStauLSP->SetBinContent(90992,1);
   GridStauLSP->SetBinContent(90993,1);
   GridStauLSP->SetBinContent(90994,1);
   GridStauLSP->SetBinContent(90995,1);
   GridStauLSP->SetBinContent(90996,1);
   GridStauLSP->SetBinContent(90997,1);
   GridStauLSP->SetBinContent(90998,1);
   GridStauLSP->SetBinContent(90999,1);
   GridStauLSP->SetBinContent(91000,1);
   GridStauLSP->SetBinContent(91001,1);
   GridStauLSP->SetBinContent(91002,1);
   GridStauLSP->SetBinContent(91003,1);
   GridStauLSP->SetBinContent(91513,1);
   GridStauLSP->SetBinContent(91514,1);
   GridStauLSP->SetBinContent(91515,1);
   GridStauLSP->SetBinContent(91516,1);
   GridStauLSP->SetBinContent(91517,1);
   GridStauLSP->SetBinContent(91518,1);
   GridStauLSP->SetBinContent(91519,1);
   GridStauLSP->SetBinContent(91520,1);
   GridStauLSP->SetBinContent(91521,1);
   GridStauLSP->SetBinContent(91522,1);
   GridStauLSP->SetBinContent(91523,1);
   GridStauLSP->SetBinContent(91524,1);
   GridStauLSP->SetBinContent(91525,1);
   GridStauLSP->SetBinContent(91526,1);
   GridStauLSP->SetBinContent(91527,1);
   GridStauLSP->SetBinContent(91528,1);
   GridStauLSP->SetBinContent(91529,1);
   GridStauLSP->SetBinContent(91530,1);
   GridStauLSP->SetBinContent(91531,1);
   GridStauLSP->SetBinContent(91532,1);
   GridStauLSP->SetBinContent(91533,1);
   GridStauLSP->SetBinContent(91534,1);
   GridStauLSP->SetBinContent(91535,1);
   GridStauLSP->SetBinContent(91536,1);
   GridStauLSP->SetBinContent(91537,1);
   GridStauLSP->SetBinContent(91538,1);
   GridStauLSP->SetBinContent(91539,1);
   GridStauLSP->SetBinContent(91540,1);
   GridStauLSP->SetBinContent(91541,1);
   GridStauLSP->SetBinContent(91542,1);
   GridStauLSP->SetBinContent(91543,1);
   GridStauLSP->SetBinContent(91544,1);
   GridStauLSP->SetBinContent(91545,1);
   GridStauLSP->SetBinContent(91546,1);
   GridStauLSP->SetBinContent(91547,1);
   GridStauLSP->SetBinContent(91548,1);
   GridStauLSP->SetBinContent(91549,1);
   GridStauLSP->SetBinContent(91550,1);
   GridStauLSP->SetBinContent(91551,1);
   GridStauLSP->SetBinContent(91552,1);
   GridStauLSP->SetBinContent(91553,1);
   GridStauLSP->SetBinContent(91554,1);
   GridStauLSP->SetBinContent(91555,1);
   GridStauLSP->SetBinContent(91556,1);
   GridStauLSP->SetBinContent(91557,1);
   GridStauLSP->SetBinContent(91558,1);
   GridStauLSP->SetBinContent(91559,1);
   GridStauLSP->SetBinContent(91560,1);
   GridStauLSP->SetBinContent(91561,1);
   GridStauLSP->SetBinContent(91562,1);
   GridStauLSP->SetBinContent(92071,1);
   GridStauLSP->SetBinContent(92072,1);
   GridStauLSP->SetBinContent(92073,1);
   GridStauLSP->SetBinContent(92074,1);
   GridStauLSP->SetBinContent(92075,1);
   GridStauLSP->SetBinContent(92076,1);
   GridStauLSP->SetBinContent(92077,1);
   GridStauLSP->SetBinContent(92078,1);
   GridStauLSP->SetBinContent(92079,1);
   GridStauLSP->SetBinContent(92080,1);
   GridStauLSP->SetBinContent(92081,1);
   GridStauLSP->SetBinContent(92082,1);
   GridStauLSP->SetBinContent(92083,1);
   GridStauLSP->SetBinContent(92084,1);
   GridStauLSP->SetBinContent(92085,1);
   GridStauLSP->SetBinContent(92086,1);
   GridStauLSP->SetBinContent(92087,1);
   GridStauLSP->SetBinContent(92088,1);
   GridStauLSP->SetBinContent(92089,1);
   GridStauLSP->SetBinContent(92090,1);
   GridStauLSP->SetBinContent(92091,1);
   GridStauLSP->SetBinContent(92092,1);
   GridStauLSP->SetBinContent(92093,1);
   GridStauLSP->SetBinContent(92094,1);
   GridStauLSP->SetBinContent(92095,1);
   GridStauLSP->SetBinContent(92096,1);
   GridStauLSP->SetBinContent(92097,1);
   GridStauLSP->SetBinContent(92098,1);
   GridStauLSP->SetBinContent(92099,1);
   GridStauLSP->SetBinContent(92100,1);
   GridStauLSP->SetBinContent(92101,1);
   GridStauLSP->SetBinContent(92102,1);
   GridStauLSP->SetBinContent(92103,1);
   GridStauLSP->SetBinContent(92104,1);
   GridStauLSP->SetBinContent(92105,1);
   GridStauLSP->SetBinContent(92106,1);
   GridStauLSP->SetBinContent(92107,1);
   GridStauLSP->SetBinContent(92108,1);
   GridStauLSP->SetBinContent(92109,1);
   GridStauLSP->SetBinContent(92110,1);
   GridStauLSP->SetBinContent(92111,1);
   GridStauLSP->SetBinContent(92112,1);
   GridStauLSP->SetBinContent(92113,1);
   GridStauLSP->SetBinContent(92114,1);
   GridStauLSP->SetBinContent(92115,1);
   GridStauLSP->SetBinContent(92116,1);
   GridStauLSP->SetBinContent(92117,1);
   GridStauLSP->SetBinContent(92118,1);
   GridStauLSP->SetBinContent(92119,1);
   GridStauLSP->SetBinContent(92120,1);
   GridStauLSP->SetBinContent(92629,1);
   GridStauLSP->SetBinContent(92630,1);
   GridStauLSP->SetBinContent(92631,1);
   GridStauLSP->SetBinContent(92632,1);
   GridStauLSP->SetBinContent(92633,1);
   GridStauLSP->SetBinContent(92634,1);
   GridStauLSP->SetBinContent(92635,1);
   GridStauLSP->SetBinContent(92636,1);
   GridStauLSP->SetBinContent(92637,1);
   GridStauLSP->SetBinContent(92638,1);
   GridStauLSP->SetBinContent(92639,1);
   GridStauLSP->SetBinContent(92640,1);
   GridStauLSP->SetBinContent(92641,1);
   GridStauLSP->SetBinContent(92642,1);
   GridStauLSP->SetBinContent(92643,1);
   GridStauLSP->SetBinContent(92644,1);
   GridStauLSP->SetBinContent(92645,1);
   GridStauLSP->SetBinContent(92646,1);
   GridStauLSP->SetBinContent(92647,1);
   GridStauLSP->SetBinContent(92648,1);
   GridStauLSP->SetBinContent(92649,1);
   GridStauLSP->SetBinContent(92650,1);
   GridStauLSP->SetBinContent(92651,1);
   GridStauLSP->SetBinContent(92652,1);
   GridStauLSP->SetBinContent(92653,1);
   GridStauLSP->SetBinContent(92654,1);
   GridStauLSP->SetBinContent(92655,1);
   GridStauLSP->SetBinContent(92656,1);
   GridStauLSP->SetBinContent(92657,1);
   GridStauLSP->SetBinContent(92658,1);
   GridStauLSP->SetBinContent(92659,1);
   GridStauLSP->SetBinContent(92660,1);
   GridStauLSP->SetBinContent(92661,1);
   GridStauLSP->SetBinContent(92662,1);
   GridStauLSP->SetBinContent(92663,1);
   GridStauLSP->SetBinContent(92664,1);
   GridStauLSP->SetBinContent(92665,1);
   GridStauLSP->SetBinContent(92666,1);
   GridStauLSP->SetBinContent(92667,1);
   GridStauLSP->SetBinContent(92668,1);
   GridStauLSP->SetBinContent(92669,1);
   GridStauLSP->SetBinContent(92670,1);
   GridStauLSP->SetBinContent(92671,1);
   GridStauLSP->SetBinContent(92672,1);
   GridStauLSP->SetBinContent(92673,1);
   GridStauLSP->SetBinContent(92674,1);
   GridStauLSP->SetBinContent(92675,1);
   GridStauLSP->SetBinContent(92676,1);
   GridStauLSP->SetBinContent(92677,1);
   GridStauLSP->SetBinContent(92678,1);
   GridStauLSP->SetBinContent(92679,1);
   GridStauLSP->SetBinContent(93187,1);
   GridStauLSP->SetBinContent(93188,1);
   GridStauLSP->SetBinContent(93189,1);
   GridStauLSP->SetBinContent(93190,1);
   GridStauLSP->SetBinContent(93191,1);
   GridStauLSP->SetBinContent(93192,1);
   GridStauLSP->SetBinContent(93193,1);
   GridStauLSP->SetBinContent(93194,1);
   GridStauLSP->SetBinContent(93195,1);
   GridStauLSP->SetBinContent(93196,1);
   GridStauLSP->SetBinContent(93197,1);
   GridStauLSP->SetBinContent(93198,1);
   GridStauLSP->SetBinContent(93199,1);
   GridStauLSP->SetBinContent(93200,1);
   GridStauLSP->SetBinContent(93201,1);
   GridStauLSP->SetBinContent(93202,1);
   GridStauLSP->SetBinContent(93203,1);
   GridStauLSP->SetBinContent(93204,1);
   GridStauLSP->SetBinContent(93205,1);
   GridStauLSP->SetBinContent(93206,1);
   GridStauLSP->SetBinContent(93207,1);
   GridStauLSP->SetBinContent(93208,1);
   GridStauLSP->SetBinContent(93209,1);
   GridStauLSP->SetBinContent(93210,1);
   GridStauLSP->SetBinContent(93211,1);
   GridStauLSP->SetBinContent(93212,1);
   GridStauLSP->SetBinContent(93213,1);
   GridStauLSP->SetBinContent(93214,1);
   GridStauLSP->SetBinContent(93215,1);
   GridStauLSP->SetBinContent(93216,1);
   GridStauLSP->SetBinContent(93217,1);
   GridStauLSP->SetBinContent(93218,1);
   GridStauLSP->SetBinContent(93219,1);
   GridStauLSP->SetBinContent(93220,1);
   GridStauLSP->SetBinContent(93221,1);
   GridStauLSP->SetBinContent(93222,1);
   GridStauLSP->SetBinContent(93223,1);
   GridStauLSP->SetBinContent(93224,1);
   GridStauLSP->SetBinContent(93225,1);
   GridStauLSP->SetBinContent(93226,1);
   GridStauLSP->SetBinContent(93227,1);
   GridStauLSP->SetBinContent(93228,1);
   GridStauLSP->SetBinContent(93229,1);
   GridStauLSP->SetBinContent(93230,1);
   GridStauLSP->SetBinContent(93231,1);
   GridStauLSP->SetBinContent(93232,1);
   GridStauLSP->SetBinContent(93233,1);
   GridStauLSP->SetBinContent(93234,1);
   GridStauLSP->SetBinContent(93235,1);
   GridStauLSP->SetBinContent(93236,1);
   GridStauLSP->SetBinContent(93237,1);
   GridStauLSP->SetBinContent(93745,1);
   GridStauLSP->SetBinContent(93746,1);
   GridStauLSP->SetBinContent(93747,1);
   GridStauLSP->SetBinContent(93748,1);
   GridStauLSP->SetBinContent(93749,1);
   GridStauLSP->SetBinContent(93750,1);
   GridStauLSP->SetBinContent(93751,1);
   GridStauLSP->SetBinContent(93752,1);
   GridStauLSP->SetBinContent(93753,1);
   GridStauLSP->SetBinContent(93754,1);
   GridStauLSP->SetBinContent(93755,1);
   GridStauLSP->SetBinContent(93756,1);
   GridStauLSP->SetBinContent(93757,1);
   GridStauLSP->SetBinContent(93758,1);
   GridStauLSP->SetBinContent(93759,1);
   GridStauLSP->SetBinContent(93760,1);
   GridStauLSP->SetBinContent(93761,1);
   GridStauLSP->SetBinContent(93762,1);
   GridStauLSP->SetBinContent(93763,1);
   GridStauLSP->SetBinContent(93764,1);
   GridStauLSP->SetBinContent(93765,1);
   GridStauLSP->SetBinContent(93766,1);
   GridStauLSP->SetBinContent(93767,1);
   GridStauLSP->SetBinContent(93768,1);
   GridStauLSP->SetBinContent(93769,1);
   GridStauLSP->SetBinContent(93770,1);
   GridStauLSP->SetBinContent(93771,1);
   GridStauLSP->SetBinContent(93772,1);
   GridStauLSP->SetBinContent(93773,1);
   GridStauLSP->SetBinContent(93774,1);
   GridStauLSP->SetBinContent(93775,1);
   GridStauLSP->SetBinContent(93776,1);
   GridStauLSP->SetBinContent(93777,1);
   GridStauLSP->SetBinContent(93778,1);
   GridStauLSP->SetBinContent(93779,1);
   GridStauLSP->SetBinContent(93780,1);
   GridStauLSP->SetBinContent(93781,1);
   GridStauLSP->SetBinContent(93782,1);
   GridStauLSP->SetBinContent(93783,1);
   GridStauLSP->SetBinContent(93784,1);
   GridStauLSP->SetBinContent(93785,1);
   GridStauLSP->SetBinContent(93786,1);
   GridStauLSP->SetBinContent(93787,1);
   GridStauLSP->SetBinContent(93788,1);
   GridStauLSP->SetBinContent(93789,1);
   GridStauLSP->SetBinContent(93790,1);
   GridStauLSP->SetBinContent(93791,1);
   GridStauLSP->SetBinContent(93792,1);
   GridStauLSP->SetBinContent(93793,1);
   GridStauLSP->SetBinContent(93794,1);
   GridStauLSP->SetBinContent(93795,1);
   GridStauLSP->SetBinContent(94303,1);
   GridStauLSP->SetBinContent(94304,1);
   GridStauLSP->SetBinContent(94305,1);
   GridStauLSP->SetBinContent(94306,1);
   GridStauLSP->SetBinContent(94307,1);
   GridStauLSP->SetBinContent(94308,1);
   GridStauLSP->SetBinContent(94309,1);
   GridStauLSP->SetBinContent(94310,1);
   GridStauLSP->SetBinContent(94311,1);
   GridStauLSP->SetBinContent(94312,1);
   GridStauLSP->SetBinContent(94313,1);
   GridStauLSP->SetBinContent(94314,1);
   GridStauLSP->SetBinContent(94315,1);
   GridStauLSP->SetBinContent(94316,1);
   GridStauLSP->SetBinContent(94317,1);
   GridStauLSP->SetBinContent(94318,1);
   GridStauLSP->SetBinContent(94319,1);
   GridStauLSP->SetBinContent(94320,1);
   GridStauLSP->SetBinContent(94321,1);
   GridStauLSP->SetBinContent(94322,1);
   GridStauLSP->SetBinContent(94323,1);
   GridStauLSP->SetBinContent(94324,1);
   GridStauLSP->SetBinContent(94325,1);
   GridStauLSP->SetBinContent(94326,1);
   GridStauLSP->SetBinContent(94327,1);
   GridStauLSP->SetBinContent(94328,1);
   GridStauLSP->SetBinContent(94329,1);
   GridStauLSP->SetBinContent(94330,1);
   GridStauLSP->SetBinContent(94331,1);
   GridStauLSP->SetBinContent(94332,1);
   GridStauLSP->SetBinContent(94333,1);
   GridStauLSP->SetBinContent(94334,1);
   GridStauLSP->SetBinContent(94335,1);
   GridStauLSP->SetBinContent(94336,1);
   GridStauLSP->SetBinContent(94337,1);
   GridStauLSP->SetBinContent(94338,1);
   GridStauLSP->SetBinContent(94339,1);
   GridStauLSP->SetBinContent(94340,1);
   GridStauLSP->SetBinContent(94341,1);
   GridStauLSP->SetBinContent(94342,1);
   GridStauLSP->SetBinContent(94343,1);
   GridStauLSP->SetBinContent(94344,1);
   GridStauLSP->SetBinContent(94345,1);
   GridStauLSP->SetBinContent(94346,1);
   GridStauLSP->SetBinContent(94347,1);
   GridStauLSP->SetBinContent(94348,1);
   GridStauLSP->SetBinContent(94349,1);
   GridStauLSP->SetBinContent(94350,1);
   GridStauLSP->SetBinContent(94351,1);
   GridStauLSP->SetBinContent(94352,1);
   GridStauLSP->SetBinContent(94353,1);
   GridStauLSP->SetBinContent(94354,1);
   GridStauLSP->SetBinContent(94861,1);
   GridStauLSP->SetBinContent(94862,1);
   GridStauLSP->SetBinContent(94863,1);
   GridStauLSP->SetBinContent(94864,1);
   GridStauLSP->SetBinContent(94865,1);
   GridStauLSP->SetBinContent(94866,1);
   GridStauLSP->SetBinContent(94867,1);
   GridStauLSP->SetBinContent(94868,1);
   GridStauLSP->SetBinContent(94869,1);
   GridStauLSP->SetBinContent(94870,1);
   GridStauLSP->SetBinContent(94871,1);
   GridStauLSP->SetBinContent(94872,1);
   GridStauLSP->SetBinContent(94873,1);
   GridStauLSP->SetBinContent(94874,1);
   GridStauLSP->SetBinContent(94875,1);
   GridStauLSP->SetBinContent(94876,1);
   GridStauLSP->SetBinContent(94877,1);
   GridStauLSP->SetBinContent(94878,1);
   GridStauLSP->SetBinContent(94879,1);
   GridStauLSP->SetBinContent(94880,1);
   GridStauLSP->SetBinContent(94881,1);
   GridStauLSP->SetBinContent(94882,1);
   GridStauLSP->SetBinContent(94883,1);
   GridStauLSP->SetBinContent(94884,1);
   GridStauLSP->SetBinContent(94885,1);
   GridStauLSP->SetBinContent(94886,1);
   GridStauLSP->SetBinContent(94887,1);
   GridStauLSP->SetBinContent(94888,1);
   GridStauLSP->SetBinContent(94889,1);
   GridStauLSP->SetBinContent(94890,1);
   GridStauLSP->SetBinContent(94891,1);
   GridStauLSP->SetBinContent(94892,1);
   GridStauLSP->SetBinContent(94893,1);
   GridStauLSP->SetBinContent(94894,1);
   GridStauLSP->SetBinContent(94895,1);
   GridStauLSP->SetBinContent(94896,1);
   GridStauLSP->SetBinContent(94897,1);
   GridStauLSP->SetBinContent(94898,1);
   GridStauLSP->SetBinContent(94899,1);
   GridStauLSP->SetBinContent(94900,1);
   GridStauLSP->SetBinContent(94901,1);
   GridStauLSP->SetBinContent(94902,1);
   GridStauLSP->SetBinContent(94903,1);
   GridStauLSP->SetBinContent(94904,1);
   GridStauLSP->SetBinContent(94905,1);
   GridStauLSP->SetBinContent(94906,1);
   GridStauLSP->SetBinContent(94907,1);
   GridStauLSP->SetBinContent(94908,1);
   GridStauLSP->SetBinContent(94909,1);
   GridStauLSP->SetBinContent(94910,1);
   GridStauLSP->SetBinContent(94911,1);
   GridStauLSP->SetBinContent(94912,1);
   GridStauLSP->SetBinContent(95419,1);
   GridStauLSP->SetBinContent(95420,1);
   GridStauLSP->SetBinContent(95421,1);
   GridStauLSP->SetBinContent(95422,1);
   GridStauLSP->SetBinContent(95423,1);
   GridStauLSP->SetBinContent(95424,1);
   GridStauLSP->SetBinContent(95425,1);
   GridStauLSP->SetBinContent(95426,1);
   GridStauLSP->SetBinContent(95427,1);
   GridStauLSP->SetBinContent(95428,1);
   GridStauLSP->SetBinContent(95429,1);
   GridStauLSP->SetBinContent(95430,1);
   GridStauLSP->SetBinContent(95431,1);
   GridStauLSP->SetBinContent(95432,1);
   GridStauLSP->SetBinContent(95433,1);
   GridStauLSP->SetBinContent(95434,1);
   GridStauLSP->SetBinContent(95435,1);
   GridStauLSP->SetBinContent(95436,1);
   GridStauLSP->SetBinContent(95437,1);
   GridStauLSP->SetBinContent(95438,1);
   GridStauLSP->SetBinContent(95439,1);
   GridStauLSP->SetBinContent(95440,1);
   GridStauLSP->SetBinContent(95441,1);
   GridStauLSP->SetBinContent(95442,1);
   GridStauLSP->SetBinContent(95443,1);
   GridStauLSP->SetBinContent(95444,1);
   GridStauLSP->SetBinContent(95445,1);
   GridStauLSP->SetBinContent(95446,1);
   GridStauLSP->SetBinContent(95447,1);
   GridStauLSP->SetBinContent(95448,1);
   GridStauLSP->SetBinContent(95449,1);
   GridStauLSP->SetBinContent(95450,1);
   GridStauLSP->SetBinContent(95451,1);
   GridStauLSP->SetBinContent(95452,1);
   GridStauLSP->SetBinContent(95453,1);
   GridStauLSP->SetBinContent(95454,1);
   GridStauLSP->SetBinContent(95455,1);
   GridStauLSP->SetBinContent(95456,1);
   GridStauLSP->SetBinContent(95457,1);
   GridStauLSP->SetBinContent(95458,1);
   GridStauLSP->SetBinContent(95459,1);
   GridStauLSP->SetBinContent(95460,1);
   GridStauLSP->SetBinContent(95461,1);
   GridStauLSP->SetBinContent(95462,1);
   GridStauLSP->SetBinContent(95463,1);
   GridStauLSP->SetBinContent(95464,1);
   GridStauLSP->SetBinContent(95465,1);
   GridStauLSP->SetBinContent(95466,1);
   GridStauLSP->SetBinContent(95467,1);
   GridStauLSP->SetBinContent(95468,1);
   GridStauLSP->SetBinContent(95469,1);
   GridStauLSP->SetBinContent(95470,1);
   GridStauLSP->SetBinContent(95977,1);
   GridStauLSP->SetBinContent(95978,1);
   GridStauLSP->SetBinContent(95979,1);
   GridStauLSP->SetBinContent(95980,1);
   GridStauLSP->SetBinContent(95981,1);
   GridStauLSP->SetBinContent(95982,1);
   GridStauLSP->SetBinContent(95983,1);
   GridStauLSP->SetBinContent(95984,1);
   GridStauLSP->SetBinContent(95985,1);
   GridStauLSP->SetBinContent(95986,1);
   GridStauLSP->SetBinContent(95987,1);
   GridStauLSP->SetBinContent(95988,1);
   GridStauLSP->SetBinContent(95989,1);
   GridStauLSP->SetBinContent(95990,1);
   GridStauLSP->SetBinContent(95991,1);
   GridStauLSP->SetBinContent(95992,1);
   GridStauLSP->SetBinContent(95993,1);
   GridStauLSP->SetBinContent(95994,1);
   GridStauLSP->SetBinContent(95995,1);
   GridStauLSP->SetBinContent(95996,1);
   GridStauLSP->SetBinContent(95997,1);
   GridStauLSP->SetBinContent(95998,1);
   GridStauLSP->SetBinContent(95999,1);
   GridStauLSP->SetBinContent(96000,1);
   GridStauLSP->SetBinContent(96001,1);
   GridStauLSP->SetBinContent(96002,1);
   GridStauLSP->SetBinContent(96003,1);
   GridStauLSP->SetBinContent(96004,1);
   GridStauLSP->SetBinContent(96005,1);
   GridStauLSP->SetBinContent(96006,1);
   GridStauLSP->SetBinContent(96007,1);
   GridStauLSP->SetBinContent(96008,1);
   GridStauLSP->SetBinContent(96009,1);
   GridStauLSP->SetBinContent(96010,1);
   GridStauLSP->SetBinContent(96011,1);
   GridStauLSP->SetBinContent(96012,1);
   GridStauLSP->SetBinContent(96013,1);
   GridStauLSP->SetBinContent(96014,1);
   GridStauLSP->SetBinContent(96015,1);
   GridStauLSP->SetBinContent(96016,1);
   GridStauLSP->SetBinContent(96017,1);
   GridStauLSP->SetBinContent(96018,1);
   GridStauLSP->SetBinContent(96019,1);
   GridStauLSP->SetBinContent(96020,1);
   GridStauLSP->SetBinContent(96021,1);
   GridStauLSP->SetBinContent(96022,1);
   GridStauLSP->SetBinContent(96023,1);
   GridStauLSP->SetBinContent(96024,1);
   GridStauLSP->SetBinContent(96025,1);
   GridStauLSP->SetBinContent(96026,1);
   GridStauLSP->SetBinContent(96027,1);
   GridStauLSP->SetBinContent(96028,1);
   GridStauLSP->SetBinContent(96029,1);
   GridStauLSP->SetBinContent(96535,1);
   GridStauLSP->SetBinContent(96536,1);
   GridStauLSP->SetBinContent(96537,1);
   GridStauLSP->SetBinContent(96538,1);
   GridStauLSP->SetBinContent(96539,1);
   GridStauLSP->SetBinContent(96540,1);
   GridStauLSP->SetBinContent(96541,1);
   GridStauLSP->SetBinContent(96542,1);
   GridStauLSP->SetBinContent(96543,1);
   GridStauLSP->SetBinContent(96544,1);
   GridStauLSP->SetBinContent(96545,1);
   GridStauLSP->SetBinContent(96546,1);
   GridStauLSP->SetBinContent(96547,1);
   GridStauLSP->SetBinContent(96548,1);
   GridStauLSP->SetBinContent(96549,1);
   GridStauLSP->SetBinContent(96550,1);
   GridStauLSP->SetBinContent(96551,1);
   GridStauLSP->SetBinContent(96552,1);
   GridStauLSP->SetBinContent(96553,1);
   GridStauLSP->SetBinContent(96554,1);
   GridStauLSP->SetBinContent(96555,1);
   GridStauLSP->SetBinContent(96556,1);
   GridStauLSP->SetBinContent(96557,1);
   GridStauLSP->SetBinContent(96558,1);
   GridStauLSP->SetBinContent(96559,1);
   GridStauLSP->SetBinContent(96560,1);
   GridStauLSP->SetBinContent(96561,1);
   GridStauLSP->SetBinContent(96562,1);
   GridStauLSP->SetBinContent(96563,1);
   GridStauLSP->SetBinContent(96564,1);
   GridStauLSP->SetBinContent(96565,1);
   GridStauLSP->SetBinContent(96566,1);
   GridStauLSP->SetBinContent(96567,1);
   GridStauLSP->SetBinContent(96568,1);
   GridStauLSP->SetBinContent(96569,1);
   GridStauLSP->SetBinContent(96570,1);
   GridStauLSP->SetBinContent(96571,1);
   GridStauLSP->SetBinContent(96572,1);
   GridStauLSP->SetBinContent(96573,1);
   GridStauLSP->SetBinContent(96574,1);
   GridStauLSP->SetBinContent(96575,1);
   GridStauLSP->SetBinContent(96576,1);
   GridStauLSP->SetBinContent(96577,1);
   GridStauLSP->SetBinContent(96578,1);
   GridStauLSP->SetBinContent(96579,1);
   GridStauLSP->SetBinContent(96580,1);
   GridStauLSP->SetBinContent(96581,1);
   GridStauLSP->SetBinContent(96582,1);
   GridStauLSP->SetBinContent(96583,1);
   GridStauLSP->SetBinContent(96584,1);
   GridStauLSP->SetBinContent(96585,1);
   GridStauLSP->SetBinContent(96586,1);
   GridStauLSP->SetBinContent(96587,1);
   GridStauLSP->SetBinContent(97093,1);
   GridStauLSP->SetBinContent(97094,1);
   GridStauLSP->SetBinContent(97095,1);
   GridStauLSP->SetBinContent(97096,1);
   GridStauLSP->SetBinContent(97097,1);
   GridStauLSP->SetBinContent(97098,1);
   GridStauLSP->SetBinContent(97099,1);
   GridStauLSP->SetBinContent(97100,1);
   GridStauLSP->SetBinContent(97101,1);
   GridStauLSP->SetBinContent(97102,1);
   GridStauLSP->SetBinContent(97103,1);
   GridStauLSP->SetBinContent(97104,1);
   GridStauLSP->SetBinContent(97105,1);
   GridStauLSP->SetBinContent(97106,1);
   GridStauLSP->SetBinContent(97107,1);
   GridStauLSP->SetBinContent(97108,1);
   GridStauLSP->SetBinContent(97109,1);
   GridStauLSP->SetBinContent(97110,1);
   GridStauLSP->SetBinContent(97111,1);
   GridStauLSP->SetBinContent(97112,1);
   GridStauLSP->SetBinContent(97113,1);
   GridStauLSP->SetBinContent(97114,1);
   GridStauLSP->SetBinContent(97115,1);
   GridStauLSP->SetBinContent(97116,1);
   GridStauLSP->SetBinContent(97117,1);
   GridStauLSP->SetBinContent(97118,1);
   GridStauLSP->SetBinContent(97119,1);
   GridStauLSP->SetBinContent(97120,1);
   GridStauLSP->SetBinContent(97121,1);
   GridStauLSP->SetBinContent(97122,1);
   GridStauLSP->SetBinContent(97123,1);
   GridStauLSP->SetBinContent(97124,1);
   GridStauLSP->SetBinContent(97125,1);
   GridStauLSP->SetBinContent(97126,1);
   GridStauLSP->SetBinContent(97127,1);
   GridStauLSP->SetBinContent(97128,1);
   GridStauLSP->SetBinContent(97129,1);
   GridStauLSP->SetBinContent(97130,1);
   GridStauLSP->SetBinContent(97131,1);
   GridStauLSP->SetBinContent(97132,1);
   GridStauLSP->SetBinContent(97133,1);
   GridStauLSP->SetBinContent(97134,1);
   GridStauLSP->SetBinContent(97135,1);
   GridStauLSP->SetBinContent(97136,1);
   GridStauLSP->SetBinContent(97137,1);
   GridStauLSP->SetBinContent(97138,1);
   GridStauLSP->SetBinContent(97139,1);
   GridStauLSP->SetBinContent(97140,1);
   GridStauLSP->SetBinContent(97141,1);
   GridStauLSP->SetBinContent(97142,1);
   GridStauLSP->SetBinContent(97143,1);
   GridStauLSP->SetBinContent(97144,1);
   GridStauLSP->SetBinContent(97145,1);
   GridStauLSP->SetBinContent(97651,1);
   GridStauLSP->SetBinContent(97652,1);
   GridStauLSP->SetBinContent(97653,1);
   GridStauLSP->SetBinContent(97654,1);
   GridStauLSP->SetBinContent(97655,1);
   GridStauLSP->SetBinContent(97656,1);
   GridStauLSP->SetBinContent(97657,1);
   GridStauLSP->SetBinContent(97658,1);
   GridStauLSP->SetBinContent(97659,1);
   GridStauLSP->SetBinContent(97660,1);
   GridStauLSP->SetBinContent(97661,1);
   GridStauLSP->SetBinContent(97662,1);
   GridStauLSP->SetBinContent(97663,1);
   GridStauLSP->SetBinContent(97664,1);
   GridStauLSP->SetBinContent(97665,1);
   GridStauLSP->SetBinContent(97666,1);
   GridStauLSP->SetBinContent(97667,1);
   GridStauLSP->SetBinContent(97668,1);
   GridStauLSP->SetBinContent(97669,1);
   GridStauLSP->SetBinContent(97670,1);
   GridStauLSP->SetBinContent(97671,1);
   GridStauLSP->SetBinContent(97672,1);
   GridStauLSP->SetBinContent(97673,1);
   GridStauLSP->SetBinContent(97674,1);
   GridStauLSP->SetBinContent(97675,1);
   GridStauLSP->SetBinContent(97676,1);
   GridStauLSP->SetBinContent(97677,1);
   GridStauLSP->SetBinContent(97678,1);
   GridStauLSP->SetBinContent(97679,1);
   GridStauLSP->SetBinContent(97680,1);
   GridStauLSP->SetBinContent(97681,1);
   GridStauLSP->SetBinContent(97682,1);
   GridStauLSP->SetBinContent(97683,1);
   GridStauLSP->SetBinContent(97684,1);
   GridStauLSP->SetBinContent(97685,1);
   GridStauLSP->SetBinContent(97686,1);
   GridStauLSP->SetBinContent(97687,1);
   GridStauLSP->SetBinContent(97688,1);
   GridStauLSP->SetBinContent(97689,1);
   GridStauLSP->SetBinContent(97690,1);
   GridStauLSP->SetBinContent(97691,1);
   GridStauLSP->SetBinContent(97692,1);
   GridStauLSP->SetBinContent(97693,1);
   GridStauLSP->SetBinContent(97694,1);
   GridStauLSP->SetBinContent(97695,1);
   GridStauLSP->SetBinContent(97696,1);
   GridStauLSP->SetBinContent(97697,1);
   GridStauLSP->SetBinContent(97698,1);
   GridStauLSP->SetBinContent(97699,1);
   GridStauLSP->SetBinContent(97700,1);
   GridStauLSP->SetBinContent(97701,1);
   GridStauLSP->SetBinContent(97702,1);
   GridStauLSP->SetBinContent(97703,1);
   GridStauLSP->SetBinContent(97704,1);
   GridStauLSP->SetBinContent(98209,1);
   GridStauLSP->SetBinContent(98210,1);
   GridStauLSP->SetBinContent(98211,1);
   GridStauLSP->SetBinContent(98212,1);
   GridStauLSP->SetBinContent(98213,1);
   GridStauLSP->SetBinContent(98214,1);
   GridStauLSP->SetBinContent(98215,1);
   GridStauLSP->SetBinContent(98216,1);
   GridStauLSP->SetBinContent(98217,1);
   GridStauLSP->SetBinContent(98218,1);
   GridStauLSP->SetBinContent(98219,1);
   GridStauLSP->SetBinContent(98220,1);
   GridStauLSP->SetBinContent(98221,1);
   GridStauLSP->SetBinContent(98222,1);
   GridStauLSP->SetBinContent(98223,1);
   GridStauLSP->SetBinContent(98224,1);
   GridStauLSP->SetBinContent(98225,1);
   GridStauLSP->SetBinContent(98226,1);
   GridStauLSP->SetBinContent(98227,1);
   GridStauLSP->SetBinContent(98228,1);
   GridStauLSP->SetBinContent(98229,1);
   GridStauLSP->SetBinContent(98230,1);
   GridStauLSP->SetBinContent(98231,1);
   GridStauLSP->SetBinContent(98232,1);
   GridStauLSP->SetBinContent(98233,1);
   GridStauLSP->SetBinContent(98234,1);
   GridStauLSP->SetBinContent(98235,1);
   GridStauLSP->SetBinContent(98236,1);
   GridStauLSP->SetBinContent(98237,1);
   GridStauLSP->SetBinContent(98238,1);
   GridStauLSP->SetBinContent(98239,1);
   GridStauLSP->SetBinContent(98240,1);
   GridStauLSP->SetBinContent(98241,1);
   GridStauLSP->SetBinContent(98242,1);
   GridStauLSP->SetBinContent(98243,1);
   GridStauLSP->SetBinContent(98244,1);
   GridStauLSP->SetBinContent(98245,1);
   GridStauLSP->SetBinContent(98246,1);
   GridStauLSP->SetBinContent(98247,1);
   GridStauLSP->SetBinContent(98248,1);
   GridStauLSP->SetBinContent(98249,1);
   GridStauLSP->SetBinContent(98250,1);
   GridStauLSP->SetBinContent(98251,1);
   GridStauLSP->SetBinContent(98252,1);
   GridStauLSP->SetBinContent(98253,1);
   GridStauLSP->SetBinContent(98254,1);
   GridStauLSP->SetBinContent(98255,1);
   GridStauLSP->SetBinContent(98256,1);
   GridStauLSP->SetBinContent(98257,1);
   GridStauLSP->SetBinContent(98258,1);
   GridStauLSP->SetBinContent(98259,1);
   GridStauLSP->SetBinContent(98260,1);
   GridStauLSP->SetBinContent(98261,1);
   GridStauLSP->SetBinContent(98262,1);
   GridStauLSP->SetBinContent(98767,1);
   GridStauLSP->SetBinContent(98768,1);
   GridStauLSP->SetBinContent(98769,1);
   GridStauLSP->SetBinContent(98770,1);
   GridStauLSP->SetBinContent(98771,1);
   GridStauLSP->SetBinContent(98772,1);
   GridStauLSP->SetBinContent(98773,1);
   GridStauLSP->SetBinContent(98774,1);
   GridStauLSP->SetBinContent(98775,1);
   GridStauLSP->SetBinContent(98776,1);
   GridStauLSP->SetBinContent(98777,1);
   GridStauLSP->SetBinContent(98778,1);
   GridStauLSP->SetBinContent(98779,1);
   GridStauLSP->SetBinContent(98780,1);
   GridStauLSP->SetBinContent(98781,1);
   GridStauLSP->SetBinContent(98782,1);
   GridStauLSP->SetBinContent(98783,1);
   GridStauLSP->SetBinContent(98784,1);
   GridStauLSP->SetBinContent(98785,1);
   GridStauLSP->SetBinContent(98786,1);
   GridStauLSP->SetBinContent(98787,1);
   GridStauLSP->SetBinContent(98788,1);
   GridStauLSP->SetBinContent(98789,1);
   GridStauLSP->SetBinContent(98790,1);
   GridStauLSP->SetBinContent(98791,1);
   GridStauLSP->SetBinContent(98792,1);
   GridStauLSP->SetBinContent(98793,1);
   GridStauLSP->SetBinContent(98794,1);
   GridStauLSP->SetBinContent(98795,1);
   GridStauLSP->SetBinContent(98796,1);
   GridStauLSP->SetBinContent(98797,1);
   GridStauLSP->SetBinContent(98798,1);
   GridStauLSP->SetBinContent(98799,1);
   GridStauLSP->SetBinContent(98800,1);
   GridStauLSP->SetBinContent(98801,1);
   GridStauLSP->SetBinContent(98802,1);
   GridStauLSP->SetBinContent(98803,1);
   GridStauLSP->SetBinContent(98804,1);
   GridStauLSP->SetBinContent(98805,1);
   GridStauLSP->SetBinContent(98806,1);
   GridStauLSP->SetBinContent(98807,1);
   GridStauLSP->SetBinContent(98808,1);
   GridStauLSP->SetBinContent(98809,1);
   GridStauLSP->SetBinContent(98810,1);
   GridStauLSP->SetBinContent(98811,1);
   GridStauLSP->SetBinContent(98812,1);
   GridStauLSP->SetBinContent(98813,1);
   GridStauLSP->SetBinContent(98814,1);
   GridStauLSP->SetBinContent(98815,1);
   GridStauLSP->SetBinContent(98816,1);
   GridStauLSP->SetBinContent(98817,1);
   GridStauLSP->SetBinContent(98818,1);
   GridStauLSP->SetBinContent(98819,1);
   GridStauLSP->SetBinContent(98820,1);
   GridStauLSP->SetBinContent(98821,1);
   GridStauLSP->SetBinContent(99325,1);
   GridStauLSP->SetBinContent(99326,1);
   GridStauLSP->SetBinContent(99327,1);
   GridStauLSP->SetBinContent(99328,1);
   GridStauLSP->SetBinContent(99329,1);
   GridStauLSP->SetBinContent(99330,1);
   GridStauLSP->SetBinContent(99331,1);
   GridStauLSP->SetBinContent(99332,1);
   GridStauLSP->SetBinContent(99333,1);
   GridStauLSP->SetBinContent(99334,1);
   GridStauLSP->SetBinContent(99335,1);
   GridStauLSP->SetBinContent(99336,1);
   GridStauLSP->SetBinContent(99337,1);
   GridStauLSP->SetBinContent(99338,1);
   GridStauLSP->SetBinContent(99339,1);
   GridStauLSP->SetBinContent(99340,1);
   GridStauLSP->SetBinContent(99341,1);
   GridStauLSP->SetBinContent(99342,1);
   GridStauLSP->SetBinContent(99343,1);
   GridStauLSP->SetBinContent(99344,1);
   GridStauLSP->SetBinContent(99345,1);
   GridStauLSP->SetBinContent(99346,1);
   GridStauLSP->SetBinContent(99347,1);
   GridStauLSP->SetBinContent(99348,1);
   GridStauLSP->SetBinContent(99349,1);
   GridStauLSP->SetBinContent(99350,1);
   GridStauLSP->SetBinContent(99351,1);
   GridStauLSP->SetBinContent(99352,1);
   GridStauLSP->SetBinContent(99353,1);
   GridStauLSP->SetBinContent(99354,1);
   GridStauLSP->SetBinContent(99355,1);
   GridStauLSP->SetBinContent(99356,1);
   GridStauLSP->SetBinContent(99357,1);
   GridStauLSP->SetBinContent(99358,1);
   GridStauLSP->SetBinContent(99359,1);
   GridStauLSP->SetBinContent(99360,1);
   GridStauLSP->SetBinContent(99361,1);
   GridStauLSP->SetBinContent(99362,1);
   GridStauLSP->SetBinContent(99363,1);
   GridStauLSP->SetBinContent(99364,1);
   GridStauLSP->SetBinContent(99365,1);
   GridStauLSP->SetBinContent(99366,1);
   GridStauLSP->SetBinContent(99367,1);
   GridStauLSP->SetBinContent(99368,1);
   GridStauLSP->SetBinContent(99369,1);
   GridStauLSP->SetBinContent(99370,1);
   GridStauLSP->SetBinContent(99371,1);
   GridStauLSP->SetBinContent(99372,1);
   GridStauLSP->SetBinContent(99373,1);
   GridStauLSP->SetBinContent(99374,1);
   GridStauLSP->SetBinContent(99375,1);
   GridStauLSP->SetBinContent(99376,1);
   GridStauLSP->SetBinContent(99377,1);
   GridStauLSP->SetBinContent(99378,1);
   GridStauLSP->SetBinContent(99379,1);
   GridStauLSP->SetBinContent(99883,1);
   GridStauLSP->SetBinContent(99884,1);
   GridStauLSP->SetBinContent(99885,1);
   GridStauLSP->SetBinContent(99886,1);
   GridStauLSP->SetBinContent(99887,1);
   GridStauLSP->SetBinContent(99888,1);
   GridStauLSP->SetBinContent(99889,1);
   GridStauLSP->SetBinContent(99890,1);
   GridStauLSP->SetBinContent(99891,1);
   GridStauLSP->SetBinContent(99892,1);
   GridStauLSP->SetBinContent(99893,1);
   GridStauLSP->SetBinContent(99894,1);
   GridStauLSP->SetBinContent(99895,1);
   GridStauLSP->SetBinContent(99896,1);
   GridStauLSP->SetBinContent(99897,1);
   GridStauLSP->SetBinContent(99898,1);
   GridStauLSP->SetBinContent(99899,1);
   GridStauLSP->SetBinContent(99900,1);
   GridStauLSP->SetBinContent(99901,1);
   GridStauLSP->SetBinContent(99902,1);
   GridStauLSP->SetBinContent(99903,1);
   GridStauLSP->SetBinContent(99904,1);
   GridStauLSP->SetBinContent(99905,1);
   GridStauLSP->SetBinContent(99906,1);
   GridStauLSP->SetBinContent(99907,1);
   GridStauLSP->SetBinContent(99908,1);
   GridStauLSP->SetBinContent(99909,1);
   GridStauLSP->SetBinContent(99910,1);
   GridStauLSP->SetBinContent(99911,1);
   GridStauLSP->SetBinContent(99912,1);
   GridStauLSP->SetBinContent(99913,1);
   GridStauLSP->SetBinContent(99914,1);
   GridStauLSP->SetBinContent(99915,1);
   GridStauLSP->SetBinContent(99916,1);
   GridStauLSP->SetBinContent(99917,1);
   GridStauLSP->SetBinContent(99918,1);
   GridStauLSP->SetBinContent(99919,1);
   GridStauLSP->SetBinContent(99920,1);
   GridStauLSP->SetBinContent(99921,1);
   GridStauLSP->SetBinContent(99922,1);
   GridStauLSP->SetBinContent(99923,1);
   GridStauLSP->SetBinContent(99924,1);
   GridStauLSP->SetBinContent(99925,1);
   GridStauLSP->SetBinContent(99926,1);
   GridStauLSP->SetBinContent(99927,1);
   GridStauLSP->SetBinContent(99928,1);
   GridStauLSP->SetBinContent(99929,1);
   GridStauLSP->SetBinContent(99930,1);
   GridStauLSP->SetBinContent(99931,1);
   GridStauLSP->SetBinContent(99932,1);
   GridStauLSP->SetBinContent(99933,1);
   GridStauLSP->SetBinContent(99934,1);
   GridStauLSP->SetBinContent(99935,1);
   GridStauLSP->SetBinContent(99936,1);
   GridStauLSP->SetBinContent(99937,1);
   GridStauLSP->SetBinContent(100441,1);
   GridStauLSP->SetBinContent(100442,1);
   GridStauLSP->SetBinContent(100443,1);
   GridStauLSP->SetBinContent(100444,1);
   GridStauLSP->SetBinContent(100445,1);
   GridStauLSP->SetBinContent(100446,1);
   GridStauLSP->SetBinContent(100447,1);
   GridStauLSP->SetBinContent(100448,1);
   GridStauLSP->SetBinContent(100449,1);
   GridStauLSP->SetBinContent(100450,1);
   GridStauLSP->SetBinContent(100451,1);
   GridStauLSP->SetBinContent(100452,1);
   GridStauLSP->SetBinContent(100453,1);
   GridStauLSP->SetBinContent(100454,1);
   GridStauLSP->SetBinContent(100455,1);
   GridStauLSP->SetBinContent(100456,1);
   GridStauLSP->SetBinContent(100457,1);
   GridStauLSP->SetBinContent(100458,1);
   GridStauLSP->SetBinContent(100459,1);
   GridStauLSP->SetBinContent(100460,1);
   GridStauLSP->SetBinContent(100461,1);
   GridStauLSP->SetBinContent(100462,1);
   GridStauLSP->SetBinContent(100463,1);
   GridStauLSP->SetBinContent(100464,1);
   GridStauLSP->SetBinContent(100465,1);
   GridStauLSP->SetBinContent(100466,1);
   GridStauLSP->SetBinContent(100467,1);
   GridStauLSP->SetBinContent(100468,1);
   GridStauLSP->SetBinContent(100469,1);
   GridStauLSP->SetBinContent(100470,1);
   GridStauLSP->SetBinContent(100471,1);
   GridStauLSP->SetBinContent(100472,1);
   GridStauLSP->SetBinContent(100473,1);
   GridStauLSP->SetBinContent(100474,1);
   GridStauLSP->SetBinContent(100475,1);
   GridStauLSP->SetBinContent(100476,1);
   GridStauLSP->SetBinContent(100477,1);
   GridStauLSP->SetBinContent(100478,1);
   GridStauLSP->SetBinContent(100479,1);
   GridStauLSP->SetBinContent(100480,1);
   GridStauLSP->SetBinContent(100481,1);
   GridStauLSP->SetBinContent(100482,1);
   GridStauLSP->SetBinContent(100483,1);
   GridStauLSP->SetBinContent(100484,1);
   GridStauLSP->SetBinContent(100485,1);
   GridStauLSP->SetBinContent(100486,1);
   GridStauLSP->SetBinContent(100487,1);
   GridStauLSP->SetBinContent(100488,1);
   GridStauLSP->SetBinContent(100489,1);
   GridStauLSP->SetBinContent(100490,1);
   GridStauLSP->SetBinContent(100491,1);
   GridStauLSP->SetBinContent(100492,1);
   GridStauLSP->SetBinContent(100493,1);
   GridStauLSP->SetBinContent(100494,1);
   GridStauLSP->SetBinContent(100495,1);
   GridStauLSP->SetBinContent(100496,1);
   GridStauLSP->SetEntries(4705);
   GridStauLSP->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#666666");
   GridStauLSP->SetFillColor(ci);
   GridStauLSP->SetLineStyle(0);
   GridStauLSP->SetMarkerStyle(20);
   GridStauLSP->GetXaxis()->SetTitle("m_{0} [GeV]");
   GridStauLSP->GetXaxis()->SetLabelFont(42);
   GridStauLSP->GetXaxis()->SetLabelOffset(0.007);
   GridStauLSP->GetXaxis()->SetLabelSize(0.05);
   GridStauLSP->GetXaxis()->SetTitleSize(0.06);
   GridStauLSP->GetXaxis()->SetTitleOffset(1.1);
   GridStauLSP->GetXaxis()->SetTitleFont(42);
   GridStauLSP->GetYaxis()->SetTitle("m_{1/2} [GeV]");
   GridStauLSP->GetYaxis()->SetLabelFont(42);
   GridStauLSP->GetYaxis()->SetLabelOffset(0.007);
   GridStauLSP->GetYaxis()->SetLabelSize(0.05);
   GridStauLSP->GetYaxis()->SetTitleSize(0.06);
   GridStauLSP->GetYaxis()->SetTitleOffset(1.2);
   GridStauLSP->GetYaxis()->SetTitleFont(42);
   GridStauLSP->GetZaxis()->SetLabelFont(42);
   GridStauLSP->GetZaxis()->SetLabelOffset(0.007);
   GridStauLSP->GetZaxis()->SetLabelSize(0.05);
   GridStauLSP->GetZaxis()->SetTitleSize(0.06);
   GridStauLSP->GetZaxis()->SetTitleFont(42);
   GridStauLSP->Draw("BOX same");
   
   TGraphErrors *gre = new TGraphErrors(79);
   gre->SetName("Graph");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,1834.5,101.25);
   gre->SetPointError(0,0,3.75);
   gre->SetPoint(1,1849.5,96.25);
   gre->SetPointError(1,0,3.75);
   gre->SetPoint(2,1864.5,98.75);
   gre->SetPointError(2,0,6.25);
   gre->SetPoint(3,1879.5,98.75);
   gre->SetPointError(3,0,6.25);
   gre->SetPoint(4,1894.5,101.25);
   gre->SetPointError(4,0,8.75);
   gre->SetPoint(5,1909.5,103.75);
   gre->SetPointError(5,0,11.25);
   gre->SetPoint(6,1924.5,103.75);
   gre->SetPointError(6,0,11.25);
   gre->SetPoint(7,1939.5,106.25);
   gre->SetPointError(7,0,13.75);
   gre->SetPoint(8,1954.5,106.25);
   gre->SetPointError(8,0,13.75);
   gre->SetPoint(9,1969.5,108.75);
   gre->SetPointError(9,0,16.25);
   gre->SetPoint(10,1984.5,111.25);
   gre->SetPointError(10,0,18.75);
   gre->SetPoint(11,1999.5,111.25);
   gre->SetPointError(11,0,18.75);
   gre->SetPoint(12,2014.5,113.75);
   gre->SetPointError(12,0,21.25);
   gre->SetPoint(13,2029.5,116.25);
   gre->SetPointError(13,0,23.75);
   gre->SetPoint(14,2044.5,116.25);
   gre->SetPointError(14,0,23.75);
   gre->SetPoint(15,2059.5,116.25);
   gre->SetPointError(15,0,23.75);
   gre->SetPoint(16,2074.5,118.75);
   gre->SetPointError(16,0,26.25);
   gre->SetPoint(17,2089.5,121.25);
   gre->SetPointError(17,0,28.75);
   gre->SetPoint(18,2104.5,123.75);
   gre->SetPointError(18,0,31.25);
   gre->SetPoint(19,2119.5,123.75);
   gre->SetPointError(19,0,31.25);
   gre->SetPoint(20,2134.5,126.25);
   gre->SetPointError(20,0,33.75);
   gre->SetPoint(21,2149.5,128.75);
   gre->SetPointError(21,0,36.25);
   gre->SetPoint(22,2164.5,128.75);
   gre->SetPointError(22,0,36.25);
   gre->SetPoint(23,2179.5,131.25);
   gre->SetPointError(23,0,38.75);
   gre->SetPoint(24,2194.5,133.75);
   gre->SetPointError(24,0,41.25);
   gre->SetPoint(25,2209.5,133.75);
   gre->SetPointError(25,0,41.25);
   gre->SetPoint(26,2224.5,136.25);
   gre->SetPointError(26,0,43.75);
   gre->SetPoint(27,2239.5,138.75);
   gre->SetPointError(27,0,46.25);
   gre->SetPoint(28,2254.5,141.25);
   gre->SetPointError(28,0,48.75);
   gre->SetPoint(29,2269.5,141.25);
   gre->SetPointError(29,0,48.75);
   gre->SetPoint(30,2284.5,143.75);
   gre->SetPointError(30,0,51.25);
   gre->SetPoint(31,2299.5,146.25);
   gre->SetPointError(31,0,53.75);
   gre->SetPoint(32,2314.5,146.25);
   gre->SetPointError(32,0,53.75);
   gre->SetPoint(33,2329.5,148.75);
   gre->SetPointError(33,0,56.25);
   gre->SetPoint(34,2344.5,151.25);
   gre->SetPointError(34,0,58.75);
   gre->SetPoint(35,2359.5,153.75);
   gre->SetPointError(35,0,61.25);
   gre->SetPoint(36,2374.5,156.25);
   gre->SetPointError(36,0,63.75);
   gre->SetPoint(37,2389.5,158.75);
   gre->SetPointError(37,0,66.25);
   gre->SetPoint(38,2404.5,158.75);
   gre->SetPointError(38,0,66.25);
   gre->SetPoint(39,2419.5,161.25);
   gre->SetPointError(39,0,68.75);
   gre->SetPoint(40,2434.5,161.25);
   gre->SetPointError(40,0,68.75);
   gre->SetPoint(41,2449.5,171.25);
   gre->SetPointError(41,0,78.75);
   gre->SetPoint(42,2464.5,171.25);
   gre->SetPointError(42,0,78.75);
   gre->SetPoint(43,2479.5,168.75);
   gre->SetPointError(43,0,76.25);
   gre->SetPoint(44,2494.5,171.25);
   gre->SetPointError(44,0,78.75);
   gre->SetPoint(45,2509.5,173.75);
   gre->SetPointError(45,0,81.25);
   gre->SetPoint(46,2524.5,176.25);
   gre->SetPointError(46,0,83.75);
   gre->SetPoint(47,2539.5,176.25);
   gre->SetPointError(47,0,83.75);
   gre->SetPoint(48,2554.5,178.75);
   gre->SetPointError(48,0,86.25);
   gre->SetPoint(49,2569.5,181.25);
   gre->SetPointError(49,0,88.75);
   gre->SetPoint(50,2584.5,183.75);
   gre->SetPointError(50,0,91.25);
   gre->SetPoint(51,2599.5,183.75);
   gre->SetPointError(51,0,91.25);
   gre->SetPoint(52,2614.5,186.25);
   gre->SetPointError(52,0,93.75);
   gre->SetPoint(53,2629.5,188.75);
   gre->SetPointError(53,0,96.25);
   gre->SetPoint(54,2644.5,191.25);
   gre->SetPointError(54,0,98.75);
   gre->SetPoint(55,2659.5,193.75);
   gre->SetPointError(55,0,101.25);
   gre->SetPoint(56,2674.5,196.25);
   gre->SetPointError(56,0,103.75);
   gre->SetPoint(57,2689.5,196.25);
   gre->SetPointError(57,0,103.75);
   gre->SetPoint(58,2704.5,198.75);
   gre->SetPointError(58,0,106.25);
   gre->SetPoint(59,2719.5,201.25);
   gre->SetPointError(59,0,108.75);
   gre->SetPoint(60,2734.5,206.25);
   gre->SetPointError(60,0,113.75);
   gre->SetPoint(61,2749.5,206.25);
   gre->SetPointError(61,0,113.75);
   gre->SetPoint(62,2764.5,208.75);
   gre->SetPointError(62,0,116.25);
   gre->SetPoint(63,2779.5,211.25);
   gre->SetPointError(63,0,118.75);
   gre->SetPoint(64,2794.5,211.25);
   gre->SetPointError(64,0,118.75);
   gre->SetPoint(65,2809.5,218.75);
   gre->SetPointError(65,0,126.25);
   gre->SetPoint(66,2824.5,216.25);
   gre->SetPointError(66,0,123.75);
   gre->SetPoint(67,2839.5,218.75);
   gre->SetPointError(67,0,126.25);
   gre->SetPoint(68,2854.5,223.75);
   gre->SetPointError(68,0,131.25);
   gre->SetPoint(69,2869.5,223.75);
   gre->SetPointError(69,0,131.25);
   gre->SetPoint(70,2884.5,226.25);
   gre->SetPointError(70,0,133.75);
   gre->SetPoint(71,2899.5,228.75);
   gre->SetPointError(71,0,136.25);
   gre->SetPoint(72,2914.5,231.25);
   gre->SetPointError(72,0,138.75);
   gre->SetPoint(73,2929.5,231.25);
   gre->SetPointError(73,0,138.75);
   gre->SetPoint(74,2944.5,233.75);
   gre->SetPointError(74,0,141.25);
   gre->SetPoint(75,2959.5,236.25);
   gre->SetPointError(75,0,143.75);
   gre->SetPoint(76,2974.5,241.25);
   gre->SetPointError(76,0,148.75);
   gre->SetPoint(77,2989.5,241.25);
   gre->SetPointError(77,0,148.75);
   gre->SetPoint(78,2999.5,243.75);
   gre->SetPointError(78,0,151.25);
   
   TH1F *Graph1 = new TH1F("Graph1","Graph",100,1718,3116);
   Graph1->SetMinimum(62.25);
   Graph1->SetMaximum(425.25);
   Graph1->SetDirectory(0);
   Graph1->SetStats(0);
   Graph1->SetLineStyle(0);
   Graph1->SetMarkerStyle(20);
   Graph1->GetXaxis()->SetLabelFont(42);
   Graph1->GetXaxis()->SetLabelOffset(0.007);
   Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph1->GetXaxis()->SetTitleSize(0.06);
   Graph1->GetXaxis()->SetTitleOffset(0.9);
   Graph1->GetXaxis()->SetTitleFont(42);
   Graph1->GetYaxis()->SetLabelFont(42);
   Graph1->GetYaxis()->SetLabelOffset(0.007);
   Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph1->GetYaxis()->SetTitleSize(0.06);
   Graph1->GetYaxis()->SetTitleOffset(1.25);
   Graph1->GetYaxis()->SetTitleFont(42);
   Graph1->GetZaxis()->SetLabelFont(42);
   Graph1->GetZaxis()->SetLabelOffset(0.007);
   Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph1->GetZaxis()->SetTitleSize(0.06);
   Graph1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph1);
   
   gre->Draw(" e3");
   
   gre = new TGraphErrors(45);
   gre->SetName("Graph");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,224.5,106.25);
   gre->SetPointError(0,0,13.75);
   gre->SetPoint(1,274.5,116.25);
   gre->SetPointError(1,0,23.75);
   gre->SetPoint(2,324.5,116.25);
   gre->SetPointError(2,0,23.75);
   gre->SetPoint(3,374.5,116.25);
   gre->SetPointError(3,0,23.75);
   gre->SetPoint(4,424.5,116.25);
   gre->SetPointError(4,0,23.75);
   gre->SetPoint(5,474.5,113.75);
   gre->SetPointError(5,0,21.25);
   gre->SetPoint(6,524.5,113.75);
   gre->SetPointError(6,0,21.25);
   gre->SetPoint(7,574.5,113.75);
   gre->SetPointError(7,0,21.25);
   gre->SetPoint(8,624.5,113.75);
   gre->SetPointError(8,0,21.25);
   gre->SetPoint(9,674.5,113.75);
   gre->SetPointError(9,0,21.25);
   gre->SetPoint(10,724.5,113.75);
   gre->SetPointError(10,0,21.25);
   gre->SetPoint(11,774.5,113.75);
   gre->SetPointError(11,0,21.25);
   gre->SetPoint(12,824.5,113.75);
   gre->SetPointError(12,0,21.25);
   gre->SetPoint(13,874.5,113.75);
   gre->SetPointError(13,0,21.25);
   gre->SetPoint(14,924.5,113.75);
   gre->SetPointError(14,0,21.25);
   gre->SetPoint(15,974.5,113.75);
   gre->SetPointError(15,0,21.25);
   gre->SetPoint(16,1024.5,113.75);
   gre->SetPointError(16,0,21.25);
   gre->SetPoint(17,1074.5,113.75);
   gre->SetPointError(17,0,21.25);
   gre->SetPoint(18,1124.5,113.75);
   gre->SetPointError(18,0,21.25);
   gre->SetPoint(19,1174.5,113.75);
   gre->SetPointError(19,0,21.25);
   gre->SetPoint(20,1224.5,113.75);
   gre->SetPointError(20,0,21.25);
   gre->SetPoint(21,1274.5,113.75);
   gre->SetPointError(21,0,21.25);
   gre->SetPoint(22,1324.5,113.75);
   gre->SetPointError(22,0,21.25);
   gre->SetPoint(23,1374.5,113.75);
   gre->SetPointError(23,0,21.25);
   gre->SetPoint(24,1424.5,113.75);
   gre->SetPointError(24,0,21.25);
   gre->SetPoint(25,1474.5,116.25);
   gre->SetPointError(25,0,23.75);
   gre->SetPoint(26,1524.5,116.25);
   gre->SetPointError(26,0,23.75);
   gre->SetPoint(27,1574.5,116.25);
   gre->SetPointError(27,0,23.75);
   gre->SetPoint(28,1624.5,118.75);
   gre->SetPointError(28,0,26.25);
   gre->SetPoint(29,1674.5,121.25);
   gre->SetPointError(29,0,23.75);
   gre->SetPoint(30,1724.5,126.25);
   gre->SetPointError(30,0,23.75);
   gre->SetPoint(31,1774.5,128.75);
   gre->SetPointError(31,0,21.25);
   gre->SetPoint(32,1824.5,136.25);
   gre->SetPointError(32,0,18.75);
   gre->SetPoint(33,1874.5,141.25);
   gre->SetPointError(33,0,18.75);
   gre->SetPoint(34,1924.5,148.75);
   gre->SetPointError(34,0,16.25);
   gre->SetPoint(35,1974.5,156.25);
   gre->SetPointError(35,0,13.75);
   gre->SetPoint(36,2024.5,168.75);
   gre->SetPointError(36,0,11.25);
   gre->SetPoint(37,2074.5,173.75);
   gre->SetPointError(37,0,11.25);
   gre->SetPoint(38,2124.5,186.25);
   gre->SetPointError(38,0,8.75);
   gre->SetPoint(39,2174.5,196.25);
   gre->SetPointError(39,0,8.75);
   gre->SetPoint(40,2224.5,208.75);
   gre->SetPointError(40,0,6.25);
   gre->SetPoint(41,2274.5,218.75);
   gre->SetPointError(41,0,6.25);
   gre->SetPoint(42,2329.5,233.75);
   gre->SetPointError(42,0,6.25);
   gre->SetPoint(43,2439.5,258.75);
   gre->SetPointError(43,0,6.25);
   gre->SetPoint(44,2624.5,298.75);
   gre->SetPointError(44,0,6.25);
   
   TH1F *Graph2 = new TH1F("Graph2","Graph",100,0,2864.5);
   Graph2->SetMinimum(71.25);
   Graph2->SetMaximum(326.25);
   Graph2->SetDirectory(0);
   Graph2->SetStats(0);
   Graph2->SetLineStyle(0);
   Graph2->SetMarkerStyle(20);
   Graph2->GetXaxis()->SetLabelFont(42);
   Graph2->GetXaxis()->SetLabelOffset(0.007);
   Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph2->GetXaxis()->SetTitleSize(0.06);
   Graph2->GetXaxis()->SetTitleOffset(0.9);
   Graph2->GetXaxis()->SetTitleFont(42);
   Graph2->GetYaxis()->SetLabelFont(42);
   Graph2->GetYaxis()->SetLabelOffset(0.007);
   Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph2->GetYaxis()->SetTitleSize(0.06);
   Graph2->GetYaxis()->SetTitleOffset(1.25);
   Graph2->GetYaxis()->SetTitleFont(42);
   Graph2->GetZaxis()->SetLabelFont(42);
   Graph2->GetZaxis()->SetLabelOffset(0.007);
   Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph2->GetZaxis()->SetTitleSize(0.06);
   Graph2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph2);
   
   gre->Draw(" e3");
   
   TH2F *GridSleptonLEP = new TH2F("GridSleptonLEP","",556,220,3000,180,100,1000);
   GridSleptonLEP->SetBinContent(559,1);
   GridSleptonLEP->SetBinContent(560,1);
   GridSleptonLEP->SetBinContent(561,1);
   GridSleptonLEP->SetBinContent(1117,1);
   GridSleptonLEP->SetBinContent(1118,1);
   GridSleptonLEP->SetBinContent(1119,1);
   GridSleptonLEP->SetBinContent(1675,1);
   GridSleptonLEP->SetBinContent(1676,1);
   GridSleptonLEP->SetBinContent(1677,1);
   GridSleptonLEP->SetBinContent(2233,1);
   GridSleptonLEP->SetBinContent(2234,1);
   GridSleptonLEP->SetBinContent(2235,1);
   GridSleptonLEP->SetBinContent(2792,1);
   GridSleptonLEP->SetBinContent(2793,1);
   GridSleptonLEP->SetBinContent(2794,1);
   GridSleptonLEP->SetBinContent(3350,1);
   GridSleptonLEP->SetBinContent(3351,1);
   GridSleptonLEP->SetBinContent(3352,1);
   GridSleptonLEP->SetBinContent(3909,1);
   GridSleptonLEP->SetBinContent(3910,1);
   GridSleptonLEP->SetBinContent(4467,1);
   GridSleptonLEP->SetBinContent(4468,1);
   GridSleptonLEP->SetBinContent(5025,1);
   GridSleptonLEP->SetBinContent(5026,1);
   GridSleptonLEP->SetBinContent(5584,1);
   GridSleptonLEP->SetBinContent(6142,1);
   GridSleptonLEP->SetBinContent(6143,1);
   GridSleptonLEP->SetBinContent(6700,1);
   GridSleptonLEP->SetBinContent(6701,1);
   GridSleptonLEP->SetBinContent(7258,1);
   GridSleptonLEP->SetBinContent(7259,1);
   GridSleptonLEP->SetBinContent(7817,1);
   GridSleptonLEP->SetBinContent(8375,1);
   GridSleptonLEP->SetBinContent(8933,1);
   GridSleptonLEP->SetBinContent(10050,1);
   GridSleptonLEP->SetBinContent(10608,1);
   GridSleptonLEP->SetEntries(36);
   GridSleptonLEP->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   GridSleptonLEP->SetFillColor(ci);
   GridSleptonLEP->SetLineStyle(0);
   GridSleptonLEP->SetMarkerStyle(20);
   GridSleptonLEP->GetXaxis()->SetTitle("m_{0} [GeV]");
   GridSleptonLEP->GetXaxis()->SetLabelFont(42);
   GridSleptonLEP->GetXaxis()->SetLabelOffset(0.007);
   GridSleptonLEP->GetXaxis()->SetLabelSize(0.05);
   GridSleptonLEP->GetXaxis()->SetTitleSize(0.06);
   GridSleptonLEP->GetXaxis()->SetTitleOffset(1.1);
   GridSleptonLEP->GetXaxis()->SetTitleFont(42);
   GridSleptonLEP->GetYaxis()->SetTitle("m_{1/2} [GeV]");
   GridSleptonLEP->GetYaxis()->SetLabelFont(42);
   GridSleptonLEP->GetYaxis()->SetLabelOffset(0.007);
   GridSleptonLEP->GetYaxis()->SetLabelSize(0.05);
   GridSleptonLEP->GetYaxis()->SetTitleSize(0.06);
   GridSleptonLEP->GetYaxis()->SetTitleOffset(1.2);
   GridSleptonLEP->GetYaxis()->SetTitleFont(42);
   GridSleptonLEP->GetZaxis()->SetLabelFont(42);
   GridSleptonLEP->GetZaxis()->SetLabelOffset(0.007);
   GridSleptonLEP->GetZaxis()->SetLabelSize(0.05);
   GridSleptonLEP->GetZaxis()->SetTitleSize(0.06);
   GridSleptonLEP->GetZaxis()->SetTitleFont(42);
   GridSleptonLEP->Draw("BOX same");
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66ccff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#66ccff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#66ccff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,1654.5,96.25);
   gre->SetPointError(0,0,3.75);
   gre->SetPoint(1,1754.5,101.25);
   gre->SetPointError(1,0,8.75);
   gre->SetPoint(2,1854.5,113.75);
   gre->SetPointError(2,0,16.25);
   gre->SetPoint(3,1954.5,131.25);
   gre->SetPointError(3,0,13.75);
   gre->SetPoint(4,2054.5,153.75);
   gre->SetPointError(4,0,16.25);
   gre->SetPoint(5,2154.5,176.25);
   gre->SetPointError(5,0,13.75);
   gre->SetPoint(6,2254.5,201.25);
   gre->SetPointError(6,0,13.75);
   gre->SetPoint(7,2354.5,223.75);
   gre->SetPointError(7,0,16.25);
   gre->SetPoint(8,2454.5,248.75);
   gre->SetPointError(8,0,16.25);
   gre->SetPoint(9,2554.5,278.75);
   gre->SetPointError(9,0,16.25);
   gre->SetPoint(10,2654.5,303.75);
   gre->SetPointError(10,0,16.25);
   gre->SetPoint(11,2754.5,331.25);
   gre->SetPointError(11,0,13.75);
   gre->SetPoint(12,2854.5,366.25);
   gre->SetPointError(12,0,18.75);
   gre->SetPoint(13,2954.5,393.75);
   gre->SetPointError(13,0,16.25);
   gre->SetPoint(14,2999.5,408.75);
   gre->SetPointError(14,0,16.25);
   
   TH1F *Graph3 = new TH1F("Graph3","Graph",100,1520,3134);
   Graph3->SetMinimum(59.25);
   Graph3->SetMaximum(458.25);
   Graph3->SetDirectory(0);
   Graph3->SetStats(0);
   Graph3->SetLineStyle(0);
   Graph3->SetMarkerStyle(20);
   Graph3->GetXaxis()->SetLabelFont(42);
   Graph3->GetXaxis()->SetLabelOffset(0.007);
   Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph3->GetXaxis()->SetTitleSize(0.06);
   Graph3->GetXaxis()->SetTitleOffset(0.9);
   Graph3->GetXaxis()->SetTitleFont(42);
   Graph3->GetYaxis()->SetLabelFont(42);
   Graph3->GetYaxis()->SetLabelOffset(0.007);
   Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph3->GetYaxis()->SetTitleSize(0.06);
   Graph3->GetYaxis()->SetTitleOffset(1.25);
   Graph3->GetYaxis()->SetTitleFont(42);
   Graph3->GetZaxis()->SetLabelFont(42);
   Graph3->GetZaxis()->SetLabelOffset(0.007);
   Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph3->GetZaxis()->SetTitleSize(0.06);
   Graph3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph3);
   
   gre->Draw(" e3");
   
   TLegend *leg = new TLegend(0.1900719,0.158,0.334964,0.302,NULL,"NDCbr");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.02);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("GridSleptonLEP","#scale[1.3]{LEP2 } #scale[1.5]{#tilde{#font[12]{l}}^{ #pm}}","F");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("GridCharginoLEP","#scale[1.3]{LEP2 } #scale[1.5]{#tilde{#chi}_{1}^{ #pm}}","F");

   ci = TColor::GetColor("#009900");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   leg->Draw();
   TLatex *   tex = new TLatex(2300,120,"#font[42]{No EWSB}");
   tex->SetTextSize(0.06);
   tex->SetTextAngle(30);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(400,800,"#font[42]{#tilde{#tau} = LSP}");
   tex->SetTextColor(0);
   tex->SetTextSize(0.04);
   tex->SetTextAngle(80);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(2280,195,"#font[42]{Non-Convergent RGE's}");
   tex->SetTextSize(0.025);
   tex->SetTextAngle(32);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1500,200,"#font[12]{m(#tilde{g}) = 500}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-3);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(2300,405,"#font[12]{m(#tilde{g}) = 1000}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-3);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(2300,630,"#font[12]{m(#tilde{g}) = 1500}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-3);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(2300,865,"#font[12]{m(#tilde{g}) = 2000}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-3);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(400,460,"#font[12]{m(#tilde{q}) = 1000}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-37);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(450,735,"#font[12]{m(#tilde{q}) = 1500}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-29);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(740,970,"#font[12]{m(#tilde{q}) = 2000}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-33);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1720,970,"#font[12]{m(#tilde{q}) = 2500}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-53);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH2F *mSUGRA__1 = new TH2F("mSUGRA__1","",556,220,3000,180,100,1000);
   mSUGRA__1->SetMinimum(1);
   mSUGRA__1->SetDirectory(0);
   mSUGRA__1->SetStats(0);
   mSUGRA__1->SetLineStyle(0);
   mSUGRA__1->SetMarkerStyle(20);
   mSUGRA__1->GetXaxis()->SetTitle("m_{0} [GeV]");
   mSUGRA__1->GetXaxis()->SetLabelFont(42);
   mSUGRA__1->GetXaxis()->SetLabelOffset(0.007);
   mSUGRA__1->GetXaxis()->SetLabelSize(0.05);
   mSUGRA__1->GetXaxis()->SetTitleSize(0.06);
   mSUGRA__1->GetXaxis()->SetTitleOffset(1.1);
   mSUGRA__1->GetXaxis()->SetTitleFont(42);
   mSUGRA__1->GetYaxis()->SetTitle("m_{1/2} [GeV]");
   mSUGRA__1->GetYaxis()->SetLabelFont(42);
   mSUGRA__1->GetYaxis()->SetLabelOffset(0.007);
   mSUGRA__1->GetYaxis()->SetLabelSize(0.05);
   mSUGRA__1->GetYaxis()->SetTitleSize(0.06);
   mSUGRA__1->GetYaxis()->SetTitleOffset(1.2);
   mSUGRA__1->GetYaxis()->SetTitleFont(42);
   mSUGRA__1->GetZaxis()->SetLabelFont(42);
   mSUGRA__1->GetZaxis()->SetLabelOffset(0.007);
   mSUGRA__1->GetZaxis()->SetLabelSize(0.05);
   mSUGRA__1->GetZaxis()->SetTitleSize(0.06);
   mSUGRA__1->GetZaxis()->SetTitleFont(42);
   mSUGRA__1->Draw("sameaxis");
   
   TPaveText *pt = new TPaveText(500,750,1010,900,"BR");
   pt->SetBorderSize(1);
   pt->SetTextAlign(12);  pt->SetFillColor(kWhite);
   text = pt->AddText("#font[42]{tan(#beta)=40}");
   text = pt->AddText("#font[42]{A_{0} = -500 GeV}");
   text = pt->AddText("#font[42]{#mu > 0}");
   text = pt->AddText("#font[42]{m_{t} = 173.2 GeV}");
   pt->Draw();
   GridCanvas->Modified();
   GridCanvas->cd();
   GridCanvas->SetSelected(GridCanvas);
}


==> anc/GridTanb40_v2.C <==
{
//=========Macro generated from canvas: GridCanvas/
//=========  (Mon Feb 27 15:42:23 2012) by ROOT version5.27/06b
   TCanvas *GridCanvas = new TCanvas("GridCanvas", "",0,0,800,600);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   GridCanvas->SetHighLightColor(2);
   GridCanvas->Range(-365.2631,-55.55556,3292.632,1055.556);
   GridCanvas->SetFillColor(0);
   GridCanvas->SetBorderMode(0);
   GridCanvas->SetBorderSize(2);
   GridCanvas->SetTickx(1);
   GridCanvas->SetTicky(1);
   GridCanvas->SetLeftMargin(0.16);
   GridCanvas->SetRightMargin(0.08);
   GridCanvas->SetTopMargin(0.05);
   GridCanvas->SetBottomMargin(0.14);
   GridCanvas->SetFrameFillStyle(0);
   GridCanvas->SetFrameBorderMode(0);
   GridCanvas->SetFrameFillStyle(0);
   GridCanvas->SetFrameBorderMode(0);
   
   TH2F *mSUGRA = new TH2F("mSUGRA","",556,220,3000,180,100,1000);
   mSUGRA->SetMinimum(1);
   mSUGRA->SetStats(0);
   mSUGRA->SetLineStyle(0);
   mSUGRA->SetMarkerStyle(20);
   mSUGRA->GetXaxis()->SetTitle("m_{0} [GeV]");
   mSUGRA->GetXaxis()->SetLabelFont(42);
   mSUGRA->GetXaxis()->SetLabelOffset(0.007);
   mSUGRA->GetXaxis()->SetLabelSize(0.05);
   mSUGRA->GetXaxis()->SetTitleSize(0.06);
   mSUGRA->GetXaxis()->SetTitleOffset(1.1);
   mSUGRA->GetXaxis()->SetTitleFont(42);
   mSUGRA->GetYaxis()->SetTitle("m_{1/2} [GeV]");
   mSUGRA->GetYaxis()->SetLabelFont(42);
   mSUGRA->GetYaxis()->SetLabelOffset(0.007);
   mSUGRA->GetYaxis()->SetLabelSize(0.05);
   mSUGRA->GetYaxis()->SetTitleSize(0.06);
   mSUGRA->GetYaxis()->SetTitleOffset(1.2);
   mSUGRA->GetYaxis()->SetTitleFont(42);
   mSUGRA->GetZaxis()->SetLabelFont(42);
   mSUGRA->GetZaxis()->SetLabelOffset(0.007);
   mSUGRA->GetZaxis()->SetLabelSize(0.05);
   mSUGRA->GetZaxis()->SetTitleSize(0.06);
   mSUGRA->GetZaxis()->SetTitleFont(42);
   mSUGRA->Draw("BOX");
   
   TF1 *fGluino500 = new TF1("*fGluino500",40,2500,5);
    //The original function :  had originally been created by:
    //TF1 *fGluino500 = new TF1("fGluino500",,40,2500,5);
   fGluino500->SetRange(40,2500);
   fGluino500->SetName("fGluino500");
   fGluino500->SetTitle("");
   fGluino500->SetSavedPoint(0,199.4475);
   fGluino500->SetSavedPoint(1,199.1077);
   fGluino500->SetSavedPoint(2,198.768);
   fGluino500->SetSavedPoint(3,198.4282);
   fGluino500->SetSavedPoint(4,198.0884);
   fGluino500->SetSavedPoint(5,197.7486);
   fGluino500->SetSavedPoint(6,197.4088);
   fGluino500->SetSavedPoint(7,197.0691);
   fGluino500->SetSavedPoint(8,196.7293);
   fGluino500->SetSavedPoint(9,196.3895);
   fGluino500->SetSavedPoint(10,196.0497);
   fGluino500->SetSavedPoint(11,195.7099);
   fGluino500->SetSavedPoint(12,195.3702);
   fGluino500->SetSavedPoint(13,195.0304);
   fGluino500->SetSavedPoint(14,194.6906);
   fGluino500->SetSavedPoint(15,194.3508);
   fGluino500->SetSavedPoint(16,194.011);
   fGluino500->SetSavedPoint(17,193.6713);
   fGluino500->SetSavedPoint(18,193.3315);
   fGluino500->SetSavedPoint(19,192.9917);
   fGluino500->SetSavedPoint(20,192.6519);
   fGluino500->SetSavedPoint(21,192.3122);
   fGluino500->SetSavedPoint(22,191.9724);
   fGluino500->SetSavedPoint(23,191.6326);
   fGluino500->SetSavedPoint(24,191.2928);
   fGluino500->SetSavedPoint(25,190.953);
   fGluino500->SetSavedPoint(26,190.6133);
   fGluino500->SetSavedPoint(27,190.2735);
   fGluino500->SetSavedPoint(28,189.9337);
   fGluino500->SetSavedPoint(29,189.5939);
   fGluino500->SetSavedPoint(30,189.2541);
   fGluino500->SetSavedPoint(31,188.9144);
   fGluino500->SetSavedPoint(32,188.5746);
   fGluino500->SetSavedPoint(33,188.2348);
   fGluino500->SetSavedPoint(34,187.895);
   fGluino500->SetSavedPoint(35,187.5552);
   fGluino500->SetSavedPoint(36,187.2155);
   fGluino500->SetSavedPoint(37,186.8757);
   fGluino500->SetSavedPoint(38,186.5359);
   fGluino500->SetSavedPoint(39,186.1961);
   fGluino500->SetSavedPoint(40,185.8564);
   fGluino500->SetSavedPoint(41,185.5166);
   fGluino500->SetSavedPoint(42,185.1768);
   fGluino500->SetSavedPoint(43,184.837);
   fGluino500->SetSavedPoint(44,184.4972);
   fGluino500->SetSavedPoint(45,184.1575);
   fGluino500->SetSavedPoint(46,183.8177);
   fGluino500->SetSavedPoint(47,183.4779);
   fGluino500->SetSavedPoint(48,183.1381);
   fGluino500->SetSavedPoint(49,182.7983);
   fGluino500->SetSavedPoint(50,182.4586);
   fGluino500->SetSavedPoint(51,182.1188);
   fGluino500->SetSavedPoint(52,181.779);
   fGluino500->SetSavedPoint(53,181.4392);
   fGluino500->SetSavedPoint(54,181.0994);
   fGluino500->SetSavedPoint(55,180.7597);
   fGluino500->SetSavedPoint(56,180.4199);
   fGluino500->SetSavedPoint(57,180.0801);
   fGluino500->SetSavedPoint(58,179.7403);
   fGluino500->SetSavedPoint(59,179.4006);
   fGluino500->SetSavedPoint(60,179.0608);
   fGluino500->SetSavedPoint(61,178.721);
   fGluino500->SetSavedPoint(62,178.3812);
   fGluino500->SetSavedPoint(63,178.0414);
   fGluino500->SetSavedPoint(64,177.7017);
   fGluino500->SetSavedPoint(65,177.3619);
   fGluino500->SetSavedPoint(66,177.0221);
   fGluino500->SetSavedPoint(67,176.6823);
   fGluino500->SetSavedPoint(68,176.3425);
   fGluino500->SetSavedPoint(69,176.0028);
   fGluino500->SetSavedPoint(70,175.663);
   fGluino500->SetSavedPoint(71,175.3232);
   fGluino500->SetSavedPoint(72,174.9834);
   fGluino500->SetSavedPoint(73,174.6436);
   fGluino500->SetSavedPoint(74,174.3039);
   fGluino500->SetSavedPoint(75,173.9641);
   fGluino500->SetSavedPoint(76,173.6243);
   fGluino500->SetSavedPoint(77,173.2845);
   fGluino500->SetSavedPoint(78,172.9448);
   fGluino500->SetSavedPoint(79,172.605);
   fGluino500->SetSavedPoint(80,172.2652);
   fGluino500->SetSavedPoint(81,171.9254);
   fGluino500->SetSavedPoint(82,171.5856);
   fGluino500->SetSavedPoint(83,171.2459);
   fGluino500->SetSavedPoint(84,170.9061);
   fGluino500->SetSavedPoint(85,170.5663);
   fGluino500->SetSavedPoint(86,170.2265);
   fGluino500->SetSavedPoint(87,169.8867);
   fGluino500->SetSavedPoint(88,169.547);
   fGluino500->SetSavedPoint(89,169.2072);
   fGluino500->SetSavedPoint(90,168.8674);
   fGluino500->SetSavedPoint(91,168.5276);
   fGluino500->SetSavedPoint(92,168.1878);
   fGluino500->SetSavedPoint(93,167.8481);
   fGluino500->SetSavedPoint(94,167.5083);
   fGluino500->SetSavedPoint(95,167.1685);
   fGluino500->SetSavedPoint(96,166.8287);
   fGluino500->SetSavedPoint(97,166.489);
   fGluino500->SetSavedPoint(98,166.1492);
   fGluino500->SetSavedPoint(99,165.8094);
   fGluino500->SetSavedPoint(100,165.4696);
   fGluino500->SetSavedPoint(101,40);
   fGluino500->SetSavedPoint(102,2500);
   fGluino500->SetFillStyle(0);
   fGluino500->SetMarkerStyle(20);
   fGluino500->SetLineColor(18);
   fGluino500->SetLineWidth(2);
   fGluino500->GetXaxis()->SetLabelFont(42);
   fGluino500->GetXaxis()->SetLabelOffset(0.007);
   fGluino500->GetXaxis()->SetLabelSize(0.05);
   fGluino500->GetXaxis()->SetTitleSize(0.06);
   fGluino500->GetXaxis()->SetTitleOffset(0.9);
   fGluino500->GetXaxis()->SetTitleFont(42);
   fGluino500->GetYaxis()->SetLabelFont(42);
   fGluino500->GetYaxis()->SetLabelOffset(0.007);
   fGluino500->GetYaxis()->SetLabelSize(0.05);
   fGluino500->GetYaxis()->SetTitleSize(0.06);
   fGluino500->GetYaxis()->SetTitleOffset(1.25);
   fGluino500->GetYaxis()->SetTitleFont(42);
   fGluino500->SetParameter(0,245);
   fGluino500->SetParError(0,0);
   fGluino500->SetParLimits(0,0,0);
   fGluino500->SetParameter(1,200);
   fGluino500->SetParError(1,0);
   fGluino500->SetParLimits(1,0,0);
   fGluino500->SetParameter(2,2055);
   fGluino500->SetParError(2,0);
   fGluino500->SetParLimits(2,0,0);
   fGluino500->SetParameter(3,175);
   fGluino500->SetParError(3,0);
   fGluino500->SetParLimits(3,0,0);
   fGluino500->SetParameter(4,200);
   fGluino500->SetParError(4,0);
   fGluino500->SetParLimits(4,0,0);
   fGluino500->Draw("SAME C");
   
   TF1 *fGluino1000 = new TF1("*fGluino1000",40,3000,5);
    //The original function :  had originally been created by:
    //TF1 *fGluino1000 = new TF1("fGluino1000",,40,3000,5);
   fGluino1000->SetRange(40,3000);
   fGluino1000->SetName("fGluino1000");
   fGluino1000->SetTitle("");
   fGluino1000->SetSavedPoint(0,429.3701);
   fGluino1000->SetSavedPoint(1,428.9039);
   fGluino1000->SetSavedPoint(2,428.4378);
   fGluino1000->SetSavedPoint(3,427.9717);
   fGluino1000->SetSavedPoint(4,427.5055);
   fGluino1000->SetSavedPoint(5,427.0394);
   fGluino1000->SetSavedPoint(6,426.5732);
   fGluino1000->SetSavedPoint(7,426.1071);
   fGluino1000->SetSavedPoint(8,425.6409);
   fGluino1000->SetSavedPoint(9,425.1748);
   fGluino1000->SetSavedPoint(10,424.7087);
   fGluino1000->SetSavedPoint(11,424.2425);
   fGluino1000->SetSavedPoint(12,423.7764);
   fGluino1000->SetSavedPoint(13,423.3102);
   fGluino1000->SetSavedPoint(14,422.8441);
   fGluino1000->SetSavedPoint(15,422.378);
   fGluino1000->SetSavedPoint(16,421.9118);
   fGluino1000->SetSavedPoint(17,421.4457);
   fGluino1000->SetSavedPoint(18,420.9795);
   fGluino1000->SetSavedPoint(19,420.5134);
   fGluino1000->SetSavedPoint(20,420.0472);
   fGluino1000->SetSavedPoint(21,419.5811);
   fGluino1000->SetSavedPoint(22,419.115);
   fGluino1000->SetSavedPoint(23,418.6488);
   fGluino1000->SetSavedPoint(24,418.1827);
   fGluino1000->SetSavedPoint(25,417.7165);
   fGluino1000->SetSavedPoint(26,417.2504);
   fGluino1000->SetSavedPoint(27,416.7843);
   fGluino1000->SetSavedPoint(28,416.3181);
   fGluino1000->SetSavedPoint(29,415.852);
   fGluino1000->SetSavedPoint(30,415.3858);
   fGluino1000->SetSavedPoint(31,414.9197);
   fGluino1000->SetSavedPoint(32,414.4535);
   fGluino1000->SetSavedPoint(33,413.9874);
   fGluino1000->SetSavedPoint(34,413.5213);
   fGluino1000->SetSavedPoint(35,413.0551);
   fGluino1000->SetSavedPoint(36,412.589);
   fGluino1000->SetSavedPoint(37,412.1228);
   fGluino1000->SetSavedPoint(38,411.6567);
   fGluino1000->SetSavedPoint(39,411.1906);
   fGluino1000->SetSavedPoint(40,410.7244);
   fGluino1000->SetSavedPoint(41,410.2583);
   fGluino1000->SetSavedPoint(42,409.7921);
   fGluino1000->SetSavedPoint(43,409.326);
   fGluino1000->SetSavedPoint(44,408.8598);
   fGluino1000->SetSavedPoint(45,408.3937);
   fGluino1000->SetSavedPoint(46,407.9276);
   fGluino1000->SetSavedPoint(47,407.4614);
   fGluino1000->SetSavedPoint(48,406.9953);
   fGluino1000->SetSavedPoint(49,406.5291);
   fGluino1000->SetSavedPoint(50,406.063);
   fGluino1000->SetSavedPoint(51,405.5969);
   fGluino1000->SetSavedPoint(52,405.1307);
   fGluino1000->SetSavedPoint(53,404.6646);
   fGluino1000->SetSavedPoint(54,404.1984);
   fGluino1000->SetSavedPoint(55,403.7323);
   fGluino1000->SetSavedPoint(56,403.2661);
   fGluino1000->SetSavedPoint(57,402.8);
   fGluino1000->SetSavedPoint(58,402.3339);
   fGluino1000->SetSavedPoint(59,401.8677);
   fGluino1000->SetSavedPoint(60,401.4016);
   fGluino1000->SetSavedPoint(61,400.9354);
   fGluino1000->SetSavedPoint(62,400.4693);
   fGluino1000->SetSavedPoint(63,400.0031);
   fGluino1000->SetSavedPoint(64,399.537);
   fGluino1000->SetSavedPoint(65,399.0709);
   fGluino1000->SetSavedPoint(66,398.6047);
   fGluino1000->SetSavedPoint(67,398.1386);
   fGluino1000->SetSavedPoint(68,397.6724);
   fGluino1000->SetSavedPoint(69,397.2063);
   fGluino1000->SetSavedPoint(70,396.7402);
   fGluino1000->SetSavedPoint(71,396.274);
   fGluino1000->SetSavedPoint(72,395.8079);
   fGluino1000->SetSavedPoint(73,395.3417);
   fGluino1000->SetSavedPoint(74,394.8756);
   fGluino1000->SetSavedPoint(75,394.4094);
   fGluino1000->SetSavedPoint(76,393.9433);
   fGluino1000->SetSavedPoint(77,393.4772);
   fGluino1000->SetSavedPoint(78,393.011);
   fGluino1000->SetSavedPoint(79,392.5449);
   fGluino1000->SetSavedPoint(80,392.0787);
   fGluino1000->SetSavedPoint(81,391.6126);
   fGluino1000->SetSavedPoint(82,391.1465);
   fGluino1000->SetSavedPoint(83,390.6803);
   fGluino1000->SetSavedPoint(84,390.2142);
   fGluino1000->SetSavedPoint(85,389.748);
   fGluino1000->SetSavedPoint(86,389.2819);
   fGluino1000->SetSavedPoint(87,388.8157);
   fGluino1000->SetSavedPoint(88,388.3496);
   fGluino1000->SetSavedPoint(89,387.8835);
   fGluino1000->SetSavedPoint(90,387.4173);
   fGluino1000->SetSavedPoint(91,386.9512);
   fGluino1000->SetSavedPoint(92,386.485);
   fGluino1000->SetSavedPoint(93,386.0189);
   fGluino1000->SetSavedPoint(94,385.5528);
   fGluino1000->SetSavedPoint(95,385.0866);
   fGluino1000->SetSavedPoint(96,384.6205);
   fGluino1000->SetSavedPoint(97,384.1543);
   fGluino1000->SetSavedPoint(98,383.6882);
   fGluino1000->SetSavedPoint(99,383.222);
   fGluino1000->SetSavedPoint(100,382.7559);
   fGluino1000->SetSavedPoint(101,40);
   fGluino1000->SetSavedPoint(102,3000);
   fGluino1000->SetFillStyle(0);
   fGluino1000->SetMarkerStyle(20);
   fGluino1000->SetLineColor(18);
   fGluino1000->SetLineWidth(2);
   fGluino1000->GetXaxis()->SetLabelFont(42);
   fGluino1000->GetXaxis()->SetLabelOffset(0.007);
   fGluino1000->GetXaxis()->SetLabelSize(0.05);
   fGluino1000->GetXaxis()->SetTitleSize(0.06);
   fGluino1000->GetXaxis()->SetTitleOffset(0.9);
   fGluino1000->GetXaxis()->SetTitleFont(42);
   fGluino1000->GetYaxis()->SetLabelFont(42);
   fGluino1000->GetYaxis()->SetLabelOffset(0.007);
   fGluino1000->GetYaxis()->SetLabelSize(0.05);
   fGluino1000->GetYaxis()->SetTitleSize(0.06);
   fGluino1000->GetYaxis()->SetTitleOffset(1.25);
   fGluino1000->GetYaxis()->SetTitleFont(42);
   fGluino1000->SetParameter(0,310);
   fGluino1000->SetParError(0,0);
   fGluino1000->SetParLimits(0,0,0);
   fGluino1000->SetParameter(1,430);
   fGluino1000->SetParError(1,0);
   fGluino1000->SetParLimits(1,0,0);
   fGluino1000->SetParameter(2,2850);
   fGluino1000->SetParError(2,0);
   fGluino1000->SetParLimits(2,0,0);
   fGluino1000->SetParameter(3,390);
   fGluino1000->SetParError(3,0);
   fGluino1000->SetParLimits(3,0,0);
   fGluino1000->SetParameter(4,430);
   fGluino1000->SetParError(4,0);
   fGluino1000->SetParLimits(4,0,0);
   fGluino1000->Draw("SAME C");
   
   TF1 *fGluino1500 = new TF1("*fGluino1500",40,3000,5);
    //The original function :  had originally been created by:
    //TF1 *fGluino1500 = new TF1("fGluino1500",,40,3000,5);
   fGluino1500->SetRange(40,3000);
   fGluino1500->SetName("fGluino1500");
   fGluino1500->SetTitle("");
   fGluino1500->SetSavedPoint(0,664.1555);
   fGluino1500->SetSavedPoint(1,663.5305);
   fGluino1500->SetSavedPoint(2,662.9056);
   fGluino1500->SetSavedPoint(3,662.2806);
   fGluino1500->SetSavedPoint(4,661.6557);
   fGluino1500->SetSavedPoint(5,661.0307);
   fGluino1500->SetSavedPoint(6,660.4058);
   fGluino1500->SetSavedPoint(7,659.7808);
   fGluino1500->SetSavedPoint(8,659.1559);
   fGluino1500->SetSavedPoint(9,658.5309);
   fGluino1500->SetSavedPoint(10,657.906);
   fGluino1500->SetSavedPoint(11,657.281);
   fGluino1500->SetSavedPoint(12,656.656);
   fGluino1500->SetSavedPoint(13,656.0311);
   fGluino1500->SetSavedPoint(14,655.4061);
   fGluino1500->SetSavedPoint(15,654.7812);
   fGluino1500->SetSavedPoint(16,654.1562);
   fGluino1500->SetSavedPoint(17,653.5313);
   fGluino1500->SetSavedPoint(18,652.9063);
   fGluino1500->SetSavedPoint(19,652.2814);
   fGluino1500->SetSavedPoint(20,651.6564);
   fGluino1500->SetSavedPoint(21,651.0315);
   fGluino1500->SetSavedPoint(22,650.4065);
   fGluino1500->SetSavedPoint(23,649.7816);
   fGluino1500->SetSavedPoint(24,649.1566);
   fGluino1500->SetSavedPoint(25,648.5317);
   fGluino1500->SetSavedPoint(26,647.9067);
   fGluino1500->SetSavedPoint(27,647.2818);
   fGluino1500->SetSavedPoint(28,646.6568);
   fGluino1500->SetSavedPoint(29,646.0319);
   fGluino1500->SetSavedPoint(30,645.4069);
   fGluino1500->SetSavedPoint(31,644.782);
   fGluino1500->SetSavedPoint(32,644.157);
   fGluino1500->SetSavedPoint(33,643.5321);
   fGluino1500->SetSavedPoint(34,642.9071);
   fGluino1500->SetSavedPoint(35,642.2821);
   fGluino1500->SetSavedPoint(36,641.6572);
   fGluino1500->SetSavedPoint(37,641.0322);
   fGluino1500->SetSavedPoint(38,640.4073);
   fGluino1500->SetSavedPoint(39,639.7823);
   fGluino1500->SetSavedPoint(40,639.1574);
   fGluino1500->SetSavedPoint(41,638.5324);
   fGluino1500->SetSavedPoint(42,637.9075);
   fGluino1500->SetSavedPoint(43,637.2825);
   fGluino1500->SetSavedPoint(44,636.6576);
   fGluino1500->SetSavedPoint(45,636.0326);
   fGluino1500->SetSavedPoint(46,635.4077);
   fGluino1500->SetSavedPoint(47,634.7827);
   fGluino1500->SetSavedPoint(48,634.1578);
   fGluino1500->SetSavedPoint(49,633.5328);
   fGluino1500->SetSavedPoint(50,632.9079);
   fGluino1500->SetSavedPoint(51,632.2829);
   fGluino1500->SetSavedPoint(52,631.658);
   fGluino1500->SetSavedPoint(53,631.033);
   fGluino1500->SetSavedPoint(54,630.4081);
   fGluino1500->SetSavedPoint(55,629.7831);
   fGluino1500->SetSavedPoint(56,629.1582);
   fGluino1500->SetSavedPoint(57,628.5332);
   fGluino1500->SetSavedPoint(58,627.9083);
   fGluino1500->SetSavedPoint(59,627.2833);
   fGluino1500->SetSavedPoint(60,626.6583);
   fGluino1500->SetSavedPoint(61,626.0334);
   fGluino1500->SetSavedPoint(62,625.4084);
   fGluino1500->SetSavedPoint(63,624.7835);
   fGluino1500->SetSavedPoint(64,624.1585);
   fGluino1500->SetSavedPoint(65,623.5336);
   fGluino1500->SetSavedPoint(66,622.9086);
   fGluino1500->SetSavedPoint(67,622.2837);
   fGluino1500->SetSavedPoint(68,621.6587);
   fGluino1500->SetSavedPoint(69,621.0338);
   fGluino1500->SetSavedPoint(70,620.4088);
   fGluino1500->SetSavedPoint(71,619.7839);
   fGluino1500->SetSavedPoint(72,619.1589);
   fGluino1500->SetSavedPoint(73,618.534);
   fGluino1500->SetSavedPoint(74,617.909);
   fGluino1500->SetSavedPoint(75,617.2841);
   fGluino1500->SetSavedPoint(76,616.6591);
   fGluino1500->SetSavedPoint(77,616.0342);
   fGluino1500->SetSavedPoint(78,615.4092);
   fGluino1500->SetSavedPoint(79,614.7843);
   fGluino1500->SetSavedPoint(80,614.1593);
   fGluino1500->SetSavedPoint(81,613.5344);
   fGluino1500->SetSavedPoint(82,612.9094);
   fGluino1500->SetSavedPoint(83,612.2845);
   fGluino1500->SetSavedPoint(84,611.6595);
   fGluino1500->SetSavedPoint(85,611.0345);
   fGluino1500->SetSavedPoint(86,610.4096);
   fGluino1500->SetSavedPoint(87,609.7846);
   fGluino1500->SetSavedPoint(88,609.1597);
   fGluino1500->SetSavedPoint(89,608.5347);
   fGluino1500->SetSavedPoint(90,607.9098);
   fGluino1500->SetSavedPoint(91,607.2848);
   fGluino1500->SetSavedPoint(92,606.6599);
   fGluino1500->SetSavedPoint(93,606.0349);
   fGluino1500->SetSavedPoint(94,605.41);
   fGluino1500->SetSavedPoint(95,604.785);
   fGluino1500->SetSavedPoint(96,604.1601);
   fGluino1500->SetSavedPoint(97,603.5351);
   fGluino1500->SetSavedPoint(98,602.9102);
   fGluino1500->SetSavedPoint(99,602.2852);
   fGluino1500->SetSavedPoint(100,601.6603);
   fGluino1500->SetSavedPoint(101,40);
   fGluino1500->SetSavedPoint(102,3000);
   fGluino1500->SetFillStyle(0);
   fGluino1500->SetMarkerStyle(20);
   fGluino1500->SetLineColor(18);
   fGluino1500->SetLineWidth(2);
   fGluino1500->GetXaxis()->SetLabelFont(42);
   fGluino1500->GetXaxis()->SetLabelOffset(0.007);
   fGluino1500->GetXaxis()->SetLabelSize(0.05);
   fGluino1500->GetXaxis()->SetTitleSize(0.06);
   fGluino1500->GetXaxis()->SetTitleOffset(0.9);
   fGluino1500->GetXaxis()->SetTitleFont(42);
   fGluino1500->GetYaxis()->SetLabelFont(42);
   fGluino1500->GetYaxis()->SetLabelOffset(0.007);
   fGluino1500->GetYaxis()->SetLabelSize(0.05);
   fGluino1500->GetYaxis()->SetTitleSize(0.06);
   fGluino1500->GetYaxis()->SetTitleOffset(1.25);
   fGluino1500->GetYaxis()->SetTitleFont(42);
   fGluino1500->SetParameter(0,385);
   fGluino1500->SetParError(0,0);
   fGluino1500->SetParLimits(0,0,0);
   fGluino1500->SetParameter(1,665);
   fGluino1500->SetParError(1,0);
   fGluino1500->SetParLimits(1,0,0);
   fGluino1500->SetParameter(2,2990);
   fGluino1500->SetParError(2,0);
   fGluino1500->SetParLimits(2,0,0);
   fGluino1500->SetParameter(3,610);
   fGluino1500->SetParError(3,0);
   fGluino1500->SetParLimits(3,0,0);
   fGluino1500->SetParameter(4,665);
   fGluino1500->SetParError(4,0);
   fGluino1500->SetParLimits(4,0,0);
   fGluino1500->Draw("SAME C");
   
   TF1 *fGluino2000 = new TF1("*fGluino2000",40,3000,5);
    //The original function :  had originally been created by:
    //TF1 *fGluino2000 = new TF1("fGluino2000",,40,3000,5);
   fGluino2000->SetRange(40,3000);
   fGluino2000->SetName("fGluino2000");
   fGluino2000->SetTitle("");
   fGluino2000->SetSavedPoint(0,908.9703);
   fGluino2000->SetSavedPoint(1,908.2083);
   fGluino2000->SetSavedPoint(2,907.4463);
   fGluino2000->SetSavedPoint(3,906.6844);
   fGluino2000->SetSavedPoint(4,905.9224);
   fGluino2000->SetSavedPoint(5,905.1604);
   fGluino2000->SetSavedPoint(6,904.3984);
   fGluino2000->SetSavedPoint(7,903.6364);
   fGluino2000->SetSavedPoint(8,902.8745);
   fGluino2000->SetSavedPoint(9,902.1125);
   fGluino2000->SetSavedPoint(10,901.3505);
   fGluino2000->SetSavedPoint(11,900.5885);
   fGluino2000->SetSavedPoint(12,899.8265);
   fGluino2000->SetSavedPoint(13,899.0646);
   fGluino2000->SetSavedPoint(14,898.3026);
   fGluino2000->SetSavedPoint(15,897.5406);
   fGluino2000->SetSavedPoint(16,896.7786);
   fGluino2000->SetSavedPoint(17,896.0166);
   fGluino2000->SetSavedPoint(18,895.2547);
   fGluino2000->SetSavedPoint(19,894.4927);
   fGluino2000->SetSavedPoint(20,893.7307);
   fGluino2000->SetSavedPoint(21,892.9687);
   fGluino2000->SetSavedPoint(22,892.2067);
   fGluino2000->SetSavedPoint(23,891.4448);
   fGluino2000->SetSavedPoint(24,890.6828);
   fGluino2000->SetSavedPoint(25,889.9208);
   fGluino2000->SetSavedPoint(26,889.1588);
   fGluino2000->SetSavedPoint(27,888.3968);
   fGluino2000->SetSavedPoint(28,887.6349);
   fGluino2000->SetSavedPoint(29,886.8729);
   fGluino2000->SetSavedPoint(30,886.1109);
   fGluino2000->SetSavedPoint(31,885.3489);
   fGluino2000->SetSavedPoint(32,884.5869);
   fGluino2000->SetSavedPoint(33,883.825);
   fGluino2000->SetSavedPoint(34,883.063);
   fGluino2000->SetSavedPoint(35,882.301);
   fGluino2000->SetSavedPoint(36,881.539);
   fGluino2000->SetSavedPoint(37,880.777);
   fGluino2000->SetSavedPoint(38,880.015);
   fGluino2000->SetSavedPoint(39,879.2531);
   fGluino2000->SetSavedPoint(40,878.4911);
   fGluino2000->SetSavedPoint(41,877.7291);
   fGluino2000->SetSavedPoint(42,876.9671);
   fGluino2000->SetSavedPoint(43,876.2051);
   fGluino2000->SetSavedPoint(44,875.4432);
   fGluino2000->SetSavedPoint(45,874.6812);
   fGluino2000->SetSavedPoint(46,873.9192);
   fGluino2000->SetSavedPoint(47,873.1572);
   fGluino2000->SetSavedPoint(48,872.3952);
   fGluino2000->SetSavedPoint(49,871.6333);
   fGluino2000->SetSavedPoint(50,870.8713);
   fGluino2000->SetSavedPoint(51,870.1093);
   fGluino2000->SetSavedPoint(52,869.3473);
   fGluino2000->SetSavedPoint(53,868.5853);
   fGluino2000->SetSavedPoint(54,867.8234);
   fGluino2000->SetSavedPoint(55,867.0614);
   fGluino2000->SetSavedPoint(56,866.2994);
   fGluino2000->SetSavedPoint(57,865.5374);
   fGluino2000->SetSavedPoint(58,864.7754);
   fGluino2000->SetSavedPoint(59,864.0135);
   fGluino2000->SetSavedPoint(60,863.2515);
   fGluino2000->SetSavedPoint(61,862.4895);
   fGluino2000->SetSavedPoint(62,861.7275);
   fGluino2000->SetSavedPoint(63,860.9655);
   fGluino2000->SetSavedPoint(64,860.2036);
   fGluino2000->SetSavedPoint(65,859.4416);
   fGluino2000->SetSavedPoint(66,858.6796);
   fGluino2000->SetSavedPoint(67,857.9176);
   fGluino2000->SetSavedPoint(68,857.1556);
   fGluino2000->SetSavedPoint(69,856.3937);
   fGluino2000->SetSavedPoint(70,855.6317);
   fGluino2000->SetSavedPoint(71,854.8697);
   fGluino2000->SetSavedPoint(72,854.1077);
   fGluino2000->SetSavedPoint(73,853.3457);
   fGluino2000->SetSavedPoint(74,852.5838);
   fGluino2000->SetSavedPoint(75,851.8218);
   fGluino2000->SetSavedPoint(76,851.0598);
   fGluino2000->SetSavedPoint(77,850.2978);
   fGluino2000->SetSavedPoint(78,849.5358);
   fGluino2000->SetSavedPoint(79,848.7739);
   fGluino2000->SetSavedPoint(80,848.0119);
   fGluino2000->SetSavedPoint(81,847.2499);
   fGluino2000->SetSavedPoint(82,846.4879);
   fGluino2000->SetSavedPoint(83,845.7259);
   fGluino2000->SetSavedPoint(84,844.964);
   fGluino2000->SetSavedPoint(85,844.202);
   fGluino2000->SetSavedPoint(86,843.44);
   fGluino2000->SetSavedPoint(87,842.678);
   fGluino2000->SetSavedPoint(88,841.916);
   fGluino2000->SetSavedPoint(89,841.1541);
   fGluino2000->SetSavedPoint(90,840.3921);
   fGluino2000->SetSavedPoint(91,839.6301);
   fGluino2000->SetSavedPoint(92,838.8681);
   fGluino2000->SetSavedPoint(93,838.1061);
   fGluino2000->SetSavedPoint(94,837.3442);
   fGluino2000->SetSavedPoint(95,836.5822);
   fGluino2000->SetSavedPoint(96,835.8202);
   fGluino2000->SetSavedPoint(97,835.0582);
   fGluino2000->SetSavedPoint(98,834.2962);
   fGluino2000->SetSavedPoint(99,833.5343);
   fGluino2000->SetSavedPoint(100,832.7723);
   fGluino2000->SetSavedPoint(101,40);
   fGluino2000->SetSavedPoint(102,3000);
   fGluino2000->SetFillStyle(0);
   fGluino2000->SetMarkerStyle(20);
   fGluino2000->SetLineColor(18);
   fGluino2000->SetLineWidth(2);
   fGluino2000->GetXaxis()->SetLabelFont(42);
   fGluino2000->GetXaxis()->SetLabelOffset(0.007);
   fGluino2000->GetXaxis()->SetLabelSize(0.05);
   fGluino2000->GetXaxis()->SetTitleSize(0.06);
   fGluino2000->GetXaxis()->SetTitleOffset(0.9);
   fGluino2000->GetXaxis()->SetTitleFont(42);
   fGluino2000->GetYaxis()->SetLabelFont(42);
   fGluino2000->GetYaxis()->SetLabelOffset(0.007);
   fGluino2000->GetYaxis()->SetLabelSize(0.05);
   fGluino2000->GetYaxis()->SetTitleSize(0.06);
   fGluino2000->GetYaxis()->SetTitleOffset(1.25);
   fGluino2000->GetYaxis()->SetTitleFont(42);
   fGluino2000->SetParameter(0,465);
   fGluino2000->SetParError(0,0);
   fGluino2000->SetParLimits(0,0,0);
   fGluino2000->SetParameter(1,910);
   fGluino2000->SetParError(1,0);
   fGluino2000->SetParLimits(1,0,0);
   fGluino2000->SetParameter(2,2990);
   fGluino2000->SetParError(2,0);
   fGluino2000->SetParLimits(2,0,0);
   fGluino2000->SetParameter(3,845);
   fGluino2000->SetParError(3,0);
   fGluino2000->SetParLimits(3,0,0);
   fGluino2000->SetParameter(4,910);
   fGluino2000->SetParError(4,0);
   fGluino2000->SetParLimits(4,0,0);
   fGluino2000->Draw("SAME C");
   
   TGraph *graph = new TGraph(47);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#ccffff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,285,340);
   graph->SetPoint(1,300,340);
   graph->SetPoint(2,400,340);
   graph->SetPoint(3,500,340);
   graph->SetPoint(4,600,340);
   graph->SetPoint(5,700,340);
   graph->SetPoint(6,800,335);
   graph->SetPoint(7,900,330);
   graph->SetPoint(8,1000,320);
   graph->SetPoint(9,1100,305);
   graph->SetPoint(10,1200,290);
   graph->SetPoint(11,1250,275);
   graph->SetPoint(12,1270,270);
   graph->SetPoint(13,1285,265);
   graph->SetPoint(14,1305,260);
   graph->SetPoint(15,1320,255);
   graph->SetPoint(16,1335,250);
   graph->SetPoint(17,1350,245);
   graph->SetPoint(18,1365,240);
   graph->SetPoint(19,1380,235);
   graph->SetPoint(20,1390,230);
   graph->SetPoint(21,1405,225);
   graph->SetPoint(22,1415,220);
   graph->SetPoint(23,1425,215);
   graph->SetPoint(24,1435,210);
   graph->SetPoint(25,1445,205);
   graph->SetPoint(26,1455,200);
   graph->SetPoint(27,1465,195);
   graph->SetPoint(28,1475,190);
   graph->SetPoint(29,1480,185);
   graph->SetPoint(30,1485,180);
   graph->SetPoint(31,1495,175);
   graph->SetPoint(32,1500,170);
   graph->SetPoint(33,1505,165);
   graph->SetPoint(34,1510,160);
   graph->SetPoint(35,1515,155);
   graph->SetPoint(36,1520,150);
   graph->SetPoint(37,1525,145);
   graph->SetPoint(38,1525,140);
   graph->SetPoint(39,1530,135);
   graph->SetPoint(40,1530,130);
   graph->SetPoint(41,1530,125);
   graph->SetPoint(42,1535,120);
   graph->SetPoint(43,1535,115);
   graph->SetPoint(44,1530,110);
   graph->SetPoint(45,1530,105);
   graph->SetPoint(46,1530,100);
   
   TH1F *Graph1 = new TH1F("Graph1","Graph",100,160,1660);
   Graph1->SetMinimum(76);
   Graph1->SetMaximum(364);
   Graph1->SetDirectory(0);
   Graph1->SetStats(0);
   Graph1->SetLineStyle(0);
   Graph1->SetMarkerStyle(20);
   Graph1->GetXaxis()->SetLabelFont(42);
   Graph1->GetXaxis()->SetLabelOffset(0.007);
   Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph1->GetXaxis()->SetTitleSize(0.06);
   Graph1->GetXaxis()->SetTitleOffset(0.9);
   Graph1->GetXaxis()->SetTitleFont(42);
   Graph1->GetYaxis()->SetLabelFont(42);
   Graph1->GetYaxis()->SetLabelOffset(0.007);
   Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph1->GetYaxis()->SetTitleSize(0.06);
   Graph1->GetYaxis()->SetTitleOffset(1.25);
   Graph1->GetYaxis()->SetTitleFont(42);
   Graph1->GetZaxis()->SetLabelFont(42);
   Graph1->GetZaxis()->SetLabelOffset(0.007);
   Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph1->GetZaxis()->SetTitleSize(0.06);
   Graph1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph1);
   
   graph->Draw(" l");
   
   graph = new TGraph(28);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ccffff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,480,950);
   graph->SetPoint(1,600,940);
   graph->SetPoint(2,750,930);
   graph->SetPoint(3,900,925);
   graph->SetPoint(4,1050,920);
   graph->SetPoint(5,1200,915);
   graph->SetPoint(6,1350,905);
   graph->SetPoint(7,1500,895);
   graph->SetPoint(8,1650,885);
   graph->SetPoint(9,1800,870);
   graph->SetPoint(10,1950,850);
   graph->SetPoint(11,2100,825);
   graph->SetPoint(12,2250,795);
   graph->SetPoint(13,2400,760);
   graph->SetPoint(14,2550,715);
   graph->SetPoint(15,2650,675);
   graph->SetPoint(16,2710,650);
   graph->SetPoint(17,2760,625);
   graph->SetPoint(18,2800,600);
   graph->SetPoint(19,2835,575);
   graph->SetPoint(20,2865,550);
   graph->SetPoint(21,2890,525);
   graph->SetPoint(22,2905,500);
   graph->SetPoint(23,2915,475);
   graph->SetPoint(24,2920,450);
   graph->SetPoint(25,2915,425);
   graph->SetPoint(26,2900,400);
   graph->SetPoint(27,2900,395);
   
   TH1F *Graph2 = new TH1F("Graph2","Graph",100,236,3164);
   Graph2->SetMinimum(339.5);
   Graph2->SetMaximum(1005.5);
   Graph2->SetDirectory(0);
   Graph2->SetStats(0);
   Graph2->SetLineStyle(0);
   Graph2->SetMarkerStyle(20);
   Graph2->GetXaxis()->SetLabelFont(42);
   Graph2->GetXaxis()->SetLabelOffset(0.007);
   Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph2->GetXaxis()->SetTitleSize(0.06);
   Graph2->GetXaxis()->SetTitleOffset(0.9);
   Graph2->GetXaxis()->SetTitleFont(42);
   Graph2->GetYaxis()->SetLabelFont(42);
   Graph2->GetYaxis()->SetLabelOffset(0.007);
   Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph2->GetYaxis()->SetTitleSize(0.06);
   Graph2->GetYaxis()->SetTitleOffset(1.25);
   Graph2->GetYaxis()->SetTitleFont(42);
   Graph2->GetZaxis()->SetLabelFont(42);
   Graph2->GetZaxis()->SetLabelOffset(0.007);
   Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph2->GetZaxis()->SetTitleSize(0.06);
   Graph2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph2);
   
   graph->Draw(" l");
   
   graph = new TGraph(9);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(18);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,220,475);
   graph->SetPoint(1,330,455);
   graph->SetPoint(2,440,435);
   graph->SetPoint(3,640,370);
   graph->SetPoint(4,850,260);
   graph->SetPoint(5,945,175);
   graph->SetPoint(6,975,130);
   graph->SetPoint(7,990,110);
   graph->SetPoint(8,995,100);
   
   TH1F *Graph3 = new TH1F("Graph3","Graph",100,142.5,1072.5);
   Graph3->SetMinimum(62.5);
   Graph3->SetMaximum(512.5);
   Graph3->SetDirectory(0);
   Graph3->SetStats(0);
   Graph3->SetLineStyle(0);
   Graph3->SetMarkerStyle(20);
   Graph3->GetXaxis()->SetLabelFont(42);
   Graph3->GetXaxis()->SetLabelOffset(0.007);
   Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph3->GetXaxis()->SetTitleSize(0.06);
   Graph3->GetXaxis()->SetTitleOffset(0.9);
   Graph3->GetXaxis()->SetTitleFont(42);
   Graph3->GetYaxis()->SetLabelFont(42);
   Graph3->GetYaxis()->SetLabelOffset(0.007);
   Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph3->GetYaxis()->SetTitleSize(0.06);
   Graph3->GetYaxis()->SetTitleOffset(1.25);
   Graph3->GetYaxis()->SetTitleFont(42);
   Graph3->GetZaxis()->SetLabelFont(42);
   Graph3->GetZaxis()->SetLabelOffset(0.007);
   Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph3->GetZaxis()->SetTitleSize(0.06);
   Graph3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph3);
   
   graph->Draw(" c");
   
   graph = new TGraph(12);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(18);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,220,750);
   graph->SetPoint(1,380,730);
   graph->SetPoint(2,540,705);
   graph->SetPoint(3,700,665);
   graph->SetPoint(4,860,615);
   graph->SetPoint(5,1020,550);
   graph->SetPoint(6,1180,470);
   graph->SetPoint(7,1340,350);
   graph->SetPoint(8,1435,245);
   graph->SetPoint(9,1485,160);
   graph->SetPoint(10,1505,110);
   graph->SetPoint(11,1510,100);
   
   TH1F *Graph4 = new TH1F("Graph4","Graph",100,91,1639);
   Graph4->SetMinimum(35);
   Graph4->SetMaximum(815);
   Graph4->SetDirectory(0);
   Graph4->SetStats(0);
   Graph4->SetLineStyle(0);
   Graph4->SetMarkerStyle(20);
   Graph4->GetXaxis()->SetLabelFont(42);
   Graph4->GetXaxis()->SetLabelOffset(0.007);
   Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph4->GetXaxis()->SetTitleSize(0.06);
   Graph4->GetXaxis()->SetTitleOffset(0.9);
   Graph4->GetXaxis()->SetTitleFont(42);
   Graph4->GetYaxis()->SetLabelFont(42);
   Graph4->GetYaxis()->SetLabelOffset(0.007);
   Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph4->GetYaxis()->SetTitleSize(0.06);
   Graph4->GetYaxis()->SetTitleOffset(1.25);
   Graph4->GetYaxis()->SetTitleFont(42);
   Graph4->GetZaxis()->SetLabelFont(42);
   Graph4->GetZaxis()->SetLabelOffset(0.007);
   Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph4->GetZaxis()->SetTitleSize(0.06);
   Graph4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph4);
   
   graph->Draw(" c");
   
   graph = new TGraph(14);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(18);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,525,995);
   graph->SetPoint(1,685,970);
   graph->SetPoint(2,845,935);
   graph->SetPoint(3,1005,890);
   graph->SetPoint(4,1165,835);
   graph->SetPoint(5,1325,770);
   graph->SetPoint(6,1485,690);
   graph->SetPoint(7,1715,540);
   graph->SetPoint(8,1875,380);
   graph->SetPoint(9,1970,240);
   graph->SetPoint(10,2000,170);
   graph->SetPoint(11,2010,135);
   graph->SetPoint(12,2015,120);
   graph->SetPoint(13,2100,115);
   
   TH1F *Graph5 = new TH1F("Graph5","Graph",100,367.5,2257.5);
   Graph5->SetMinimum(27);
   Graph5->SetMaximum(1083);
   Graph5->SetDirectory(0);
   Graph5->SetStats(0);
   Graph5->SetLineStyle(0);
   Graph5->SetMarkerStyle(20);
   Graph5->GetXaxis()->SetLabelFont(42);
   Graph5->GetXaxis()->SetLabelOffset(0.007);
   Graph5->GetXaxis()->SetLabelSize(0.05);
   Graph5->GetXaxis()->SetTitleSize(0.06);
   Graph5->GetXaxis()->SetTitleOffset(0.9);
   Graph5->GetXaxis()->SetTitleFont(42);
   Graph5->GetYaxis()->SetLabelFont(42);
   Graph5->GetYaxis()->SetLabelOffset(0.007);
   Graph5->GetYaxis()->SetLabelSize(0.05);
   Graph5->GetYaxis()->SetTitleSize(0.06);
   Graph5->GetYaxis()->SetTitleOffset(1.25);
   Graph5->GetYaxis()->SetTitleFont(42);
   Graph5->GetZaxis()->SetLabelFont(42);
   Graph5->GetZaxis()->SetLabelOffset(0.007);
   Graph5->GetZaxis()->SetLabelSize(0.05);
   Graph5->GetZaxis()->SetTitleSize(0.06);
   Graph5->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph5);
   
   graph->Draw(" c");
   
   graph = new TGraph(10);
   graph->SetName("Graph");
   graph->SetTitle("Graph");
   graph->SetFillColor(1);
   graph->SetLineColor(18);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetPoint(0,1625,995);
   graph->SetPoint(1,1785,920);
   graph->SetPoint(2,1945,830);
   graph->SetPoint(3,2140,690);
   graph->SetPoint(4,2305,530);
   graph->SetPoint(5,2425,370);
   graph->SetPoint(6,2475,275);
   graph->SetPoint(7,2495,225);
   graph->SetPoint(8,2500,200);
   graph->SetPoint(9,2505,190);
   
   TH1F *Graph6 = new TH1F("Graph6","Graph",100,1537,2593);
   Graph6->SetMinimum(109.5);
   Graph6->SetMaximum(1075.5);
   Graph6->SetDirectory(0);
   Graph6->SetStats(0);
   Graph6->SetLineStyle(0);
   Graph6->SetMarkerStyle(20);
   Graph6->GetXaxis()->SetLabelFont(42);
   Graph6->GetXaxis()->SetLabelOffset(0.007);
   Graph6->GetXaxis()->SetLabelSize(0.05);
   Graph6->GetXaxis()->SetTitleSize(0.06);
   Graph6->GetXaxis()->SetTitleOffset(0.9);
   Graph6->GetXaxis()->SetTitleFont(42);
   Graph6->GetYaxis()->SetLabelFont(42);
   Graph6->GetYaxis()->SetLabelOffset(0.007);
   Graph6->GetYaxis()->SetLabelSize(0.05);
   Graph6->GetYaxis()->SetTitleSize(0.06);
   Graph6->GetYaxis()->SetTitleOffset(1.25);
   Graph6->GetYaxis()->SetTitleFont(42);
   Graph6->GetZaxis()->SetLabelFont(42);
   Graph6->GetZaxis()->SetLabelOffset(0.007);
   Graph6->GetZaxis()->SetLabelSize(0.05);
   Graph6->GetZaxis()->SetTitleSize(0.06);
   Graph6->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph6);
   
   graph->Draw(" c");
   
   TH2F *GridStauLSP = new TH2F("GridStauLSP","",556,220,3000,180,100,1000);
   GridStauLSP->SetBinContent(3349,1);
   GridStauLSP->SetBinContent(3907,1);
   GridStauLSP->SetBinContent(4465,1);
   GridStauLSP->SetBinContent(5023,1);
   GridStauLSP->SetBinContent(5024,1);
   GridStauLSP->SetBinContent(5581,1);
   GridStauLSP->SetBinContent(5582,1);
   GridStauLSP->SetBinContent(6139,1);
   GridStauLSP->SetBinContent(6140,1);
   GridStauLSP->SetBinContent(6697,1);
   GridStauLSP->SetBinContent(6698,1);
   GridStauLSP->SetBinContent(6699,1);
   GridStauLSP->SetBinContent(7255,1);
   GridStauLSP->SetBinContent(7256,1);
   GridStauLSP->SetBinContent(7257,1);
   GridStauLSP->SetBinContent(7813,1);
   GridStauLSP->SetBinContent(7814,1);
   GridStauLSP->SetBinContent(7815,1);
   GridStauLSP->SetBinContent(8371,1);
   GridStauLSP->SetBinContent(8372,1);
   GridStauLSP->SetBinContent(8373,1);
   GridStauLSP->SetBinContent(8374,1);
   GridStauLSP->SetBinContent(8929,1);
   GridStauLSP->SetBinContent(8930,1);
   GridStauLSP->SetBinContent(8931,1);
   GridStauLSP->SetBinContent(8932,1);
   GridStauLSP->SetBinContent(9487,1);
   GridStauLSP->SetBinContent(9488,1);
   GridStauLSP->SetBinContent(9489,1);
   GridStauLSP->SetBinContent(9490,1);
   GridStauLSP->SetBinContent(10045,1);
   GridStauLSP->SetBinContent(10046,1);
   GridStauLSP->SetBinContent(10047,1);
   GridStauLSP->SetBinContent(10048,1);
   GridStauLSP->SetBinContent(10603,1);
   GridStauLSP->SetBinContent(10604,1);
   GridStauLSP->SetBinContent(10605,1);
   GridStauLSP->SetBinContent(10606,1);
   GridStauLSP->SetBinContent(10607,1);
   GridStauLSP->SetBinContent(11161,1);
   GridStauLSP->SetBinContent(11162,1);
   GridStauLSP->SetBinContent(11163,1);
   GridStauLSP->SetBinContent(11164,1);
   GridStauLSP->SetBinContent(11165,1);
   GridStauLSP->SetBinContent(11719,1);
   GridStauLSP->SetBinContent(11720,1);
   GridStauLSP->SetBinContent(11721,1);
   GridStauLSP->SetBinContent(11722,1);
   GridStauLSP->SetBinContent(11723,1);
   GridStauLSP->SetBinContent(12277,1);
   GridStauLSP->SetBinContent(12278,1);
   GridStauLSP->SetBinContent(12279,1);
   GridStauLSP->SetBinContent(12280,1);
   GridStauLSP->SetBinContent(12281,1);
   GridStauLSP->SetBinContent(12282,1);
   GridStauLSP->SetBinContent(12835,1);
   GridStauLSP->SetBinContent(12836,1);
   GridStauLSP->SetBinContent(12837,1);
   GridStauLSP->SetBinContent(12838,1);
   GridStauLSP->SetBinContent(12839,1);
   GridStauLSP->SetBinContent(12840,1);
   GridStauLSP->SetBinContent(13393,1);
   GridStauLSP->SetBinContent(13394,1);
   GridStauLSP->SetBinContent(13395,1);
   GridStauLSP->SetBinContent(13396,1);
   GridStauLSP->SetBinContent(13397,1);
   GridStauLSP->SetBinContent(13398,1);
   GridStauLSP->SetBinContent(13951,1);
   GridStauLSP->SetBinContent(13952,1);
   GridStauLSP->SetBinContent(13953,1);
   GridStauLSP->SetBinContent(13954,1);
   GridStauLSP->SetBinContent(13955,1);
   GridStauLSP->SetBinContent(13956,1);
   GridStauLSP->SetBinContent(14509,1);
   GridStauLSP->SetBinContent(14510,1);
   GridStauLSP->SetBinContent(14511,1);
   GridStauLSP->SetBinContent(14512,1);
   GridStauLSP->SetBinContent(14513,1);
   GridStauLSP->SetBinContent(14514,1);
   GridStauLSP->SetBinContent(14515,1);
   GridStauLSP->SetBinContent(15067,1);
   GridStauLSP->SetBinContent(15068,1);
   GridStauLSP->SetBinContent(15069,1);
   GridStauLSP->SetBinContent(15070,1);
   GridStauLSP->SetBinContent(15071,1);
   GridStauLSP->SetBinContent(15072,1);
   GridStauLSP->SetBinContent(15073,1);
   GridStauLSP->SetBinContent(15625,1);
   GridStauLSP->SetBinContent(15626,1);
   GridStauLSP->SetBinContent(15627,1);
   GridStauLSP->SetBinContent(15628,1);
   GridStauLSP->SetBinContent(15629,1);
   GridStauLSP->SetBinContent(15630,1);
   GridStauLSP->SetBinContent(15631,1);
   GridStauLSP->SetBinContent(16183,1);
   GridStauLSP->SetBinContent(16184,1);
   GridStauLSP->SetBinContent(16185,1);
   GridStauLSP->SetBinContent(16186,1);
   GridStauLSP->SetBinContent(16187,1);
   GridStauLSP->SetBinContent(16188,1);
   GridStauLSP->SetBinContent(16189,1);
   GridStauLSP->SetBinContent(16190,1);
   GridStauLSP->SetBinContent(16741,1);
   GridStauLSP->SetBinContent(16742,1);
   GridStauLSP->SetBinContent(16743,1);
   GridStauLSP->SetBinContent(16744,1);
   GridStauLSP->SetBinContent(16745,1);
   GridStauLSP->SetBinContent(16746,1);
   GridStauLSP->SetBinContent(16747,1);
   GridStauLSP->SetBinContent(16748,1);
   GridStauLSP->SetBinContent(17299,1);
   GridStauLSP->SetBinContent(17300,1);
   GridStauLSP->SetBinContent(17301,1);
   GridStauLSP->SetBinContent(17302,1);
   GridStauLSP->SetBinContent(17303,1);
   GridStauLSP->SetBinContent(17304,1);
   GridStauLSP->SetBinContent(17305,1);
   GridStauLSP->SetBinContent(17306,1);
   GridStauLSP->SetBinContent(17857,1);
   GridStauLSP->SetBinContent(17858,1);
   GridStauLSP->SetBinContent(17859,1);
   GridStauLSP->SetBinContent(17860,1);
   GridStauLSP->SetBinContent(17861,1);
   GridStauLSP->SetBinContent(17862,1);
   GridStauLSP->SetBinContent(17863,1);
   GridStauLSP->SetBinContent(17864,1);
   GridStauLSP->SetBinContent(18415,1);
   GridStauLSP->SetBinContent(18416,1);
   GridStauLSP->SetBinContent(18417,1);
   GridStauLSP->SetBinContent(18418,1);
   GridStauLSP->SetBinContent(18419,1);
   GridStauLSP->SetBinContent(18420,1);
   GridStauLSP->SetBinContent(18421,1);
   GridStauLSP->SetBinContent(18422,1);
   GridStauLSP->SetBinContent(18423,1);
   GridStauLSP->SetBinContent(18973,1);
   GridStauLSP->SetBinContent(18974,1);
   GridStauLSP->SetBinContent(18975,1);
   GridStauLSP->SetBinContent(18976,1);
   GridStauLSP->SetBinContent(18977,1);
   GridStauLSP->SetBinContent(18978,1);
   GridStauLSP->SetBinContent(18979,1);
   GridStauLSP->SetBinContent(18980,1);
   GridStauLSP->SetBinContent(18981,1);
   GridStauLSP->SetBinContent(19531,1);
   GridStauLSP->SetBinContent(19532,1);
   GridStauLSP->SetBinContent(19533,1);
   GridStauLSP->SetBinContent(19534,1);
   GridStauLSP->SetBinContent(19535,1);
   GridStauLSP->SetBinContent(19536,1);
   GridStauLSP->SetBinContent(19537,1);
   GridStauLSP->SetBinContent(19538,1);
   GridStauLSP->SetBinContent(19539,1);
   GridStauLSP->SetBinContent(20089,1);
   GridStauLSP->SetBinContent(20090,1);
   GridStauLSP->SetBinContent(20091,1);
   GridStauLSP->SetBinContent(20092,1);
   GridStauLSP->SetBinContent(20093,1);
   GridStauLSP->SetBinContent(20094,1);
   GridStauLSP->SetBinContent(20095,1);
   GridStauLSP->SetBinContent(20096,1);
   GridStauLSP->SetBinContent(20097,1);
   GridStauLSP->SetBinContent(20098,1);
   GridStauLSP->SetBinContent(20647,1);
   GridStauLSP->SetBinContent(20648,1);
   GridStauLSP->SetBinContent(20649,1);
   GridStauLSP->SetBinContent(20650,1);
   GridStauLSP->SetBinContent(20651,1);
   GridStauLSP->SetBinContent(20652,1);
   GridStauLSP->SetBinContent(20653,1);
   GridStauLSP->SetBinContent(20654,1);
   GridStauLSP->SetBinContent(20655,1);
   GridStauLSP->SetBinContent(20656,1);
   GridStauLSP->SetBinContent(21205,1);
   GridStauLSP->SetBinContent(21206,1);
   GridStauLSP->SetBinContent(21207,1);
   GridStauLSP->SetBinContent(21208,1);
   GridStauLSP->SetBinContent(21209,1);
   GridStauLSP->SetBinContent(21210,1);
   GridStauLSP->SetBinContent(21211,1);
   GridStauLSP->SetBinContent(21212,1);
   GridStauLSP->SetBinContent(21213,1);
   GridStauLSP->SetBinContent(21214,1);
   GridStauLSP->SetBinContent(21763,1);
   GridStauLSP->SetBinContent(21764,1);
   GridStauLSP->SetBinContent(21765,1);
   GridStauLSP->SetBinContent(21766,1);
   GridStauLSP->SetBinContent(21767,1);
   GridStauLSP->SetBinContent(21768,1);
   GridStauLSP->SetBinContent(21769,1);
   GridStauLSP->SetBinContent(21770,1);
   GridStauLSP->SetBinContent(21771,1);
   GridStauLSP->SetBinContent(21772,1);
   GridStauLSP->SetBinContent(22321,1);
   GridStauLSP->SetBinContent(22322,1);
   GridStauLSP->SetBinContent(22323,1);
   GridStauLSP->SetBinContent(22324,1);
   GridStauLSP->SetBinContent(22325,1);
   GridStauLSP->SetBinContent(22326,1);
   GridStauLSP->SetBinContent(22327,1);
   GridStauLSP->SetBinContent(22328,1);
   GridStauLSP->SetBinContent(22329,1);
   GridStauLSP->SetBinContent(22330,1);
   GridStauLSP->SetBinContent(22331,1);
   GridStauLSP->SetBinContent(22879,1);
   GridStauLSP->SetBinContent(22880,1);
   GridStauLSP->SetBinContent(22881,1);
   GridStauLSP->SetBinContent(22882,1);
   GridStauLSP->SetBinContent(22883,1);
   GridStauLSP->SetBinContent(22884,1);
   GridStauLSP->SetBinContent(22885,1);
   GridStauLSP->SetBinContent(22886,1);
   GridStauLSP->SetBinContent(22887,1);
   GridStauLSP->SetBinContent(22888,1);
   GridStauLSP->SetBinContent(22889,1);
   GridStauLSP->SetBinContent(23437,1);
   GridStauLSP->SetBinContent(23438,1);
   GridStauLSP->SetBinContent(23439,1);
   GridStauLSP->SetBinContent(23440,1);
   GridStauLSP->SetBinContent(23441,1);
   GridStauLSP->SetBinContent(23442,1);
   GridStauLSP->SetBinContent(23443,1);
   GridStauLSP->SetBinContent(23444,1);
   GridStauLSP->SetBinContent(23445,1);
   GridStauLSP->SetBinContent(23446,1);
   GridStauLSP->SetBinContent(23447,1);
   GridStauLSP->SetBinContent(23995,1);
   GridStauLSP->SetBinContent(23996,1);
   GridStauLSP->SetBinContent(23997,1);
   GridStauLSP->SetBinContent(23998,1);
   GridStauLSP->SetBinContent(23999,1);
   GridStauLSP->SetBinContent(24000,1);
   GridStauLSP->SetBinContent(24001,1);
   GridStauLSP->SetBinContent(24002,1);
   GridStauLSP->SetBinContent(24003,1);
   GridStauLSP->SetBinContent(24004,1);
   GridStauLSP->SetBinContent(24005,1);
   GridStauLSP->SetBinContent(24553,1);
   GridStauLSP->SetBinContent(24554,1);
   GridStauLSP->SetBinContent(24555,1);
   GridStauLSP->SetBinContent(24556,1);
   GridStauLSP->SetBinContent(24557,1);
   GridStauLSP->SetBinContent(24558,1);
   GridStauLSP->SetBinContent(24559,1);
   GridStauLSP->SetBinContent(24560,1);
   GridStauLSP->SetBinContent(24561,1);
   GridStauLSP->SetBinContent(24562,1);
   GridStauLSP->SetBinContent(24563,1);
   GridStauLSP->SetBinContent(24564,1);
   GridStauLSP->SetBinContent(25111,1);
   GridStauLSP->SetBinContent(25112,1);
   GridStauLSP->SetBinContent(25113,1);
   GridStauLSP->SetBinContent(25114,1);
   GridStauLSP->SetBinContent(25115,1);
   GridStauLSP->SetBinContent(25116,1);
   GridStauLSP->SetBinContent(25117,1);
   GridStauLSP->SetBinContent(25118,1);
   GridStauLSP->SetBinContent(25119,1);
   GridStauLSP->SetBinContent(25120,1);
   GridStauLSP->SetBinContent(25121,1);
   GridStauLSP->SetBinContent(25122,1);
   GridStauLSP->SetBinContent(25669,1);
   GridStauLSP->SetBinContent(25670,1);
   GridStauLSP->SetBinContent(25671,1);
   GridStauLSP->SetBinContent(25672,1);
   GridStauLSP->SetBinContent(25673,1);
   GridStauLSP->SetBinContent(25674,1);
   GridStauLSP->SetBinContent(25675,1);
   GridStauLSP->SetBinContent(25676,1);
   GridStauLSP->SetBinContent(25677,1);
   GridStauLSP->SetBinContent(25678,1);
   GridStauLSP->SetBinContent(25679,1);
   GridStauLSP->SetBinContent(25680,1);
   GridStauLSP->SetBinContent(26227,1);
   GridStauLSP->SetBinContent(26228,1);
   GridStauLSP->SetBinContent(26229,1);
   GridStauLSP->SetBinContent(26230,1);
   GridStauLSP->SetBinContent(26231,1);
   GridStauLSP->SetBinContent(26232,1);
   GridStauLSP->SetBinContent(26233,1);
   GridStauLSP->SetBinContent(26234,1);
   GridStauLSP->SetBinContent(26235,1);
   GridStauLSP->SetBinContent(26236,1);
   GridStauLSP->SetBinContent(26237,1);
   GridStauLSP->SetBinContent(26238,1);
   GridStauLSP->SetBinContent(26239,1);
   GridStauLSP->SetBinContent(26785,1);
   GridStauLSP->SetBinContent(26786,1);
   GridStauLSP->SetBinContent(26787,1);
   GridStauLSP->SetBinContent(26788,1);
   GridStauLSP->SetBinContent(26789,1);
   GridStauLSP->SetBinContent(26790,1);
   GridStauLSP->SetBinContent(26791,1);
   GridStauLSP->SetBinContent(26792,1);
   GridStauLSP->SetBinContent(26793,1);
   GridStauLSP->SetBinContent(26794,1);
   GridStauLSP->SetBinContent(26795,1);
   GridStauLSP->SetBinContent(26796,1);
   GridStauLSP->SetBinContent(26797,1);
   GridStauLSP->SetBinContent(27343,1);
   GridStauLSP->SetBinContent(27344,1);
   GridStauLSP->SetBinContent(27345,1);
   GridStauLSP->SetBinContent(27346,1);
   GridStauLSP->SetBinContent(27347,1);
   GridStauLSP->SetBinContent(27348,1);
   GridStauLSP->SetBinContent(27349,1);
   GridStauLSP->SetBinContent(27350,1);
   GridStauLSP->SetBinContent(27351,1);
   GridStauLSP->SetBinContent(27352,1);
   GridStauLSP->SetBinContent(27353,1);
   GridStauLSP->SetBinContent(27354,1);
   GridStauLSP->SetBinContent(27355,1);
   GridStauLSP->SetBinContent(27901,1);
   GridStauLSP->SetBinContent(27902,1);
   GridStauLSP->SetBinContent(27903,1);
   GridStauLSP->SetBinContent(27904,1);
   GridStauLSP->SetBinContent(27905,1);
   GridStauLSP->SetBinContent(27906,1);
   GridStauLSP->SetBinContent(27907,1);
   GridStauLSP->SetBinContent(27908,1);
   GridStauLSP->SetBinContent(27909,1);
   GridStauLSP->SetBinContent(27910,1);
   GridStauLSP->SetBinContent(27911,1);
   GridStauLSP->SetBinContent(27912,1);
   GridStauLSP->SetBinContent(27913,1);
   GridStauLSP->SetBinContent(28459,1);
   GridStauLSP->SetBinContent(28460,1);
   GridStauLSP->SetBinContent(28461,1);
   GridStauLSP->SetBinContent(28462,1);
   GridStauLSP->SetBinContent(28463,1);
   GridStauLSP->SetBinContent(28464,1);
   GridStauLSP->SetBinContent(28465,1);
   GridStauLSP->SetBinContent(28466,1);
   GridStauLSP->SetBinContent(28467,1);
   GridStauLSP->SetBinContent(28468,1);
   GridStauLSP->SetBinContent(28469,1);
   GridStauLSP->SetBinContent(28470,1);
   GridStauLSP->SetBinContent(28471,1);
   GridStauLSP->SetBinContent(28472,1);
   GridStauLSP->SetBinContent(29017,1);
   GridStauLSP->SetBinContent(29018,1);
   GridStauLSP->SetBinContent(29019,1);
   GridStauLSP->SetBinContent(29020,1);
   GridStauLSP->SetBinContent(29021,1);
   GridStauLSP->SetBinContent(29022,1);
   GridStauLSP->SetBinContent(29023,1);
   GridStauLSP->SetBinContent(29024,1);
   GridStauLSP->SetBinContent(29025,1);
   GridStauLSP->SetBinContent(29026,1);
   GridStauLSP->SetBinContent(29027,1);
   GridStauLSP->SetBinContent(29028,1);
   GridStauLSP->SetBinContent(29029,1);
   GridStauLSP->SetBinContent(29030,1);
   GridStauLSP->SetBinContent(29575,1);
   GridStauLSP->SetBinContent(29576,1);
   GridStauLSP->SetBinContent(29577,1);
   GridStauLSP->SetBinContent(29578,1);
   GridStauLSP->SetBinContent(29579,1);
   GridStauLSP->SetBinContent(29580,1);
   GridStauLSP->SetBinContent(29581,1);
   GridStauLSP->SetBinContent(29582,1);
   GridStauLSP->SetBinContent(29583,1);
   GridStauLSP->SetBinContent(29584,1);
   GridStauLSP->SetBinContent(29585,1);
   GridStauLSP->SetBinContent(29586,1);
   GridStauLSP->SetBinContent(29587,1);
   GridStauLSP->SetBinContent(29588,1);
   GridStauLSP->SetBinContent(30133,1);
   GridStauLSP->SetBinContent(30134,1);
   GridStauLSP->SetBinContent(30135,1);
   GridStauLSP->SetBinContent(30136,1);
   GridStauLSP->SetBinContent(30137,1);
   GridStauLSP->SetBinContent(30138,1);
   GridStauLSP->SetBinContent(30139,1);
   GridStauLSP->SetBinContent(30140,1);
   GridStauLSP->SetBinContent(30141,1);
   GridStauLSP->SetBinContent(30142,1);
   GridStauLSP->SetBinContent(30143,1);
   GridStauLSP->SetBinContent(30144,1);
   GridStauLSP->SetBinContent(30145,1);
   GridStauLSP->SetBinContent(30146,1);
   GridStauLSP->SetBinContent(30147,1);
   GridStauLSP->SetBinContent(30691,1);
   GridStauLSP->SetBinContent(30692,1);
   GridStauLSP->SetBinContent(30693,1);
   GridStauLSP->SetBinContent(30694,1);
   GridStauLSP->SetBinContent(30695,1);
   GridStauLSP->SetBinContent(30696,1);
   GridStauLSP->SetBinContent(30697,1);
   GridStauLSP->SetBinContent(30698,1);
   GridStauLSP->SetBinContent(30699,1);
   GridStauLSP->SetBinContent(30700,1);
   GridStauLSP->SetBinContent(30701,1);
   GridStauLSP->SetBinContent(30702,1);
   GridStauLSP->SetBinContent(30703,1);
   GridStauLSP->SetBinContent(30704,1);
   GridStauLSP->SetBinContent(30705,1);
   GridStauLSP->SetBinContent(31249,1);
   GridStauLSP->SetBinContent(31250,1);
   GridStauLSP->SetBinContent(31251,1);
   GridStauLSP->SetBinContent(31252,1);
   GridStauLSP->SetBinContent(31253,1);
   GridStauLSP->SetBinContent(31254,1);
   GridStauLSP->SetBinContent(31255,1);
   GridStauLSP->SetBinContent(31256,1);
   GridStauLSP->SetBinContent(31257,1);
   GridStauLSP->SetBinContent(31258,1);
   GridStauLSP->SetBinContent(31259,1);
   GridStauLSP->SetBinContent(31260,1);
   GridStauLSP->SetBinContent(31261,1);
   GridStauLSP->SetBinContent(31262,1);
   GridStauLSP->SetBinContent(31263,1);
   GridStauLSP->SetBinContent(31807,1);
   GridStauLSP->SetBinContent(31808,1);
   GridStauLSP->SetBinContent(31809,1);
   GridStauLSP->SetBinContent(31810,1);
   GridStauLSP->SetBinContent(31811,1);
   GridStauLSP->SetBinContent(31812,1);
   GridStauLSP->SetBinContent(31813,1);
   GridStauLSP->SetBinContent(31814,1);
   GridStauLSP->SetBinContent(31815,1);
   GridStauLSP->SetBinContent(31816,1);
   GridStauLSP->SetBinContent(31817,1);
   GridStauLSP->SetBinContent(31818,1);
   GridStauLSP->SetBinContent(31819,1);
   GridStauLSP->SetBinContent(31820,1);
   GridStauLSP->SetBinContent(31821,1);
   GridStauLSP->SetBinContent(32365,1);
   GridStauLSP->SetBinContent(32366,1);
   GridStauLSP->SetBinContent(32367,1);
   GridStauLSP->SetBinContent(32368,1);
   GridStauLSP->SetBinContent(32369,1);
   GridStauLSP->SetBinContent(32370,1);
   GridStauLSP->SetBinContent(32371,1);
   GridStauLSP->SetBinContent(32372,1);
   GridStauLSP->SetBinContent(32373,1);
   GridStauLSP->SetBinContent(32374,1);
   GridStauLSP->SetBinContent(32375,1);
   GridStauLSP->SetBinContent(32376,1);
   GridStauLSP->SetBinContent(32377,1);
   GridStauLSP->SetBinContent(32378,1);
   GridStauLSP->SetBinContent(32379,1);
   GridStauLSP->SetBinContent(32380,1);
   GridStauLSP->SetBinContent(32923,1);
   GridStauLSP->SetBinContent(32924,1);
   GridStauLSP->SetBinContent(32925,1);
   GridStauLSP->SetBinContent(32926,1);
   GridStauLSP->SetBinContent(32927,1);
   GridStauLSP->SetBinContent(32928,1);
   GridStauLSP->SetBinContent(32929,1);
   GridStauLSP->SetBinContent(32930,1);
   GridStauLSP->SetBinContent(32931,1);
   GridStauLSP->SetBinContent(32932,1);
   GridStauLSP->SetBinContent(32933,1);
   GridStauLSP->SetBinContent(32934,1);
   GridStauLSP->SetBinContent(32935,1);
   GridStauLSP->SetBinContent(32936,1);
   GridStauLSP->SetBinContent(32937,1);
   GridStauLSP->SetBinContent(32938,1);
   GridStauLSP->SetBinContent(33481,1);
   GridStauLSP->SetBinContent(33482,1);
   GridStauLSP->SetBinContent(33483,1);
   GridStauLSP->SetBinContent(33484,1);
   GridStauLSP->SetBinContent(33485,1);
   GridStauLSP->SetBinContent(33486,1);
   GridStauLSP->SetBinContent(33487,1);
   GridStauLSP->SetBinContent(33488,1);
   GridStauLSP->SetBinContent(33489,1);
   GridStauLSP->SetBinContent(33490,1);
   GridStauLSP->SetBinContent(33491,1);
   GridStauLSP->SetBinContent(33492,1);
   GridStauLSP->SetBinContent(33493,1);
   GridStauLSP->SetBinContent(33494,1);
   GridStauLSP->SetBinContent(33495,1);
   GridStauLSP->SetBinContent(33496,1);
   GridStauLSP->SetBinContent(34039,1);
   GridStauLSP->SetBinContent(34040,1);
   GridStauLSP->SetBinContent(34041,1);
   GridStauLSP->SetBinContent(34042,1);
   GridStauLSP->SetBinContent(34043,1);
   GridStauLSP->SetBinContent(34044,1);
   GridStauLSP->SetBinContent(34045,1);
   GridStauLSP->SetBinContent(34046,1);
   GridStauLSP->SetBinContent(34047,1);
   GridStauLSP->SetBinContent(34048,1);
   GridStauLSP->SetBinContent(34049,1);
   GridStauLSP->SetBinContent(34050,1);
   GridStauLSP->SetBinContent(34051,1);
   GridStauLSP->SetBinContent(34052,1);
   GridStauLSP->SetBinContent(34053,1);
   GridStauLSP->SetBinContent(34054,1);
   GridStauLSP->SetBinContent(34055,1);
   GridStauLSP->SetBinContent(34597,1);
   GridStauLSP->SetBinContent(34598,1);
   GridStauLSP->SetBinContent(34599,1);
   GridStauLSP->SetBinContent(34600,1);
   GridStauLSP->SetBinContent(34601,1);
   GridStauLSP->SetBinContent(34602,1);
   GridStauLSP->SetBinContent(34603,1);
   GridStauLSP->SetBinContent(34604,1);
   GridStauLSP->SetBinContent(34605,1);
   GridStauLSP->SetBinContent(34606,1);
   GridStauLSP->SetBinContent(34607,1);
   GridStauLSP->SetBinContent(34608,1);
   GridStauLSP->SetBinContent(34609,1);
   GridStauLSP->SetBinContent(34610,1);
   GridStauLSP->SetBinContent(34611,1);
   GridStauLSP->SetBinContent(34612,1);
   GridStauLSP->SetBinContent(34613,1);
   GridStauLSP->SetBinContent(35155,1);
   GridStauLSP->SetBinContent(35156,1);
   GridStauLSP->SetBinContent(35157,1);
   GridStauLSP->SetBinContent(35158,1);
   GridStauLSP->SetBinContent(35159,1);
   GridStauLSP->SetBinContent(35160,1);
   GridStauLSP->SetBinContent(35161,1);
   GridStauLSP->SetBinContent(35162,1);
   GridStauLSP->SetBinContent(35163,1);
   GridStauLSP->SetBinContent(35164,1);
   GridStauLSP->SetBinContent(35165,1);
   GridStauLSP->SetBinContent(35166,1);
   GridStauLSP->SetBinContent(35167,1);
   GridStauLSP->SetBinContent(35168,1);
   GridStauLSP->SetBinContent(35169,1);
   GridStauLSP->SetBinContent(35170,1);
   GridStauLSP->SetBinContent(35171,1);
   GridStauLSP->SetBinContent(35713,1);
   GridStauLSP->SetBinContent(35714,1);
   GridStauLSP->SetBinContent(35715,1);
   GridStauLSP->SetBinContent(35716,1);
   GridStauLSP->SetBinContent(35717,1);
   GridStauLSP->SetBinContent(35718,1);
   GridStauLSP->SetBinContent(35719,1);
   GridStauLSP->SetBinContent(35720,1);
   GridStauLSP->SetBinContent(35721,1);
   GridStauLSP->SetBinContent(35722,1);
   GridStauLSP->SetBinContent(35723,1);
   GridStauLSP->SetBinContent(35724,1);
   GridStauLSP->SetBinContent(35725,1);
   GridStauLSP->SetBinContent(35726,1);
   GridStauLSP->SetBinContent(35727,1);
   GridStauLSP->SetBinContent(35728,1);
   GridStauLSP->SetBinContent(35729,1);
   GridStauLSP->SetBinContent(36271,1);
   GridStauLSP->SetBinContent(36272,1);
   GridStauLSP->SetBinContent(36273,1);
   GridStauLSP->SetBinContent(36274,1);
   GridStauLSP->SetBinContent(36275,1);
   GridStauLSP->SetBinContent(36276,1);
   GridStauLSP->SetBinContent(36277,1);
   GridStauLSP->SetBinContent(36278,1);
   GridStauLSP->SetBinContent(36279,1);
   GridStauLSP->SetBinContent(36280,1);
   GridStauLSP->SetBinContent(36281,1);
   GridStauLSP->SetBinContent(36282,1);
   GridStauLSP->SetBinContent(36283,1);
   GridStauLSP->SetBinContent(36284,1);
   GridStauLSP->SetBinContent(36285,1);
   GridStauLSP->SetBinContent(36286,1);
   GridStauLSP->SetBinContent(36287,1);
   GridStauLSP->SetBinContent(36288,1);
   GridStauLSP->SetBinContent(36829,1);
   GridStauLSP->SetBinContent(36830,1);
   GridStauLSP->SetBinContent(36831,1);
   GridStauLSP->SetBinContent(36832,1);
   GridStauLSP->SetBinContent(36833,1);
   GridStauLSP->SetBinContent(36834,1);
   GridStauLSP->SetBinContent(36835,1);
   GridStauLSP->SetBinContent(36836,1);
   GridStauLSP->SetBinContent(36837,1);
   GridStauLSP->SetBinContent(36838,1);
   GridStauLSP->SetBinContent(36839,1);
   GridStauLSP->SetBinContent(36840,1);
   GridStauLSP->SetBinContent(36841,1);
   GridStauLSP->SetBinContent(36842,1);
   GridStauLSP->SetBinContent(36843,1);
   GridStauLSP->SetBinContent(36844,1);
   GridStauLSP->SetBinContent(36845,1);
   GridStauLSP->SetBinContent(36846,1);
   GridStauLSP->SetBinContent(37387,1);
   GridStauLSP->SetBinContent(37388,1);
   GridStauLSP->SetBinContent(37389,1);
   GridStauLSP->SetBinContent(37390,1);
   GridStauLSP->SetBinContent(37391,1);
   GridStauLSP->SetBinContent(37392,1);
   GridStauLSP->SetBinContent(37393,1);
   GridStauLSP->SetBinContent(37394,1);
   GridStauLSP->SetBinContent(37395,1);
   GridStauLSP->SetBinContent(37396,1);
   GridStauLSP->SetBinContent(37397,1);
   GridStauLSP->SetBinContent(37398,1);
   GridStauLSP->SetBinContent(37399,1);
   GridStauLSP->SetBinContent(37400,1);
   GridStauLSP->SetBinContent(37401,1);
   GridStauLSP->SetBinContent(37402,1);
   GridStauLSP->SetBinContent(37403,1);
   GridStauLSP->SetBinContent(37404,1);
   GridStauLSP->SetBinContent(37945,1);
   GridStauLSP->SetBinContent(37946,1);
   GridStauLSP->SetBinContent(37947,1);
   GridStauLSP->SetBinContent(37948,1);
   GridStauLSP->SetBinContent(37949,1);
   GridStauLSP->SetBinContent(37950,1);
   GridStauLSP->SetBinContent(37951,1);
   GridStauLSP->SetBinContent(37952,1);
   GridStauLSP->SetBinContent(37953,1);
   GridStauLSP->SetBinContent(37954,1);
   GridStauLSP->SetBinContent(37955,1);
   GridStauLSP->SetBinContent(37956,1);
   GridStauLSP->SetBinContent(37957,1);
   GridStauLSP->SetBinContent(37958,1);
   GridStauLSP->SetBinContent(37959,1);
   GridStauLSP->SetBinContent(37960,1);
   GridStauLSP->SetBinContent(37961,1);
   GridStauLSP->SetBinContent(37962,1);
   GridStauLSP->SetBinContent(37963,1);
   GridStauLSP->SetBinContent(38503,1);
   GridStauLSP->SetBinContent(38504,1);
   GridStauLSP->SetBinContent(38505,1);
   GridStauLSP->SetBinContent(38506,1);
   GridStauLSP->SetBinContent(38507,1);
   GridStauLSP->SetBinContent(38508,1);
   GridStauLSP->SetBinContent(38509,1);
   GridStauLSP->SetBinContent(38510,1);
   GridStauLSP->SetBinContent(38511,1);
   GridStauLSP->SetBinContent(38512,1);
   GridStauLSP->SetBinContent(38513,1);
   GridStauLSP->SetBinContent(38514,1);
   GridStauLSP->SetBinContent(38515,1);
   GridStauLSP->SetBinContent(38516,1);
   GridStauLSP->SetBinContent(38517,1);
   GridStauLSP->SetBinContent(38518,1);
   GridStauLSP->SetBinContent(38519,1);
   GridStauLSP->SetBinContent(38520,1);
   GridStauLSP->SetBinContent(38521,1);
   GridStauLSP->SetBinContent(39061,1);
   GridStauLSP->SetBinContent(39062,1);
   GridStauLSP->SetBinContent(39063,1);
   GridStauLSP->SetBinContent(39064,1);
   GridStauLSP->SetBinContent(39065,1);
   GridStauLSP->SetBinContent(39066,1);
   GridStauLSP->SetBinContent(39067,1);
   GridStauLSP->SetBinContent(39068,1);
   GridStauLSP->SetBinContent(39069,1);
   GridStauLSP->SetBinContent(39070,1);
   GridStauLSP->SetBinContent(39071,1);
   GridStauLSP->SetBinContent(39072,1);
   GridStauLSP->SetBinContent(39073,1);
   GridStauLSP->SetBinContent(39074,1);
   GridStauLSP->SetBinContent(39075,1);
   GridStauLSP->SetBinContent(39076,1);
   GridStauLSP->SetBinContent(39077,1);
   GridStauLSP->SetBinContent(39078,1);
   GridStauLSP->SetBinContent(39079,1);
   GridStauLSP->SetBinContent(39619,1);
   GridStauLSP->SetBinContent(39620,1);
   GridStauLSP->SetBinContent(39621,1);
   GridStauLSP->SetBinContent(39622,1);
   GridStauLSP->SetBinContent(39623,1);
   GridStauLSP->SetBinContent(39624,1);
   GridStauLSP->SetBinContent(39625,1);
   GridStauLSP->SetBinContent(39626,1);
   GridStauLSP->SetBinContent(39627,1);
   GridStauLSP->SetBinContent(39628,1);
   GridStauLSP->SetBinContent(39629,1);
   GridStauLSP->SetBinContent(39630,1);
   GridStauLSP->SetBinContent(39631,1);
   GridStauLSP->SetBinContent(39632,1);
   GridStauLSP->SetBinContent(39633,1);
   GridStauLSP->SetBinContent(39634,1);
   GridStauLSP->SetBinContent(39635,1);
   GridStauLSP->SetBinContent(39636,1);
   GridStauLSP->SetBinContent(39637,1);
   GridStauLSP->SetBinContent(40177,1);
   GridStauLSP->SetBinContent(40178,1);
   GridStauLSP->SetBinContent(40179,1);
   GridStauLSP->SetBinContent(40180,1);
   GridStauLSP->SetBinContent(40181,1);
   GridStauLSP->SetBinContent(40182,1);
   GridStauLSP->SetBinContent(40183,1);
   GridStauLSP->SetBinContent(40184,1);
   GridStauLSP->SetBinContent(40185,1);
   GridStauLSP->SetBinContent(40186,1);
   GridStauLSP->SetBinContent(40187,1);
   GridStauLSP->SetBinContent(40188,1);
   GridStauLSP->SetBinContent(40189,1);
   GridStauLSP->SetBinContent(40190,1);
   GridStauLSP->SetBinContent(40191,1);
   GridStauLSP->SetBinContent(40192,1);
   GridStauLSP->SetBinContent(40193,1);
   GridStauLSP->SetBinContent(40194,1);
   GridStauLSP->SetBinContent(40195,1);
   GridStauLSP->SetBinContent(40196,1);
   GridStauLSP->SetBinContent(40735,1);
   GridStauLSP->SetBinContent(40736,1);
   GridStauLSP->SetBinContent(40737,1);
   GridStauLSP->SetBinContent(40738,1);
   GridStauLSP->SetBinContent(40739,1);
   GridStauLSP->SetBinContent(40740,1);
   GridStauLSP->SetBinContent(40741,1);
   GridStauLSP->SetBinContent(40742,1);
   GridStauLSP->SetBinContent(40743,1);
   GridStauLSP->SetBinContent(40744,1);
   GridStauLSP->SetBinContent(40745,1);
   GridStauLSP->SetBinContent(40746,1);
   GridStauLSP->SetBinContent(40747,1);
   GridStauLSP->SetBinContent(40748,1);
   GridStauLSP->SetBinContent(40749,1);
   GridStauLSP->SetBinContent(40750,1);
   GridStauLSP->SetBinContent(40751,1);
   GridStauLSP->SetBinContent(40752,1);
   GridStauLSP->SetBinContent(40753,1);
   GridStauLSP->SetBinContent(40754,1);
   GridStauLSP->SetBinContent(41293,1);
   GridStauLSP->SetBinContent(41294,1);
   GridStauLSP->SetBinContent(41295,1);
   GridStauLSP->SetBinContent(41296,1);
   GridStauLSP->SetBinContent(41297,1);
   GridStauLSP->SetBinContent(41298,1);
   GridStauLSP->SetBinContent(41299,1);
   GridStauLSP->SetBinContent(41300,1);
   GridStauLSP->SetBinContent(41301,1);
   GridStauLSP->SetBinContent(41302,1);
   GridStauLSP->SetBinContent(41303,1);
   GridStauLSP->SetBinContent(41304,1);
   GridStauLSP->SetBinContent(41305,1);
   GridStauLSP->SetBinContent(41306,1);
   GridStauLSP->SetBinContent(41307,1);
   GridStauLSP->SetBinContent(41308,1);
   GridStauLSP->SetBinContent(41309,1);
   GridStauLSP->SetBinContent(41310,1);
   GridStauLSP->SetBinContent(41311,1);
   GridStauLSP->SetBinContent(41312,1);
   GridStauLSP->SetBinContent(41851,1);
   GridStauLSP->SetBinContent(41852,1);
   GridStauLSP->SetBinContent(41853,1);
   GridStauLSP->SetBinContent(41854,1);
   GridStauLSP->SetBinContent(41855,1);
   GridStauLSP->SetBinContent(41856,1);
   GridStauLSP->SetBinContent(41857,1);
   GridStauLSP->SetBinContent(41858,1);
   GridStauLSP->SetBinContent(41859,1);
   GridStauLSP->SetBinContent(41860,1);
   GridStauLSP->SetBinContent(41861,1);
   GridStauLSP->SetBinContent(41862,1);
   GridStauLSP->SetBinContent(41863,1);
   GridStauLSP->SetBinContent(41864,1);
   GridStauLSP->SetBinContent(41865,1);
   GridStauLSP->SetBinContent(41866,1);
   GridStauLSP->SetBinContent(41867,1);
   GridStauLSP->SetBinContent(41868,1);
   GridStauLSP->SetBinContent(41869,1);
   GridStauLSP->SetBinContent(41870,1);
   GridStauLSP->SetBinContent(41871,1);
   GridStauLSP->SetBinContent(42409,1);
   GridStauLSP->SetBinContent(42410,1);
   GridStauLSP->SetBinContent(42411,1);
   GridStauLSP->SetBinContent(42412,1);
   GridStauLSP->SetBinContent(42413,1);
   GridStauLSP->SetBinContent(42414,1);
   GridStauLSP->SetBinContent(42415,1);
   GridStauLSP->SetBinContent(42416,1);
   GridStauLSP->SetBinContent(42417,1);
   GridStauLSP->SetBinContent(42418,1);
   GridStauLSP->SetBinContent(42419,1);
   GridStauLSP->SetBinContent(42420,1);
   GridStauLSP->SetBinContent(42421,1);
   GridStauLSP->SetBinContent(42422,1);
   GridStauLSP->SetBinContent(42423,1);
   GridStauLSP->SetBinContent(42424,1);
   GridStauLSP->SetBinContent(42425,1);
   GridStauLSP->SetBinContent(42426,1);
   GridStauLSP->SetBinContent(42427,1);
   GridStauLSP->SetBinContent(42428,1);
   GridStauLSP->SetBinContent(42429,1);
   GridStauLSP->SetBinContent(42967,1);
   GridStauLSP->SetBinContent(42968,1);
   GridStauLSP->SetBinContent(42969,1);
   GridStauLSP->SetBinContent(42970,1);
   GridStauLSP->SetBinContent(42971,1);
   GridStauLSP->SetBinContent(42972,1);
   GridStauLSP->SetBinContent(42973,1);
   GridStauLSP->SetBinContent(42974,1);
   GridStauLSP->SetBinContent(42975,1);
   GridStauLSP->SetBinContent(42976,1);
   GridStauLSP->SetBinContent(42977,1);
   GridStauLSP->SetBinContent(42978,1);
   GridStauLSP->SetBinContent(42979,1);
   GridStauLSP->SetBinContent(42980,1);
   GridStauLSP->SetBinContent(42981,1);
   GridStauLSP->SetBinContent(42982,1);
   GridStauLSP->SetBinContent(42983,1);
   GridStauLSP->SetBinContent(42984,1);
   GridStauLSP->SetBinContent(42985,1);
   GridStauLSP->SetBinContent(42986,1);
   GridStauLSP->SetBinContent(42987,1);
   GridStauLSP->SetBinContent(43525,1);
   GridStauLSP->SetBinContent(43526,1);
   GridStauLSP->SetBinContent(43527,1);
   GridStauLSP->SetBinContent(43528,1);
   GridStauLSP->SetBinContent(43529,1);
   GridStauLSP->SetBinContent(43530,1);
   GridStauLSP->SetBinContent(43531,1);
   GridStauLSP->SetBinContent(43532,1);
   GridStauLSP->SetBinContent(43533,1);
   GridStauLSP->SetBinContent(43534,1);
   GridStauLSP->SetBinContent(43535,1);
   GridStauLSP->SetBinContent(43536,1);
   GridStauLSP->SetBinContent(43537,1);
   GridStauLSP->SetBinContent(43538,1);
   GridStauLSP->SetBinContent(43539,1);
   GridStauLSP->SetBinContent(43540,1);
   GridStauLSP->SetBinContent(43541,1);
   GridStauLSP->SetBinContent(43542,1);
   GridStauLSP->SetBinContent(43543,1);
   GridStauLSP->SetBinContent(43544,1);
   GridStauLSP->SetBinContent(43545,1);
   GridStauLSP->SetBinContent(44083,1);
   GridStauLSP->SetBinContent(44084,1);
   GridStauLSP->SetBinContent(44085,1);
   GridStauLSP->SetBinContent(44086,1);
   GridStauLSP->SetBinContent(44087,1);
   GridStauLSP->SetBinContent(44088,1);
   GridStauLSP->SetBinContent(44089,1);
   GridStauLSP->SetBinContent(44090,1);
   GridStauLSP->SetBinContent(44091,1);
   GridStauLSP->SetBinContent(44092,1);
   GridStauLSP->SetBinContent(44093,1);
   GridStauLSP->SetBinContent(44094,1);
   GridStauLSP->SetBinContent(44095,1);
   GridStauLSP->SetBinContent(44096,1);
   GridStauLSP->SetBinContent(44097,1);
   GridStauLSP->SetBinContent(44098,1);
   GridStauLSP->SetBinContent(44099,1);
   GridStauLSP->SetBinContent(44100,1);
   GridStauLSP->SetBinContent(44101,1);
   GridStauLSP->SetBinContent(44102,1);
   GridStauLSP->SetBinContent(44103,1);
   GridStauLSP->SetBinContent(44104,1);
   GridStauLSP->SetBinContent(44641,1);
   GridStauLSP->SetBinContent(44642,1);
   GridStauLSP->SetBinContent(44643,1);
   GridStauLSP->SetBinContent(44644,1);
   GridStauLSP->SetBinContent(44645,1);
   GridStauLSP->SetBinContent(44646,1);
   GridStauLSP->SetBinContent(44647,1);
   GridStauLSP->SetBinContent(44648,1);
   GridStauLSP->SetBinContent(44649,1);
   GridStauLSP->SetBinContent(44650,1);
   GridStauLSP->SetBinContent(44651,1);
   GridStauLSP->SetBinContent(44652,1);
   GridStauLSP->SetBinContent(44653,1);
   GridStauLSP->SetBinContent(44654,1);
   GridStauLSP->SetBinContent(44655,1);
   GridStauLSP->SetBinContent(44656,1);
   GridStauLSP->SetBinContent(44657,1);
   GridStauLSP->SetBinContent(44658,1);
   GridStauLSP->SetBinContent(44659,1);
   GridStauLSP->SetBinContent(44660,1);
   GridStauLSP->SetBinContent(44661,1);
   GridStauLSP->SetBinContent(44662,1);
   GridStauLSP->SetBinContent(45199,1);
   GridStauLSP->SetBinContent(45200,1);
   GridStauLSP->SetBinContent(45201,1);
   GridStauLSP->SetBinContent(45202,1);
   GridStauLSP->SetBinContent(45203,1);
   GridStauLSP->SetBinContent(45204,1);
   GridStauLSP->SetBinContent(45205,1);
   GridStauLSP->SetBinContent(45206,1);
   GridStauLSP->SetBinContent(45207,1);
   GridStauLSP->SetBinContent(45208,1);
   GridStauLSP->SetBinContent(45209,1);
   GridStauLSP->SetBinContent(45210,1);
   GridStauLSP->SetBinContent(45211,1);
   GridStauLSP->SetBinContent(45212,1);
   GridStauLSP->SetBinContent(45213,1);
   GridStauLSP->SetBinContent(45214,1);
   GridStauLSP->SetBinContent(45215,1);
   GridStauLSP->SetBinContent(45216,1);
   GridStauLSP->SetBinContent(45217,1);
   GridStauLSP->SetBinContent(45218,1);
   GridStauLSP->SetBinContent(45219,1);
   GridStauLSP->SetBinContent(45220,1);
   GridStauLSP->SetBinContent(45757,1);
   GridStauLSP->SetBinContent(45758,1);
   GridStauLSP->SetBinContent(45759,1);
   GridStauLSP->SetBinContent(45760,1);
   GridStauLSP->SetBinContent(45761,1);
   GridStauLSP->SetBinContent(45762,1);
   GridStauLSP->SetBinContent(45763,1);
   GridStauLSP->SetBinContent(45764,1);
   GridStauLSP->SetBinContent(45765,1);
   GridStauLSP->SetBinContent(45766,1);
   GridStauLSP->SetBinContent(45767,1);
   GridStauLSP->SetBinContent(45768,1);
   GridStauLSP->SetBinContent(45769,1);
   GridStauLSP->SetBinContent(45770,1);
   GridStauLSP->SetBinContent(45771,1);
   GridStauLSP->SetBinContent(45772,1);
   GridStauLSP->SetBinContent(45773,1);
   GridStauLSP->SetBinContent(45774,1);
   GridStauLSP->SetBinContent(45775,1);
   GridStauLSP->SetBinContent(45776,1);
   GridStauLSP->SetBinContent(45777,1);
   GridStauLSP->SetBinContent(45778,1);
   GridStauLSP->SetBinContent(45779,1);
   GridStauLSP->SetBinContent(46315,1);
   GridStauLSP->SetBinContent(46316,1);
   GridStauLSP->SetBinContent(46317,1);
   GridStauLSP->SetBinContent(46318,1);
   GridStauLSP->SetBinContent(46319,1);
   GridStauLSP->SetBinContent(46320,1);
   GridStauLSP->SetBinContent(46321,1);
   GridStauLSP->SetBinContent(46322,1);
   GridStauLSP->SetBinContent(46323,1);
   GridStauLSP->SetBinContent(46324,1);
   GridStauLSP->SetBinContent(46325,1);
   GridStauLSP->SetBinContent(46326,1);
   GridStauLSP->SetBinContent(46327,1);
   GridStauLSP->SetBinContent(46328,1);
   GridStauLSP->SetBinContent(46329,1);
   GridStauLSP->SetBinContent(46330,1);
   GridStauLSP->SetBinContent(46331,1);
   GridStauLSP->SetBinContent(46332,1);
   GridStauLSP->SetBinContent(46333,1);
   GridStauLSP->SetBinContent(46334,1);
   GridStauLSP->SetBinContent(46335,1);
   GridStauLSP->SetBinContent(46336,1);
   GridStauLSP->SetBinContent(46337,1);
   GridStauLSP->SetBinContent(46873,1);
   GridStauLSP->SetBinContent(46874,1);
   GridStauLSP->SetBinContent(46875,1);
   GridStauLSP->SetBinContent(46876,1);
   GridStauLSP->SetBinContent(46877,1);
   GridStauLSP->SetBinContent(46878,1);
   GridStauLSP->SetBinContent(46879,1);
   GridStauLSP->SetBinContent(46880,1);
   GridStauLSP->SetBinContent(46881,1);
   GridStauLSP->SetBinContent(46882,1);
   GridStauLSP->SetBinContent(46883,1);
   GridStauLSP->SetBinContent(46884,1);
   GridStauLSP->SetBinContent(46885,1);
   GridStauLSP->SetBinContent(46886,1);
   GridStauLSP->SetBinContent(46887,1);
   GridStauLSP->SetBinContent(46888,1);
   GridStauLSP->SetBinContent(46889,1);
   GridStauLSP->SetBinContent(46890,1);
   GridStauLSP->SetBinContent(46891,1);
   GridStauLSP->SetBinContent(46892,1);
   GridStauLSP->SetBinContent(46893,1);
   GridStauLSP->SetBinContent(46894,1);
   GridStauLSP->SetBinContent(46895,1);
   GridStauLSP->SetBinContent(47431,1);
   GridStauLSP->SetBinContent(47432,1);
   GridStauLSP->SetBinContent(47433,1);
   GridStauLSP->SetBinContent(47434,1);
   GridStauLSP->SetBinContent(47435,1);
   GridStauLSP->SetBinContent(47436,1);
   GridStauLSP->SetBinContent(47437,1);
   GridStauLSP->SetBinContent(47438,1);
   GridStauLSP->SetBinContent(47439,1);
   GridStauLSP->SetBinContent(47440,1);
   GridStauLSP->SetBinContent(47441,1);
   GridStauLSP->SetBinContent(47442,1);
   GridStauLSP->SetBinContent(47443,1);
   GridStauLSP->SetBinContent(47444,1);
   GridStauLSP->SetBinContent(47445,1);
   GridStauLSP->SetBinContent(47446,1);
   GridStauLSP->SetBinContent(47447,1);
   GridStauLSP->SetBinContent(47448,1);
   GridStauLSP->SetBinContent(47449,1);
   GridStauLSP->SetBinContent(47450,1);
   GridStauLSP->SetBinContent(47451,1);
   GridStauLSP->SetBinContent(47452,1);
   GridStauLSP->SetBinContent(47453,1);
   GridStauLSP->SetBinContent(47454,1);
   GridStauLSP->SetBinContent(47989,1);
   GridStauLSP->SetBinContent(47990,1);
   GridStauLSP->SetBinContent(47991,1);
   GridStauLSP->SetBinContent(47992,1);
   GridStauLSP->SetBinContent(47993,1);
   GridStauLSP->SetBinContent(47994,1);
   GridStauLSP->SetBinContent(47995,1);
   GridStauLSP->SetBinContent(47996,1);
   GridStauLSP->SetBinContent(47997,1);
   GridStauLSP->SetBinContent(47998,1);
   GridStauLSP->SetBinContent(47999,1);
   GridStauLSP->SetBinContent(48000,1);
   GridStauLSP->SetBinContent(48001,1);
   GridStauLSP->SetBinContent(48002,1);
   GridStauLSP->SetBinContent(48003,1);
   GridStauLSP->SetBinContent(48004,1);
   GridStauLSP->SetBinContent(48005,1);
   GridStauLSP->SetBinContent(48006,1);
   GridStauLSP->SetBinContent(48007,1);
   GridStauLSP->SetBinContent(48008,1);
   GridStauLSP->SetBinContent(48009,1);
   GridStauLSP->SetBinContent(48010,1);
   GridStauLSP->SetBinContent(48011,1);
   GridStauLSP->SetBinContent(48012,1);
   GridStauLSP->SetBinContent(48547,1);
   GridStauLSP->SetBinContent(48548,1);
   GridStauLSP->SetBinContent(48549,1);
   GridStauLSP->SetBinContent(48550,1);
   GridStauLSP->SetBinContent(48551,1);
   GridStauLSP->SetBinContent(48552,1);
   GridStauLSP->SetBinContent(48553,1);
   GridStauLSP->SetBinContent(48554,1);
   GridStauLSP->SetBinContent(48555,1);
   GridStauLSP->SetBinContent(48556,1);
   GridStauLSP->SetBinContent(48557,1);
   GridStauLSP->SetBinContent(48558,1);
   GridStauLSP->SetBinContent(48559,1);
   GridStauLSP->SetBinContent(48560,1);
   GridStauLSP->SetBinContent(48561,1);
   GridStauLSP->SetBinContent(48562,1);
   GridStauLSP->SetBinContent(48563,1);
   GridStauLSP->SetBinContent(48564,1);
   GridStauLSP->SetBinContent(48565,1);
   GridStauLSP->SetBinContent(48566,1);
   GridStauLSP->SetBinContent(48567,1);
   GridStauLSP->SetBinContent(48568,1);
   GridStauLSP->SetBinContent(48569,1);
   GridStauLSP->SetBinContent(48570,1);
   GridStauLSP->SetBinContent(49105,1);
   GridStauLSP->SetBinContent(49106,1);
   GridStauLSP->SetBinContent(49107,1);
   GridStauLSP->SetBinContent(49108,1);
   GridStauLSP->SetBinContent(49109,1);
   GridStauLSP->SetBinContent(49110,1);
   GridStauLSP->SetBinContent(49111,1);
   GridStauLSP->SetBinContent(49112,1);
   GridStauLSP->SetBinContent(49113,1);
   GridStauLSP->SetBinContent(49114,1);
   GridStauLSP->SetBinContent(49115,1);
   GridStauLSP->SetBinContent(49116,1);
   GridStauLSP->SetBinContent(49117,1);
   GridStauLSP->SetBinContent(49118,1);
   GridStauLSP->SetBinContent(49119,1);
   GridStauLSP->SetBinContent(49120,1);
   GridStauLSP->SetBinContent(49121,1);
   GridStauLSP->SetBinContent(49122,1);
   GridStauLSP->SetBinContent(49123,1);
   GridStauLSP->SetBinContent(49124,1);
   GridStauLSP->SetBinContent(49125,1);
   GridStauLSP->SetBinContent(49126,1);
   GridStauLSP->SetBinContent(49127,1);
   GridStauLSP->SetBinContent(49128,1);
   GridStauLSP->SetBinContent(49663,1);
   GridStauLSP->SetBinContent(49664,1);
   GridStauLSP->SetBinContent(49665,1);
   GridStauLSP->SetBinContent(49666,1);
   GridStauLSP->SetBinContent(49667,1);
   GridStauLSP->SetBinContent(49668,1);
   GridStauLSP->SetBinContent(49669,1);
   GridStauLSP->SetBinContent(49670,1);
   GridStauLSP->SetBinContent(49671,1);
   GridStauLSP->SetBinContent(49672,1);
   GridStauLSP->SetBinContent(49673,1);
   GridStauLSP->SetBinContent(49674,1);
   GridStauLSP->SetBinContent(49675,1);
   GridStauLSP->SetBinContent(49676,1);
   GridStauLSP->SetBinContent(49677,1);
   GridStauLSP->SetBinContent(49678,1);
   GridStauLSP->SetBinContent(49679,1);
   GridStauLSP->SetBinContent(49680,1);
   GridStauLSP->SetBinContent(49681,1);
   GridStauLSP->SetBinContent(49682,1);
   GridStauLSP->SetBinContent(49683,1);
   GridStauLSP->SetBinContent(49684,1);
   GridStauLSP->SetBinContent(49685,1);
   GridStauLSP->SetBinContent(49686,1);
   GridStauLSP->SetBinContent(49687,1);
   GridStauLSP->SetBinContent(50221,1);
   GridStauLSP->SetBinContent(50222,1);
   GridStauLSP->SetBinContent(50223,1);
   GridStauLSP->SetBinContent(50224,1);
   GridStauLSP->SetBinContent(50225,1);
   GridStauLSP->SetBinContent(50226,1);
   GridStauLSP->SetBinContent(50227,1);
   GridStauLSP->SetBinContent(50228,1);
   GridStauLSP->SetBinContent(50229,1);
   GridStauLSP->SetBinContent(50230,1);
   GridStauLSP->SetBinContent(50231,1);
   GridStauLSP->SetBinContent(50232,1);
   GridStauLSP->SetBinContent(50233,1);
   GridStauLSP->SetBinContent(50234,1);
   GridStauLSP->SetBinContent(50235,1);
   GridStauLSP->SetBinContent(50236,1);
   GridStauLSP->SetBinContent(50237,1);
   GridStauLSP->SetBinContent(50238,1);
   GridStauLSP->SetBinContent(50239,1);
   GridStauLSP->SetBinContent(50240,1);
   GridStauLSP->SetBinContent(50241,1);
   GridStauLSP->SetBinContent(50242,1);
   GridStauLSP->SetBinContent(50243,1);
   GridStauLSP->SetBinContent(50244,1);
   GridStauLSP->SetBinContent(50245,1);
   GridStauLSP->SetBinContent(50779,1);
   GridStauLSP->SetBinContent(50780,1);
   GridStauLSP->SetBinContent(50781,1);
   GridStauLSP->SetBinContent(50782,1);
   GridStauLSP->SetBinContent(50783,1);
   GridStauLSP->SetBinContent(50784,1);
   GridStauLSP->SetBinContent(50785,1);
   GridStauLSP->SetBinContent(50786,1);
   GridStauLSP->SetBinContent(50787,1);
   GridStauLSP->SetBinContent(50788,1);
   GridStauLSP->SetBinContent(50789,1);
   GridStauLSP->SetBinContent(50790,1);
   GridStauLSP->SetBinContent(50791,1);
   GridStauLSP->SetBinContent(50792,1);
   GridStauLSP->SetBinContent(50793,1);
   GridStauLSP->SetBinContent(50794,1);
   GridStauLSP->SetBinContent(50795,1);
   GridStauLSP->SetBinContent(50796,1);
   GridStauLSP->SetBinContent(50797,1);
   GridStauLSP->SetBinContent(50798,1);
   GridStauLSP->SetBinContent(50799,1);
   GridStauLSP->SetBinContent(50800,1);
   GridStauLSP->SetBinContent(50801,1);
   GridStauLSP->SetBinContent(50802,1);
   GridStauLSP->SetBinContent(50803,1);
   GridStauLSP->SetBinContent(51337,1);
   GridStauLSP->SetBinContent(51338,1);
   GridStauLSP->SetBinContent(51339,1);
   GridStauLSP->SetBinContent(51340,1);
   GridStauLSP->SetBinContent(51341,1);
   GridStauLSP->SetBinContent(51342,1);
   GridStauLSP->SetBinContent(51343,1);
   GridStauLSP->SetBinContent(51344,1);
   GridStauLSP->SetBinContent(51345,1);
   GridStauLSP->SetBinContent(51346,1);
   GridStauLSP->SetBinContent(51347,1);
   GridStauLSP->SetBinContent(51348,1);
   GridStauLSP->SetBinContent(51349,1);
   GridStauLSP->SetBinContent(51350,1);
   GridStauLSP->SetBinContent(51351,1);
   GridStauLSP->SetBinContent(51352,1);
   GridStauLSP->SetBinContent(51353,1);
   GridStauLSP->SetBinContent(51354,1);
   GridStauLSP->SetBinContent(51355,1);
   GridStauLSP->SetBinContent(51356,1);
   GridStauLSP->SetBinContent(51357,1);
   GridStauLSP->SetBinContent(51358,1);
   GridStauLSP->SetBinContent(51359,1);
   GridStauLSP->SetBinContent(51360,1);
   GridStauLSP->SetBinContent(51361,1);
   GridStauLSP->SetBinContent(51362,1);
   GridStauLSP->SetBinContent(51895,1);
   GridStauLSP->SetBinContent(51896,1);
   GridStauLSP->SetBinContent(51897,1);
   GridStauLSP->SetBinContent(51898,1);
   GridStauLSP->SetBinContent(51899,1);
   GridStauLSP->SetBinContent(51900,1);
   GridStauLSP->SetBinContent(51901,1);
   GridStauLSP->SetBinContent(51902,1);
   GridStauLSP->SetBinContent(51903,1);
   GridStauLSP->SetBinContent(51904,1);
   GridStauLSP->SetBinContent(51905,1);
   GridStauLSP->SetBinContent(51906,1);
   GridStauLSP->SetBinContent(51907,1);
   GridStauLSP->SetBinContent(51908,1);
   GridStauLSP->SetBinContent(51909,1);
   GridStauLSP->SetBinContent(51910,1);
   GridStauLSP->SetBinContent(51911,1);
   GridStauLSP->SetBinContent(51912,1);
   GridStauLSP->SetBinContent(51913,1);
   GridStauLSP->SetBinContent(51914,1);
   GridStauLSP->SetBinContent(51915,1);
   GridStauLSP->SetBinContent(51916,1);
   GridStauLSP->SetBinContent(51917,1);
   GridStauLSP->SetBinContent(51918,1);
   GridStauLSP->SetBinContent(51919,1);
   GridStauLSP->SetBinContent(51920,1);
   GridStauLSP->SetBinContent(52453,1);
   GridStauLSP->SetBinContent(52454,1);
   GridStauLSP->SetBinContent(52455,1);
   GridStauLSP->SetBinContent(52456,1);
   GridStauLSP->SetBinContent(52457,1);
   GridStauLSP->SetBinContent(52458,1);
   GridStauLSP->SetBinContent(52459,1);
   GridStauLSP->SetBinContent(52460,1);
   GridStauLSP->SetBinContent(52461,1);
   GridStauLSP->SetBinContent(52462,1);
   GridStauLSP->SetBinContent(52463,1);
   GridStauLSP->SetBinContent(52464,1);
   GridStauLSP->SetBinContent(52465,1);
   GridStauLSP->SetBinContent(52466,1);
   GridStauLSP->SetBinContent(52467,1);
   GridStauLSP->SetBinContent(52468,1);
   GridStauLSP->SetBinContent(52469,1);
   GridStauLSP->SetBinContent(52470,1);
   GridStauLSP->SetBinContent(52471,1);
   GridStauLSP->SetBinContent(52472,1);
   GridStauLSP->SetBinContent(52473,1);
   GridStauLSP->SetBinContent(52474,1);
   GridStauLSP->SetBinContent(52475,1);
   GridStauLSP->SetBinContent(52476,1);
   GridStauLSP->SetBinContent(52477,1);
   GridStauLSP->SetBinContent(52478,1);
   GridStauLSP->SetBinContent(53011,1);
   GridStauLSP->SetBinContent(53012,1);
   GridStauLSP->SetBinContent(53013,1);
   GridStauLSP->SetBinContent(53014,1);
   GridStauLSP->SetBinContent(53015,1);
   GridStauLSP->SetBinContent(53016,1);
   GridStauLSP->SetBinContent(53017,1);
   GridStauLSP->SetBinContent(53018,1);
   GridStauLSP->SetBinContent(53019,1);
   GridStauLSP->SetBinContent(53020,1);
   GridStauLSP->SetBinContent(53021,1);
   GridStauLSP->SetBinContent(53022,1);
   GridStauLSP->SetBinContent(53023,1);
   GridStauLSP->SetBinContent(53024,1);
   GridStauLSP->SetBinContent(53025,1);
   GridStauLSP->SetBinContent(53026,1);
   GridStauLSP->SetBinContent(53027,1);
   GridStauLSP->SetBinContent(53028,1);
   GridStauLSP->SetBinContent(53029,1);
   GridStauLSP->SetBinContent(53030,1);
   GridStauLSP->SetBinContent(53031,1);
   GridStauLSP->SetBinContent(53032,1);
   GridStauLSP->SetBinContent(53033,1);
   GridStauLSP->SetBinContent(53034,1);
   GridStauLSP->SetBinContent(53035,1);
   GridStauLSP->SetBinContent(53036,1);
   GridStauLSP->SetBinContent(53037,1);
   GridStauLSP->SetBinContent(53569,1);
   GridStauLSP->SetBinContent(53570,1);
   GridStauLSP->SetBinContent(53571,1);
   GridStauLSP->SetBinContent(53572,1);
   GridStauLSP->SetBinContent(53573,1);
   GridStauLSP->SetBinContent(53574,1);
   GridStauLSP->SetBinContent(53575,1);
   GridStauLSP->SetBinContent(53576,1);
   GridStauLSP->SetBinContent(53577,1);
   GridStauLSP->SetBinContent(53578,1);
   GridStauLSP->SetBinContent(53579,1);
   GridStauLSP->SetBinContent(53580,1);
   GridStauLSP->SetBinContent(53581,1);
   GridStauLSP->SetBinContent(53582,1);
   GridStauLSP->SetBinContent(53583,1);
   GridStauLSP->SetBinContent(53584,1);
   GridStauLSP->SetBinContent(53585,1);
   GridStauLSP->SetBinContent(53586,1);
   GridStauLSP->SetBinContent(53587,1);
   GridStauLSP->SetBinContent(53588,1);
   GridStauLSP->SetBinContent(53589,1);
   GridStauLSP->SetBinContent(53590,1);
   GridStauLSP->SetBinContent(53591,1);
   GridStauLSP->SetBinContent(53592,1);
   GridStauLSP->SetBinContent(53593,1);
   GridStauLSP->SetBinContent(53594,1);
   GridStauLSP->SetBinContent(53595,1);
   GridStauLSP->SetBinContent(54127,1);
   GridStauLSP->SetBinContent(54128,1);
   GridStauLSP->SetBinContent(54129,1);
   GridStauLSP->SetBinContent(54130,1);
   GridStauLSP->SetBinContent(54131,1);
   GridStauLSP->SetBinContent(54132,1);
   GridStauLSP->SetBinContent(54133,1);
   GridStauLSP->SetBinContent(54134,1);
   GridStauLSP->SetBinContent(54135,1);
   GridStauLSP->SetBinContent(54136,1);
   GridStauLSP->SetBinContent(54137,1);
   GridStauLSP->SetBinContent(54138,1);
   GridStauLSP->SetBinContent(54139,1);
   GridStauLSP->SetBinContent(54140,1);
   GridStauLSP->SetBinContent(54141,1);
   GridStauLSP->SetBinContent(54142,1);
   GridStauLSP->SetBinContent(54143,1);
   GridStauLSP->SetBinContent(54144,1);
   GridStauLSP->SetBinContent(54145,1);
   GridStauLSP->SetBinContent(54146,1);
   GridStauLSP->SetBinContent(54147,1);
   GridStauLSP->SetBinContent(54148,1);
   GridStauLSP->SetBinContent(54149,1);
   GridStauLSP->SetBinContent(54150,1);
   GridStauLSP->SetBinContent(54151,1);
   GridStauLSP->SetBinContent(54152,1);
   GridStauLSP->SetBinContent(54153,1);
   GridStauLSP->SetBinContent(54685,1);
   GridStauLSP->SetBinContent(54686,1);
   GridStauLSP->SetBinContent(54687,1);
   GridStauLSP->SetBinContent(54688,1);
   GridStauLSP->SetBinContent(54689,1);
   GridStauLSP->SetBinContent(54690,1);
   GridStauLSP->SetBinContent(54691,1);
   GridStauLSP->SetBinContent(54692,1);
   GridStauLSP->SetBinContent(54693,1);
   GridStauLSP->SetBinContent(54694,1);
   GridStauLSP->SetBinContent(54695,1);
   GridStauLSP->SetBinContent(54696,1);
   GridStauLSP->SetBinContent(54697,1);
   GridStauLSP->SetBinContent(54698,1);
   GridStauLSP->SetBinContent(54699,1);
   GridStauLSP->SetBinContent(54700,1);
   GridStauLSP->SetBinContent(54701,1);
   GridStauLSP->SetBinContent(54702,1);
   GridStauLSP->SetBinContent(54703,1);
   GridStauLSP->SetBinContent(54704,1);
   GridStauLSP->SetBinContent(54705,1);
   GridStauLSP->SetBinContent(54706,1);
   GridStauLSP->SetBinContent(54707,1);
   GridStauLSP->SetBinContent(54708,1);
   GridStauLSP->SetBinContent(54709,1);
   GridStauLSP->SetBinContent(54710,1);
   GridStauLSP->SetBinContent(54711,1);
   GridStauLSP->SetBinContent(54712,1);
   GridStauLSP->SetBinContent(55243,1);
   GridStauLSP->SetBinContent(55244,1);
   GridStauLSP->SetBinContent(55245,1);
   GridStauLSP->SetBinContent(55246,1);
   GridStauLSP->SetBinContent(55247,1);
   GridStauLSP->SetBinContent(55248,1);
   GridStauLSP->SetBinContent(55249,1);
   GridStauLSP->SetBinContent(55250,1);
   GridStauLSP->SetBinContent(55251,1);
   GridStauLSP->SetBinContent(55252,1);
   GridStauLSP->SetBinContent(55253,1);
   GridStauLSP->SetBinContent(55254,1);
   GridStauLSP->SetBinContent(55255,1);
   GridStauLSP->SetBinContent(55256,1);
   GridStauLSP->SetBinContent(55257,1);
   GridStauLSP->SetBinContent(55258,1);
   GridStauLSP->SetBinContent(55259,1);
   GridStauLSP->SetBinContent(55260,1);
   GridStauLSP->SetBinContent(55261,1);
   GridStauLSP->SetBinContent(55262,1);
   GridStauLSP->SetBinContent(55263,1);
   GridStauLSP->SetBinContent(55264,1);
   GridStauLSP->SetBinContent(55265,1);
   GridStauLSP->SetBinContent(55266,1);
   GridStauLSP->SetBinContent(55267,1);
   GridStauLSP->SetBinContent(55268,1);
   GridStauLSP->SetBinContent(55269,1);
   GridStauLSP->SetBinContent(55270,1);
   GridStauLSP->SetBinContent(55801,1);
   GridStauLSP->SetBinContent(55802,1);
   GridStauLSP->SetBinContent(55803,1);
   GridStauLSP->SetBinContent(55804,1);
   GridStauLSP->SetBinContent(55805,1);
   GridStauLSP->SetBinContent(55806,1);
   GridStauLSP->SetBinContent(55807,1);
   GridStauLSP->SetBinContent(55808,1);
   GridStauLSP->SetBinContent(55809,1);
   GridStauLSP->SetBinContent(55810,1);
   GridStauLSP->SetBinContent(55811,1);
   GridStauLSP->SetBinContent(55812,1);
   GridStauLSP->SetBinContent(55813,1);
   GridStauLSP->SetBinContent(55814,1);
   GridStauLSP->SetBinContent(55815,1);
   GridStauLSP->SetBinContent(55816,1);
   GridStauLSP->SetBinContent(55817,1);
   GridStauLSP->SetBinContent(55818,1);
   GridStauLSP->SetBinContent(55819,1);
   GridStauLSP->SetBinContent(55820,1);
   GridStauLSP->SetBinContent(55821,1);
   GridStauLSP->SetBinContent(55822,1);
   GridStauLSP->SetBinContent(55823,1);
   GridStauLSP->SetBinContent(55824,1);
   GridStauLSP->SetBinContent(55825,1);
   GridStauLSP->SetBinContent(55826,1);
   GridStauLSP->SetBinContent(55827,1);
   GridStauLSP->SetBinContent(55828,1);
   GridStauLSP->SetBinContent(56359,1);
   GridStauLSP->SetBinContent(56360,1);
   GridStauLSP->SetBinContent(56361,1);
   GridStauLSP->SetBinContent(56362,1);
   GridStauLSP->SetBinContent(56363,1);
   GridStauLSP->SetBinContent(56364,1);
   GridStauLSP->SetBinContent(56365,1);
   GridStauLSP->SetBinContent(56366,1);
   GridStauLSP->SetBinContent(56367,1);
   GridStauLSP->SetBinContent(56368,1);
   GridStauLSP->SetBinContent(56369,1);
   GridStauLSP->SetBinContent(56370,1);
   GridStauLSP->SetBinContent(56371,1);
   GridStauLSP->SetBinContent(56372,1);
   GridStauLSP->SetBinContent(56373,1);
   GridStauLSP->SetBinContent(56374,1);
   GridStauLSP->SetBinContent(56375,1);
   GridStauLSP->SetBinContent(56376,1);
   GridStauLSP->SetBinContent(56377,1);
   GridStauLSP->SetBinContent(56378,1);
   GridStauLSP->SetBinContent(56379,1);
   GridStauLSP->SetBinContent(56380,1);
   GridStauLSP->SetBinContent(56381,1);
   GridStauLSP->SetBinContent(56382,1);
   GridStauLSP->SetBinContent(56383,1);
   GridStauLSP->SetBinContent(56384,1);
   GridStauLSP->SetBinContent(56385,1);
   GridStauLSP->SetBinContent(56386,1);
   GridStauLSP->SetBinContent(56387,1);
   GridStauLSP->SetBinContent(56917,1);
   GridStauLSP->SetBinContent(56918,1);
   GridStauLSP->SetBinContent(56919,1);
   GridStauLSP->SetBinContent(56920,1);
   GridStauLSP->SetBinContent(56921,1);
   GridStauLSP->SetBinContent(56922,1);
   GridStauLSP->SetBinContent(56923,1);
   GridStauLSP->SetBinContent(56924,1);
   GridStauLSP->SetBinContent(56925,1);
   GridStauLSP->SetBinContent(56926,1);
   GridStauLSP->SetBinContent(56927,1);
   GridStauLSP->SetBinContent(56928,1);
   GridStauLSP->SetBinContent(56929,1);
   GridStauLSP->SetBinContent(56930,1);
   GridStauLSP->SetBinContent(56931,1);
   GridStauLSP->SetBinContent(56932,1);
   GridStauLSP->SetBinContent(56933,1);
   GridStauLSP->SetBinContent(56934,1);
   GridStauLSP->SetBinContent(56935,1);
   GridStauLSP->SetBinContent(56936,1);
   GridStauLSP->SetBinContent(56937,1);
   GridStauLSP->SetBinContent(56938,1);
   GridStauLSP->SetBinContent(56939,1);
   GridStauLSP->SetBinContent(56940,1);
   GridStauLSP->SetBinContent(56941,1);
   GridStauLSP->SetBinContent(56942,1);
   GridStauLSP->SetBinContent(56943,1);
   GridStauLSP->SetBinContent(56944,1);
   GridStauLSP->SetBinContent(56945,1);
   GridStauLSP->SetBinContent(57475,1);
   GridStauLSP->SetBinContent(57476,1);
   GridStauLSP->SetBinContent(57477,1);
   GridStauLSP->SetBinContent(57478,1);
   GridStauLSP->SetBinContent(57479,1);
   GridStauLSP->SetBinContent(57480,1);
   GridStauLSP->SetBinContent(57481,1);
   GridStauLSP->SetBinContent(57482,1);
   GridStauLSP->SetBinContent(57483,1);
   GridStauLSP->SetBinContent(57484,1);
   GridStauLSP->SetBinContent(57485,1);
   GridStauLSP->SetBinContent(57486,1);
   GridStauLSP->SetBinContent(57487,1);
   GridStauLSP->SetBinContent(57488,1);
   GridStauLSP->SetBinContent(57489,1);
   GridStauLSP->SetBinContent(57490,1);
   GridStauLSP->SetBinContent(57491,1);
   GridStauLSP->SetBinContent(57492,1);
   GridStauLSP->SetBinContent(57493,1);
   GridStauLSP->SetBinContent(57494,1);
   GridStauLSP->SetBinContent(57495,1);
   GridStauLSP->SetBinContent(57496,1);
   GridStauLSP->SetBinContent(57497,1);
   GridStauLSP->SetBinContent(57498,1);
   GridStauLSP->SetBinContent(57499,1);
   GridStauLSP->SetBinContent(57500,1);
   GridStauLSP->SetBinContent(57501,1);
   GridStauLSP->SetBinContent(57502,1);
   GridStauLSP->SetBinContent(57503,1);
   GridStauLSP->SetBinContent(58033,1);
   GridStauLSP->SetBinContent(58034,1);
   GridStauLSP->SetBinContent(58035,1);
   GridStauLSP->SetBinContent(58036,1);
   GridStauLSP->SetBinContent(58037,1);
   GridStauLSP->SetBinContent(58038,1);
   GridStauLSP->SetBinContent(58039,1);
   GridStauLSP->SetBinContent(58040,1);
   GridStauLSP->SetBinContent(58041,1);
   GridStauLSP->SetBinContent(58042,1);
   GridStauLSP->SetBinContent(58043,1);
   GridStauLSP->SetBinContent(58044,1);
   GridStauLSP->SetBinContent(58045,1);
   GridStauLSP->SetBinContent(58046,1);
   GridStauLSP->SetBinContent(58047,1);
   GridStauLSP->SetBinContent(58048,1);
   GridStauLSP->SetBinContent(58049,1);
   GridStauLSP->SetBinContent(58050,1);
   GridStauLSP->SetBinContent(58051,1);
   GridStauLSP->SetBinContent(58052,1);
   GridStauLSP->SetBinContent(58053,1);
   GridStauLSP->SetBinContent(58054,1);
   GridStauLSP->SetBinContent(58055,1);
   GridStauLSP->SetBinContent(58056,1);
   GridStauLSP->SetBinContent(58057,1);
   GridStauLSP->SetBinContent(58058,1);
   GridStauLSP->SetBinContent(58059,1);
   GridStauLSP->SetBinContent(58060,1);
   GridStauLSP->SetBinContent(58061,1);
   GridStauLSP->SetBinContent(58591,1);
   GridStauLSP->SetBinContent(58592,1);
   GridStauLSP->SetBinContent(58593,1);
   GridStauLSP->SetBinContent(58594,1);
   GridStauLSP->SetBinContent(58595,1);
   GridStauLSP->SetBinContent(58596,1);
   GridStauLSP->SetBinContent(58597,1);
   GridStauLSP->SetBinContent(58598,1);
   GridStauLSP->SetBinContent(58599,1);
   GridStauLSP->SetBinContent(58600,1);
   GridStauLSP->SetBinContent(58601,1);
   GridStauLSP->SetBinContent(58602,1);
   GridStauLSP->SetBinContent(58603,1);
   GridStauLSP->SetBinContent(58604,1);
   GridStauLSP->SetBinContent(58605,1);
   GridStauLSP->SetBinContent(58606,1);
   GridStauLSP->SetBinContent(58607,1);
   GridStauLSP->SetBinContent(58608,1);
   GridStauLSP->SetBinContent(58609,1);
   GridStauLSP->SetBinContent(58610,1);
   GridStauLSP->SetBinContent(58611,1);
   GridStauLSP->SetBinContent(58612,1);
   GridStauLSP->SetBinContent(58613,1);
   GridStauLSP->SetBinContent(58614,1);
   GridStauLSP->SetBinContent(58615,1);
   GridStauLSP->SetBinContent(58616,1);
   GridStauLSP->SetBinContent(58617,1);
   GridStauLSP->SetBinContent(58618,1);
   GridStauLSP->SetBinContent(58619,1);
   GridStauLSP->SetBinContent(58620,1);
   GridStauLSP->SetBinContent(59149,1);
   GridStauLSP->SetBinContent(59150,1);
   GridStauLSP->SetBinContent(59151,1);
   GridStauLSP->SetBinContent(59152,1);
   GridStauLSP->SetBinContent(59153,1);
   GridStauLSP->SetBinContent(59154,1);
   GridStauLSP->SetBinContent(59155,1);
   GridStauLSP->SetBinContent(59156,1);
   GridStauLSP->SetBinContent(59157,1);
   GridStauLSP->SetBinContent(59158,1);
   GridStauLSP->SetBinContent(59159,1);
   GridStauLSP->SetBinContent(59160,1);
   GridStauLSP->SetBinContent(59161,1);
   GridStauLSP->SetBinContent(59162,1);
   GridStauLSP->SetBinContent(59163,1);
   GridStauLSP->SetBinContent(59164,1);
   GridStauLSP->SetBinContent(59165,1);
   GridStauLSP->SetBinContent(59166,1);
   GridStauLSP->SetBinContent(59167,1);
   GridStauLSP->SetBinContent(59168,1);
   GridStauLSP->SetBinContent(59169,1);
   GridStauLSP->SetBinContent(59170,1);
   GridStauLSP->SetBinContent(59171,1);
   GridStauLSP->SetBinContent(59172,1);
   GridStauLSP->SetBinContent(59173,1);
   GridStauLSP->SetBinContent(59174,1);
   GridStauLSP->SetBinContent(59175,1);
   GridStauLSP->SetBinContent(59176,1);
   GridStauLSP->SetBinContent(59177,1);
   GridStauLSP->SetBinContent(59178,1);
   GridStauLSP->SetBinContent(59707,1);
   GridStauLSP->SetBinContent(59708,1);
   GridStauLSP->SetBinContent(59709,1);
   GridStauLSP->SetBinContent(59710,1);
   GridStauLSP->SetBinContent(59711,1);
   GridStauLSP->SetBinContent(59712,1);
   GridStauLSP->SetBinContent(59713,1);
   GridStauLSP->SetBinContent(59714,1);
   GridStauLSP->SetBinContent(59715,1);
   GridStauLSP->SetBinContent(59716,1);
   GridStauLSP->SetBinContent(59717,1);
   GridStauLSP->SetBinContent(59718,1);
   GridStauLSP->SetBinContent(59719,1);
   GridStauLSP->SetBinContent(59720,1);
   GridStauLSP->SetBinContent(59721,1);
   GridStauLSP->SetBinContent(59722,1);
   GridStauLSP->SetBinContent(59723,1);
   GridStauLSP->SetBinContent(59724,1);
   GridStauLSP->SetBinContent(59725,1);
   GridStauLSP->SetBinContent(59726,1);
   GridStauLSP->SetBinContent(59727,1);
   GridStauLSP->SetBinContent(59728,1);
   GridStauLSP->SetBinContent(59729,1);
   GridStauLSP->SetBinContent(59730,1);
   GridStauLSP->SetBinContent(59731,1);
   GridStauLSP->SetBinContent(59732,1);
   GridStauLSP->SetBinContent(59733,1);
   GridStauLSP->SetBinContent(59734,1);
   GridStauLSP->SetBinContent(59735,1);
   GridStauLSP->SetBinContent(59736,1);
   GridStauLSP->SetBinContent(60265,1);
   GridStauLSP->SetBinContent(60266,1);
   GridStauLSP->SetBinContent(60267,1);
   GridStauLSP->SetBinContent(60268,1);
   GridStauLSP->SetBinContent(60269,1);
   GridStauLSP->SetBinContent(60270,1);
   GridStauLSP->SetBinContent(60271,1);
   GridStauLSP->SetBinContent(60272,1);
   GridStauLSP->SetBinContent(60273,1);
   GridStauLSP->SetBinContent(60274,1);
   GridStauLSP->SetBinContent(60275,1);
   GridStauLSP->SetBinContent(60276,1);
   GridStauLSP->SetBinContent(60277,1);
   GridStauLSP->SetBinContent(60278,1);
   GridStauLSP->SetBinContent(60279,1);
   GridStauLSP->SetBinContent(60280,1);
   GridStauLSP->SetBinContent(60281,1);
   GridStauLSP->SetBinContent(60282,1);
   GridStauLSP->SetBinContent(60283,1);
   GridStauLSP->SetBinContent(60284,1);
   GridStauLSP->SetBinContent(60285,1);
   GridStauLSP->SetBinContent(60286,1);
   GridStauLSP->SetBinContent(60287,1);
   GridStauLSP->SetBinContent(60288,1);
   GridStauLSP->SetBinContent(60289,1);
   GridStauLSP->SetBinContent(60290,1);
   GridStauLSP->SetBinContent(60291,1);
   GridStauLSP->SetBinContent(60292,1);
   GridStauLSP->SetBinContent(60293,1);
   GridStauLSP->SetBinContent(60294,1);
   GridStauLSP->SetBinContent(60295,1);
   GridStauLSP->SetBinContent(60823,1);
   GridStauLSP->SetBinContent(60824,1);
   GridStauLSP->SetBinContent(60825,1);
   GridStauLSP->SetBinContent(60826,1);
   GridStauLSP->SetBinContent(60827,1);
   GridStauLSP->SetBinContent(60828,1);
   GridStauLSP->SetBinContent(60829,1);
   GridStauLSP->SetBinContent(60830,1);
   GridStauLSP->SetBinContent(60831,1);
   GridStauLSP->SetBinContent(60832,1);
   GridStauLSP->SetBinContent(60833,1);
   GridStauLSP->SetBinContent(60834,1);
   GridStauLSP->SetBinContent(60835,1);
   GridStauLSP->SetBinContent(60836,1);
   GridStauLSP->SetBinContent(60837,1);
   GridStauLSP->SetBinContent(60838,1);
   GridStauLSP->SetBinContent(60839,1);
   GridStauLSP->SetBinContent(60840,1);
   GridStauLSP->SetBinContent(60841,1);
   GridStauLSP->SetBinContent(60842,1);
   GridStauLSP->SetBinContent(60843,1);
   GridStauLSP->SetBinContent(60844,1);
   GridStauLSP->SetBinContent(60845,1);
   GridStauLSP->SetBinContent(60846,1);
   GridStauLSP->SetBinContent(60847,1);
   GridStauLSP->SetBinContent(60848,1);
   GridStauLSP->SetBinContent(60849,1);
   GridStauLSP->SetBinContent(60850,1);
   GridStauLSP->SetBinContent(60851,1);
   GridStauLSP->SetBinContent(60852,1);
   GridStauLSP->SetBinContent(60853,1);
   GridStauLSP->SetBinContent(61381,1);
   GridStauLSP->SetBinContent(61382,1);
   GridStauLSP->SetBinContent(61383,1);
   GridStauLSP->SetBinContent(61384,1);
   GridStauLSP->SetBinContent(61385,1);
   GridStauLSP->SetBinContent(61386,1);
   GridStauLSP->SetBinContent(61387,1);
   GridStauLSP->SetBinContent(61388,1);
   GridStauLSP->SetBinContent(61389,1);
   GridStauLSP->SetBinContent(61390,1);
   GridStauLSP->SetBinContent(61391,1);
   GridStauLSP->SetBinContent(61392,1);
   GridStauLSP->SetBinContent(61393,1);
   GridStauLSP->SetBinContent(61394,1);
   GridStauLSP->SetBinContent(61395,1);
   GridStauLSP->SetBinContent(61396,1);
   GridStauLSP->SetBinContent(61397,1);
   GridStauLSP->SetBinContent(61398,1);
   GridStauLSP->SetBinContent(61399,1);
   GridStauLSP->SetBinContent(61400,1);
   GridStauLSP->SetBinContent(61401,1);
   GridStauLSP->SetBinContent(61402,1);
   GridStauLSP->SetBinContent(61403,1);
   GridStauLSP->SetBinContent(61404,1);
   GridStauLSP->SetBinContent(61405,1);
   GridStauLSP->SetBinContent(61406,1);
   GridStauLSP->SetBinContent(61407,1);
   GridStauLSP->SetBinContent(61408,1);
   GridStauLSP->SetBinContent(61409,1);
   GridStauLSP->SetBinContent(61410,1);
   GridStauLSP->SetBinContent(61411,1);
   GridStauLSP->SetBinContent(61939,1);
   GridStauLSP->SetBinContent(61940,1);
   GridStauLSP->SetBinContent(61941,1);
   GridStauLSP->SetBinContent(61942,1);
   GridStauLSP->SetBinContent(61943,1);
   GridStauLSP->SetBinContent(61944,1);
   GridStauLSP->SetBinContent(61945,1);
   GridStauLSP->SetBinContent(61946,1);
   GridStauLSP->SetBinContent(61947,1);
   GridStauLSP->SetBinContent(61948,1);
   GridStauLSP->SetBinContent(61949,1);
   GridStauLSP->SetBinContent(61950,1);
   GridStauLSP->SetBinContent(61951,1);
   GridStauLSP->SetBinContent(61952,1);
   GridStauLSP->SetBinContent(61953,1);
   GridStauLSP->SetBinContent(61954,1);
   GridStauLSP->SetBinContent(61955,1);
   GridStauLSP->SetBinContent(61956,1);
   GridStauLSP->SetBinContent(61957,1);
   GridStauLSP->SetBinContent(61958,1);
   GridStauLSP->SetBinContent(61959,1);
   GridStauLSP->SetBinContent(61960,1);
   GridStauLSP->SetBinContent(61961,1);
   GridStauLSP->SetBinContent(61962,1);
   GridStauLSP->SetBinContent(61963,1);
   GridStauLSP->SetBinContent(61964,1);
   GridStauLSP->SetBinContent(61965,1);
   GridStauLSP->SetBinContent(61966,1);
   GridStauLSP->SetBinContent(61967,1);
   GridStauLSP->SetBinContent(61968,1);
   GridStauLSP->SetBinContent(61969,1);
   GridStauLSP->SetBinContent(61970,1);
   GridStauLSP->SetBinContent(62497,1);
   GridStauLSP->SetBinContent(62498,1);
   GridStauLSP->SetBinContent(62499,1);
   GridStauLSP->SetBinContent(62500,1);
   GridStauLSP->SetBinContent(62501,1);
   GridStauLSP->SetBinContent(62502,1);
   GridStauLSP->SetBinContent(62503,1);
   GridStauLSP->SetBinContent(62504,1);
   GridStauLSP->SetBinContent(62505,1);
   GridStauLSP->SetBinContent(62506,1);
   GridStauLSP->SetBinContent(62507,1);
   GridStauLSP->SetBinContent(62508,1);
   GridStauLSP->SetBinContent(62509,1);
   GridStauLSP->SetBinContent(62510,1);
   GridStauLSP->SetBinContent(62511,1);
   GridStauLSP->SetBinContent(62512,1);
   GridStauLSP->SetBinContent(62513,1);
   GridStauLSP->SetBinContent(62514,1);
   GridStauLSP->SetBinContent(62515,1);
   GridStauLSP->SetBinContent(62516,1);
   GridStauLSP->SetBinContent(62517,1);
   GridStauLSP->SetBinContent(62518,1);
   GridStauLSP->SetBinContent(62519,1);
   GridStauLSP->SetBinContent(62520,1);
   GridStauLSP->SetBinContent(62521,1);
   GridStauLSP->SetBinContent(62522,1);
   GridStauLSP->SetBinContent(62523,1);
   GridStauLSP->SetBinContent(62524,1);
   GridStauLSP->SetBinContent(62525,1);
   GridStauLSP->SetBinContent(62526,1);
   GridStauLSP->SetBinContent(62527,1);
   GridStauLSP->SetBinContent(62528,1);
   GridStauLSP->SetBinContent(63055,1);
   GridStauLSP->SetBinContent(63056,1);
   GridStauLSP->SetBinContent(63057,1);
   GridStauLSP->SetBinContent(63058,1);
   GridStauLSP->SetBinContent(63059,1);
   GridStauLSP->SetBinContent(63060,1);
   GridStauLSP->SetBinContent(63061,1);
   GridStauLSP->SetBinContent(63062,1);
   GridStauLSP->SetBinContent(63063,1);
   GridStauLSP->SetBinContent(63064,1);
   GridStauLSP->SetBinContent(63065,1);
   GridStauLSP->SetBinContent(63066,1);
   GridStauLSP->SetBinContent(63067,1);
   GridStauLSP->SetBinContent(63068,1);
   GridStauLSP->SetBinContent(63069,1);
   GridStauLSP->SetBinContent(63070,1);
   GridStauLSP->SetBinContent(63071,1);
   GridStauLSP->SetBinContent(63072,1);
   GridStauLSP->SetBinContent(63073,1);
   GridStauLSP->SetBinContent(63074,1);
   GridStauLSP->SetBinContent(63075,1);
   GridStauLSP->SetBinContent(63076,1);
   GridStauLSP->SetBinContent(63077,1);
   GridStauLSP->SetBinContent(63078,1);
   GridStauLSP->SetBinContent(63079,1);
   GridStauLSP->SetBinContent(63080,1);
   GridStauLSP->SetBinContent(63081,1);
   GridStauLSP->SetBinContent(63082,1);
   GridStauLSP->SetBinContent(63083,1);
   GridStauLSP->SetBinContent(63084,1);
   GridStauLSP->SetBinContent(63085,1);
   GridStauLSP->SetBinContent(63086,1);
   GridStauLSP->SetBinContent(63613,1);
   GridStauLSP->SetBinContent(63614,1);
   GridStauLSP->SetBinContent(63615,1);
   GridStauLSP->SetBinContent(63616,1);
   GridStauLSP->SetBinContent(63617,1);
   GridStauLSP->SetBinContent(63618,1);
   GridStauLSP->SetBinContent(63619,1);
   GridStauLSP->SetBinContent(63620,1);
   GridStauLSP->SetBinContent(63621,1);
   GridStauLSP->SetBinContent(63622,1);
   GridStauLSP->SetBinContent(63623,1);
   GridStauLSP->SetBinContent(63624,1);
   GridStauLSP->SetBinContent(63625,1);
   GridStauLSP->SetBinContent(63626,1);
   GridStauLSP->SetBinContent(63627,1);
   GridStauLSP->SetBinContent(63628,1);
   GridStauLSP->SetBinContent(63629,1);
   GridStauLSP->SetBinContent(63630,1);
   GridStauLSP->SetBinContent(63631,1);
   GridStauLSP->SetBinContent(63632,1);
   GridStauLSP->SetBinContent(63633,1);
   GridStauLSP->SetBinContent(63634,1);
   GridStauLSP->SetBinContent(63635,1);
   GridStauLSP->SetBinContent(63636,1);
   GridStauLSP->SetBinContent(63637,1);
   GridStauLSP->SetBinContent(63638,1);
   GridStauLSP->SetBinContent(63639,1);
   GridStauLSP->SetBinContent(63640,1);
   GridStauLSP->SetBinContent(63641,1);
   GridStauLSP->SetBinContent(63642,1);
   GridStauLSP->SetBinContent(63643,1);
   GridStauLSP->SetBinContent(63644,1);
   GridStauLSP->SetBinContent(63645,1);
   GridStauLSP->SetBinContent(64171,1);
   GridStauLSP->SetBinContent(64172,1);
   GridStauLSP->SetBinContent(64173,1);
   GridStauLSP->SetBinContent(64174,1);
   GridStauLSP->SetBinContent(64175,1);
   GridStauLSP->SetBinContent(64176,1);
   GridStauLSP->SetBinContent(64177,1);
   GridStauLSP->SetBinContent(64178,1);
   GridStauLSP->SetBinContent(64179,1);
   GridStauLSP->SetBinContent(64180,1);
   GridStauLSP->SetBinContent(64181,1);
   GridStauLSP->SetBinContent(64182,1);
   GridStauLSP->SetBinContent(64183,1);
   GridStauLSP->SetBinContent(64184,1);
   GridStauLSP->SetBinContent(64185,1);
   GridStauLSP->SetBinContent(64186,1);
   GridStauLSP->SetBinContent(64187,1);
   GridStauLSP->SetBinContent(64188,1);
   GridStauLSP->SetBinContent(64189,1);
   GridStauLSP->SetBinContent(64190,1);
   GridStauLSP->SetBinContent(64191,1);
   GridStauLSP->SetBinContent(64192,1);
   GridStauLSP->SetBinContent(64193,1);
   GridStauLSP->SetBinContent(64194,1);
   GridStauLSP->SetBinContent(64195,1);
   GridStauLSP->SetBinContent(64196,1);
   GridStauLSP->SetBinContent(64197,1);
   GridStauLSP->SetBinContent(64198,1);
   GridStauLSP->SetBinContent(64199,1);
   GridStauLSP->SetBinContent(64200,1);
   GridStauLSP->SetBinContent(64201,1);
   GridStauLSP->SetBinContent(64202,1);
   GridStauLSP->SetBinContent(64203,1);
   GridStauLSP->SetBinContent(64729,1);
   GridStauLSP->SetBinContent(64730,1);
   GridStauLSP->SetBinContent(64731,1);
   GridStauLSP->SetBinContent(64732,1);
   GridStauLSP->SetBinContent(64733,1);
   GridStauLSP->SetBinContent(64734,1);
   GridStauLSP->SetBinContent(64735,1);
   GridStauLSP->SetBinContent(64736,1);
   GridStauLSP->SetBinContent(64737,1);
   GridStauLSP->SetBinContent(64738,1);
   GridStauLSP->SetBinContent(64739,1);
   GridStauLSP->SetBinContent(64740,1);
   GridStauLSP->SetBinContent(64741,1);
   GridStauLSP->SetBinContent(64742,1);
   GridStauLSP->SetBinContent(64743,1);
   GridStauLSP->SetBinContent(64744,1);
   GridStauLSP->SetBinContent(64745,1);
   GridStauLSP->SetBinContent(64746,1);
   GridStauLSP->SetBinContent(64747,1);
   GridStauLSP->SetBinContent(64748,1);
   GridStauLSP->SetBinContent(64749,1);
   GridStauLSP->SetBinContent(64750,1);
   GridStauLSP->SetBinContent(64751,1);
   GridStauLSP->SetBinContent(64752,1);
   GridStauLSP->SetBinContent(64753,1);
   GridStauLSP->SetBinContent(64754,1);
   GridStauLSP->SetBinContent(64755,1);
   GridStauLSP->SetBinContent(64756,1);
   GridStauLSP->SetBinContent(64757,1);
   GridStauLSP->SetBinContent(64758,1);
   GridStauLSP->SetBinContent(64759,1);
   GridStauLSP->SetBinContent(64760,1);
   GridStauLSP->SetBinContent(64761,1);
   GridStauLSP->SetBinContent(65287,1);
   GridStauLSP->SetBinContent(65288,1);
   GridStauLSP->SetBinContent(65289,1);
   GridStauLSP->SetBinContent(65290,1);
   GridStauLSP->SetBinContent(65291,1);
   GridStauLSP->SetBinContent(65292,1);
   GridStauLSP->SetBinContent(65293,1);
   GridStauLSP->SetBinContent(65294,1);
   GridStauLSP->SetBinContent(65295,1);
   GridStauLSP->SetBinContent(65296,1);
   GridStauLSP->SetBinContent(65297,1);
   GridStauLSP->SetBinContent(65298,1);
   GridStauLSP->SetBinContent(65299,1);
   GridStauLSP->SetBinContent(65300,1);
   GridStauLSP->SetBinContent(65301,1);
   GridStauLSP->SetBinContent(65302,1);
   GridStauLSP->SetBinContent(65303,1);
   GridStauLSP->SetBinContent(65304,1);
   GridStauLSP->SetBinContent(65305,1);
   GridStauLSP->SetBinContent(65306,1);
   GridStauLSP->SetBinContent(65307,1);
   GridStauLSP->SetBinContent(65308,1);
   GridStauLSP->SetBinContent(65309,1);
   GridStauLSP->SetBinContent(65310,1);
   GridStauLSP->SetBinContent(65311,1);
   GridStauLSP->SetBinContent(65312,1);
   GridStauLSP->SetBinContent(65313,1);
   GridStauLSP->SetBinContent(65314,1);
   GridStauLSP->SetBinContent(65315,1);
   GridStauLSP->SetBinContent(65316,1);
   GridStauLSP->SetBinContent(65317,1);
   GridStauLSP->SetBinContent(65318,1);
   GridStauLSP->SetBinContent(65319,1);
   GridStauLSP->SetBinContent(65320,1);
   GridStauLSP->SetBinContent(65845,1);
   GridStauLSP->SetBinContent(65846,1);
   GridStauLSP->SetBinContent(65847,1);
   GridStauLSP->SetBinContent(65848,1);
   GridStauLSP->SetBinContent(65849,1);
   GridStauLSP->SetBinContent(65850,1);
   GridStauLSP->SetBinContent(65851,1);
   GridStauLSP->SetBinContent(65852,1);
   GridStauLSP->SetBinContent(65853,1);
   GridStauLSP->SetBinContent(65854,1);
   GridStauLSP->SetBinContent(65855,1);
   GridStauLSP->SetBinContent(65856,1);
   GridStauLSP->SetBinContent(65857,1);
   GridStauLSP->SetBinContent(65858,1);
   GridStauLSP->SetBinContent(65859,1);
   GridStauLSP->SetBinContent(65860,1);
   GridStauLSP->SetBinContent(65861,1);
   GridStauLSP->SetBinContent(65862,1);
   GridStauLSP->SetBinContent(65863,1);
   GridStauLSP->SetBinContent(65864,1);
   GridStauLSP->SetBinContent(65865,1);
   GridStauLSP->SetBinContent(65866,1);
   GridStauLSP->SetBinContent(65867,1);
   GridStauLSP->SetBinContent(65868,1);
   GridStauLSP->SetBinContent(65869,1);
   GridStauLSP->SetBinContent(65870,1);
   GridStauLSP->SetBinContent(65871,1);
   GridStauLSP->SetBinContent(65872,1);
   GridStauLSP->SetBinContent(65873,1);
   GridStauLSP->SetBinContent(65874,1);
   GridStauLSP->SetBinContent(65875,1);
   GridStauLSP->SetBinContent(65876,1);
   GridStauLSP->SetBinContent(65877,1);
   GridStauLSP->SetBinContent(65878,1);
   GridStauLSP->SetBinContent(66403,1);
   GridStauLSP->SetBinContent(66404,1);
   GridStauLSP->SetBinContent(66405,1);
   GridStauLSP->SetBinContent(66406,1);
   GridStauLSP->SetBinContent(66407,1);
   GridStauLSP->SetBinContent(66408,1);
   GridStauLSP->SetBinContent(66409,1);
   GridStauLSP->SetBinContent(66410,1);
   GridStauLSP->SetBinContent(66411,1);
   GridStauLSP->SetBinContent(66412,1);
   GridStauLSP->SetBinContent(66413,1);
   GridStauLSP->SetBinContent(66414,1);
   GridStauLSP->SetBinContent(66415,1);
   GridStauLSP->SetBinContent(66416,1);
   GridStauLSP->SetBinContent(66417,1);
   GridStauLSP->SetBinContent(66418,1);
   GridStauLSP->SetBinContent(66419,1);
   GridStauLSP->SetBinContent(66420,1);
   GridStauLSP->SetBinContent(66421,1);
   GridStauLSP->SetBinContent(66422,1);
   GridStauLSP->SetBinContent(66423,1);
   GridStauLSP->SetBinContent(66424,1);
   GridStauLSP->SetBinContent(66425,1);
   GridStauLSP->SetBinContent(66426,1);
   GridStauLSP->SetBinContent(66427,1);
   GridStauLSP->SetBinContent(66428,1);
   GridStauLSP->SetBinContent(66429,1);
   GridStauLSP->SetBinContent(66430,1);
   GridStauLSP->SetBinContent(66431,1);
   GridStauLSP->SetBinContent(66432,1);
   GridStauLSP->SetBinContent(66433,1);
   GridStauLSP->SetBinContent(66434,1);
   GridStauLSP->SetBinContent(66435,1);
   GridStauLSP->SetBinContent(66436,1);
   GridStauLSP->SetBinContent(66961,1);
   GridStauLSP->SetBinContent(66962,1);
   GridStauLSP->SetBinContent(66963,1);
   GridStauLSP->SetBinContent(66964,1);
   GridStauLSP->SetBinContent(66965,1);
   GridStauLSP->SetBinContent(66966,1);
   GridStauLSP->SetBinContent(66967,1);
   GridStauLSP->SetBinContent(66968,1);
   GridStauLSP->SetBinContent(66969,1);
   GridStauLSP->SetBinContent(66970,1);
   GridStauLSP->SetBinContent(66971,1);
   GridStauLSP->SetBinContent(66972,1);
   GridStauLSP->SetBinContent(66973,1);
   GridStauLSP->SetBinContent(66974,1);
   GridStauLSP->SetBinContent(66975,1);
   GridStauLSP->SetBinContent(66976,1);
   GridStauLSP->SetBinContent(66977,1);
   GridStauLSP->SetBinContent(66978,1);
   GridStauLSP->SetBinContent(66979,1);
   GridStauLSP->SetBinContent(66980,1);
   GridStauLSP->SetBinContent(66981,1);
   GridStauLSP->SetBinContent(66982,1);
   GridStauLSP->SetBinContent(66983,1);
   GridStauLSP->SetBinContent(66984,1);
   GridStauLSP->SetBinContent(66985,1);
   GridStauLSP->SetBinContent(66986,1);
   GridStauLSP->SetBinContent(66987,1);
   GridStauLSP->SetBinContent(66988,1);
   GridStauLSP->SetBinContent(66989,1);
   GridStauLSP->SetBinContent(66990,1);
   GridStauLSP->SetBinContent(66991,1);
   GridStauLSP->SetBinContent(66992,1);
   GridStauLSP->SetBinContent(66993,1);
   GridStauLSP->SetBinContent(66994,1);
   GridStauLSP->SetBinContent(66995,1);
   GridStauLSP->SetBinContent(67519,1);
   GridStauLSP->SetBinContent(67520,1);
   GridStauLSP->SetBinContent(67521,1);
   GridStauLSP->SetBinContent(67522,1);
   GridStauLSP->SetBinContent(67523,1);
   GridStauLSP->SetBinContent(67524,1);
   GridStauLSP->SetBinContent(67525,1);
   GridStauLSP->SetBinContent(67526,1);
   GridStauLSP->SetBinContent(67527,1);
   GridStauLSP->SetBinContent(67528,1);
   GridStauLSP->SetBinContent(67529,1);
   GridStauLSP->SetBinContent(67530,1);
   GridStauLSP->SetBinContent(67531,1);
   GridStauLSP->SetBinContent(67532,1);
   GridStauLSP->SetBinContent(67533,1);
   GridStauLSP->SetBinContent(67534,1);
   GridStauLSP->SetBinContent(67535,1);
   GridStauLSP->SetBinContent(67536,1);
   GridStauLSP->SetBinContent(67537,1);
   GridStauLSP->SetBinContent(67538,1);
   GridStauLSP->SetBinContent(67539,1);
   GridStauLSP->SetBinContent(67540,1);
   GridStauLSP->SetBinContent(67541,1);
   GridStauLSP->SetBinContent(67542,1);
   GridStauLSP->SetBinContent(67543,1);
   GridStauLSP->SetBinContent(67544,1);
   GridStauLSP->SetBinContent(67545,1);
   GridStauLSP->SetBinContent(67546,1);
   GridStauLSP->SetBinContent(67547,1);
   GridStauLSP->SetBinContent(67548,1);
   GridStauLSP->SetBinContent(67549,1);
   GridStauLSP->SetBinContent(67550,1);
   GridStauLSP->SetBinContent(67551,1);
   GridStauLSP->SetBinContent(67552,1);
   GridStauLSP->SetBinContent(67553,1);
   GridStauLSP->SetBinContent(68077,1);
   GridStauLSP->SetBinContent(68078,1);
   GridStauLSP->SetBinContent(68079,1);
   GridStauLSP->SetBinContent(68080,1);
   GridStauLSP->SetBinContent(68081,1);
   GridStauLSP->SetBinContent(68082,1);
   GridStauLSP->SetBinContent(68083,1);
   GridStauLSP->SetBinContent(68084,1);
   GridStauLSP->SetBinContent(68085,1);
   GridStauLSP->SetBinContent(68086,1);
   GridStauLSP->SetBinContent(68087,1);
   GridStauLSP->SetBinContent(68088,1);
   GridStauLSP->SetBinContent(68089,1);
   GridStauLSP->SetBinContent(68090,1);
   GridStauLSP->SetBinContent(68091,1);
   GridStauLSP->SetBinContent(68092,1);
   GridStauLSP->SetBinContent(68093,1);
   GridStauLSP->SetBinContent(68094,1);
   GridStauLSP->SetBinContent(68095,1);
   GridStauLSP->SetBinContent(68096,1);
   GridStauLSP->SetBinContent(68097,1);
   GridStauLSP->SetBinContent(68098,1);
   GridStauLSP->SetBinContent(68099,1);
   GridStauLSP->SetBinContent(68100,1);
   GridStauLSP->SetBinContent(68101,1);
   GridStauLSP->SetBinContent(68102,1);
   GridStauLSP->SetBinContent(68103,1);
   GridStauLSP->SetBinContent(68104,1);
   GridStauLSP->SetBinContent(68105,1);
   GridStauLSP->SetBinContent(68106,1);
   GridStauLSP->SetBinContent(68107,1);
   GridStauLSP->SetBinContent(68108,1);
   GridStauLSP->SetBinContent(68109,1);
   GridStauLSP->SetBinContent(68110,1);
   GridStauLSP->SetBinContent(68111,1);
   GridStauLSP->SetBinContent(68635,1);
   GridStauLSP->SetBinContent(68636,1);
   GridStauLSP->SetBinContent(68637,1);
   GridStauLSP->SetBinContent(68638,1);
   GridStauLSP->SetBinContent(68639,1);
   GridStauLSP->SetBinContent(68640,1);
   GridStauLSP->SetBinContent(68641,1);
   GridStauLSP->SetBinContent(68642,1);
   GridStauLSP->SetBinContent(68643,1);
   GridStauLSP->SetBinContent(68644,1);
   GridStauLSP->SetBinContent(68645,1);
   GridStauLSP->SetBinContent(68646,1);
   GridStauLSP->SetBinContent(68647,1);
   GridStauLSP->SetBinContent(68648,1);
   GridStauLSP->SetBinContent(68649,1);
   GridStauLSP->SetBinContent(68650,1);
   GridStauLSP->SetBinContent(68651,1);
   GridStauLSP->SetBinContent(68652,1);
   GridStauLSP->SetBinContent(68653,1);
   GridStauLSP->SetBinContent(68654,1);
   GridStauLSP->SetBinContent(68655,1);
   GridStauLSP->SetBinContent(68656,1);
   GridStauLSP->SetBinContent(68657,1);
   GridStauLSP->SetBinContent(68658,1);
   GridStauLSP->SetBinContent(68659,1);
   GridStauLSP->SetBinContent(68660,1);
   GridStauLSP->SetBinContent(68661,1);
   GridStauLSP->SetBinContent(68662,1);
   GridStauLSP->SetBinContent(68663,1);
   GridStauLSP->SetBinContent(68664,1);
   GridStauLSP->SetBinContent(68665,1);
   GridStauLSP->SetBinContent(68666,1);
   GridStauLSP->SetBinContent(68667,1);
   GridStauLSP->SetBinContent(68668,1);
   GridStauLSP->SetBinContent(68669,1);
   GridStauLSP->SetBinContent(68670,1);
   GridStauLSP->SetBinContent(69193,1);
   GridStauLSP->SetBinContent(69194,1);
   GridStauLSP->SetBinContent(69195,1);
   GridStauLSP->SetBinContent(69196,1);
   GridStauLSP->SetBinContent(69197,1);
   GridStauLSP->SetBinContent(69198,1);
   GridStauLSP->SetBinContent(69199,1);
   GridStauLSP->SetBinContent(69200,1);
   GridStauLSP->SetBinContent(69201,1);
   GridStauLSP->SetBinContent(69202,1);
   GridStauLSP->SetBinContent(69203,1);
   GridStauLSP->SetBinContent(69204,1);
   GridStauLSP->SetBinContent(69205,1);
   GridStauLSP->SetBinContent(69206,1);
   GridStauLSP->SetBinContent(69207,1);
   GridStauLSP->SetBinContent(69208,1);
   GridStauLSP->SetBinContent(69209,1);
   GridStauLSP->SetBinContent(69210,1);
   GridStauLSP->SetBinContent(69211,1);
   GridStauLSP->SetBinContent(69212,1);
   GridStauLSP->SetBinContent(69213,1);
   GridStauLSP->SetBinContent(69214,1);
   GridStauLSP->SetBinContent(69215,1);
   GridStauLSP->SetBinContent(69216,1);
   GridStauLSP->SetBinContent(69217,1);
   GridStauLSP->SetBinContent(69218,1);
   GridStauLSP->SetBinContent(69219,1);
   GridStauLSP->SetBinContent(69220,1);
   GridStauLSP->SetBinContent(69221,1);
   GridStauLSP->SetBinContent(69222,1);
   GridStauLSP->SetBinContent(69223,1);
   GridStauLSP->SetBinContent(69224,1);
   GridStauLSP->SetBinContent(69225,1);
   GridStauLSP->SetBinContent(69226,1);
   GridStauLSP->SetBinContent(69227,1);
   GridStauLSP->SetBinContent(69228,1);
   GridStauLSP->SetBinContent(69751,1);
   GridStauLSP->SetBinContent(69752,1);
   GridStauLSP->SetBinContent(69753,1);
   GridStauLSP->SetBinContent(69754,1);
   GridStauLSP->SetBinContent(69755,1);
   GridStauLSP->SetBinContent(69756,1);
   GridStauLSP->SetBinContent(69757,1);
   GridStauLSP->SetBinContent(69758,1);
   GridStauLSP->SetBinContent(69759,1);
   GridStauLSP->SetBinContent(69760,1);
   GridStauLSP->SetBinContent(69761,1);
   GridStauLSP->SetBinContent(69762,1);
   GridStauLSP->SetBinContent(69763,1);
   GridStauLSP->SetBinContent(69764,1);
   GridStauLSP->SetBinContent(69765,1);
   GridStauLSP->SetBinContent(69766,1);
   GridStauLSP->SetBinContent(69767,1);
   GridStauLSP->SetBinContent(69768,1);
   GridStauLSP->SetBinContent(69769,1);
   GridStauLSP->SetBinContent(69770,1);
   GridStauLSP->SetBinContent(69771,1);
   GridStauLSP->SetBinContent(69772,1);
   GridStauLSP->SetBinContent(69773,1);
   GridStauLSP->SetBinContent(69774,1);
   GridStauLSP->SetBinContent(69775,1);
   GridStauLSP->SetBinContent(69776,1);
   GridStauLSP->SetBinContent(69777,1);
   GridStauLSP->SetBinContent(69778,1);
   GridStauLSP->SetBinContent(69779,1);
   GridStauLSP->SetBinContent(69780,1);
   GridStauLSP->SetBinContent(69781,1);
   GridStauLSP->SetBinContent(69782,1);
   GridStauLSP->SetBinContent(69783,1);
   GridStauLSP->SetBinContent(69784,1);
   GridStauLSP->SetBinContent(69785,1);
   GridStauLSP->SetBinContent(69786,1);
   GridStauLSP->SetBinContent(70309,1);
   GridStauLSP->SetBinContent(70310,1);
   GridStauLSP->SetBinContent(70311,1);
   GridStauLSP->SetBinContent(70312,1);
   GridStauLSP->SetBinContent(70313,1);
   GridStauLSP->SetBinContent(70314,1);
   GridStauLSP->SetBinContent(70315,1);
   GridStauLSP->SetBinContent(70316,1);
   GridStauLSP->SetBinContent(70317,1);
   GridStauLSP->SetBinContent(70318,1);
   GridStauLSP->SetBinContent(70319,1);
   GridStauLSP->SetBinContent(70320,1);
   GridStauLSP->SetBinContent(70321,1);
   GridStauLSP->SetBinContent(70322,1);
   GridStauLSP->SetBinContent(70323,1);
   GridStauLSP->SetBinContent(70324,1);
   GridStauLSP->SetBinContent(70325,1);
   GridStauLSP->SetBinContent(70326,1);
   GridStauLSP->SetBinContent(70327,1);
   GridStauLSP->SetBinContent(70328,1);
   GridStauLSP->SetBinContent(70329,1);
   GridStauLSP->SetBinContent(70330,1);
   GridStauLSP->SetBinContent(70331,1);
   GridStauLSP->SetBinContent(70332,1);
   GridStauLSP->SetBinContent(70333,1);
   GridStauLSP->SetBinContent(70334,1);
   GridStauLSP->SetBinContent(70335,1);
   GridStauLSP->SetBinContent(70336,1);
   GridStauLSP->SetBinContent(70337,1);
   GridStauLSP->SetBinContent(70338,1);
   GridStauLSP->SetBinContent(70339,1);
   GridStauLSP->SetBinContent(70340,1);
   GridStauLSP->SetBinContent(70341,1);
   GridStauLSP->SetBinContent(70342,1);
   GridStauLSP->SetBinContent(70343,1);
   GridStauLSP->SetBinContent(70344,1);
   GridStauLSP->SetBinContent(70345,1);
   GridStauLSP->SetBinContent(70867,1);
   GridStauLSP->SetBinContent(70868,1);
   GridStauLSP->SetBinContent(70869,1);
   GridStauLSP->SetBinContent(70870,1);
   GridStauLSP->SetBinContent(70871,1);
   GridStauLSP->SetBinContent(70872,1);
   GridStauLSP->SetBinContent(70873,1);
   GridStauLSP->SetBinContent(70874,1);
   GridStauLSP->SetBinContent(70875,1);
   GridStauLSP->SetBinContent(70876,1);
   GridStauLSP->SetBinContent(70877,1);
   GridStauLSP->SetBinContent(70878,1);
   GridStauLSP->SetBinContent(70879,1);
   GridStauLSP->SetBinContent(70880,1);
   GridStauLSP->SetBinContent(70881,1);
   GridStauLSP->SetBinContent(70882,1);
   GridStauLSP->SetBinContent(70883,1);
   GridStauLSP->SetBinContent(70884,1);
   GridStauLSP->SetBinContent(70885,1);
   GridStauLSP->SetBinContent(70886,1);
   GridStauLSP->SetBinContent(70887,1);
   GridStauLSP->SetBinContent(70888,1);
   GridStauLSP->SetBinContent(70889,1);
   GridStauLSP->SetBinContent(70890,1);
   GridStauLSP->SetBinContent(70891,1);
   GridStauLSP->SetBinContent(70892,1);
   GridStauLSP->SetBinContent(70893,1);
   GridStauLSP->SetBinContent(70894,1);
   GridStauLSP->SetBinContent(70895,1);
   GridStauLSP->SetBinContent(70896,1);
   GridStauLSP->SetBinContent(70897,1);
   GridStauLSP->SetBinContent(70898,1);
   GridStauLSP->SetBinContent(70899,1);
   GridStauLSP->SetBinContent(70900,1);
   GridStauLSP->SetBinContent(70901,1);
   GridStauLSP->SetBinContent(70902,1);
   GridStauLSP->SetBinContent(70903,1);
   GridStauLSP->SetBinContent(71425,1);
   GridStauLSP->SetBinContent(71426,1);
   GridStauLSP->SetBinContent(71427,1);
   GridStauLSP->SetBinContent(71428,1);
   GridStauLSP->SetBinContent(71429,1);
   GridStauLSP->SetBinContent(71430,1);
   GridStauLSP->SetBinContent(71431,1);
   GridStauLSP->SetBinContent(71432,1);
   GridStauLSP->SetBinContent(71433,1);
   GridStauLSP->SetBinContent(71434,1);
   GridStauLSP->SetBinContent(71435,1);
   GridStauLSP->SetBinContent(71436,1);
   GridStauLSP->SetBinContent(71437,1);
   GridStauLSP->SetBinContent(71438,1);
   GridStauLSP->SetBinContent(71439,1);
   GridStauLSP->SetBinContent(71440,1);
   GridStauLSP->SetBinContent(71441,1);
   GridStauLSP->SetBinContent(71442,1);
   GridStauLSP->SetBinContent(71443,1);
   GridStauLSP->SetBinContent(71444,1);
   GridStauLSP->SetBinContent(71445,1);
   GridStauLSP->SetBinContent(71446,1);
   GridStauLSP->SetBinContent(71447,1);
   GridStauLSP->SetBinContent(71448,1);
   GridStauLSP->SetBinContent(71449,1);
   GridStauLSP->SetBinContent(71450,1);
   GridStauLSP->SetBinContent(71451,1);
   GridStauLSP->SetBinContent(71452,1);
   GridStauLSP->SetBinContent(71453,1);
   GridStauLSP->SetBinContent(71454,1);
   GridStauLSP->SetBinContent(71455,1);
   GridStauLSP->SetBinContent(71456,1);
   GridStauLSP->SetBinContent(71457,1);
   GridStauLSP->SetBinContent(71458,1);
   GridStauLSP->SetBinContent(71459,1);
   GridStauLSP->SetBinContent(71460,1);
   GridStauLSP->SetBinContent(71461,1);
   GridStauLSP->SetBinContent(71983,1);
   GridStauLSP->SetBinContent(71984,1);
   GridStauLSP->SetBinContent(71985,1);
   GridStauLSP->SetBinContent(71986,1);
   GridStauLSP->SetBinContent(71987,1);
   GridStauLSP->SetBinContent(71988,1);
   GridStauLSP->SetBinContent(71989,1);
   GridStauLSP->SetBinContent(71990,1);
   GridStauLSP->SetBinContent(71991,1);
   GridStauLSP->SetBinContent(71992,1);
   GridStauLSP->SetBinContent(71993,1);
   GridStauLSP->SetBinContent(71994,1);
   GridStauLSP->SetBinContent(71995,1);
   GridStauLSP->SetBinContent(71996,1);
   GridStauLSP->SetBinContent(71997,1);
   GridStauLSP->SetBinContent(71998,1);
   GridStauLSP->SetBinContent(71999,1);
   GridStauLSP->SetBinContent(72000,1);
   GridStauLSP->SetBinContent(72001,1);
   GridStauLSP->SetBinContent(72002,1);
   GridStauLSP->SetBinContent(72003,1);
   GridStauLSP->SetBinContent(72004,1);
   GridStauLSP->SetBinContent(72005,1);
   GridStauLSP->SetBinContent(72006,1);
   GridStauLSP->SetBinContent(72007,1);
   GridStauLSP->SetBinContent(72008,1);
   GridStauLSP->SetBinContent(72009,1);
   GridStauLSP->SetBinContent(72010,1);
   GridStauLSP->SetBinContent(72011,1);
   GridStauLSP->SetBinContent(72012,1);
   GridStauLSP->SetBinContent(72013,1);
   GridStauLSP->SetBinContent(72014,1);
   GridStauLSP->SetBinContent(72015,1);
   GridStauLSP->SetBinContent(72016,1);
   GridStauLSP->SetBinContent(72017,1);
   GridStauLSP->SetBinContent(72018,1);
   GridStauLSP->SetBinContent(72019,1);
   GridStauLSP->SetBinContent(72020,1);
   GridStauLSP->SetBinContent(72541,1);
   GridStauLSP->SetBinContent(72542,1);
   GridStauLSP->SetBinContent(72543,1);
   GridStauLSP->SetBinContent(72544,1);
   GridStauLSP->SetBinContent(72545,1);
   GridStauLSP->SetBinContent(72546,1);
   GridStauLSP->SetBinContent(72547,1);
   GridStauLSP->SetBinContent(72548,1);
   GridStauLSP->SetBinContent(72549,1);
   GridStauLSP->SetBinContent(72550,1);
   GridStauLSP->SetBinContent(72551,1);
   GridStauLSP->SetBinContent(72552,1);
   GridStauLSP->SetBinContent(72553,1);
   GridStauLSP->SetBinContent(72554,1);
   GridStauLSP->SetBinContent(72555,1);
   GridStauLSP->SetBinContent(72556,1);
   GridStauLSP->SetBinContent(72557,1);
   GridStauLSP->SetBinContent(72558,1);
   GridStauLSP->SetBinContent(72559,1);
   GridStauLSP->SetBinContent(72560,1);
   GridStauLSP->SetBinContent(72561,1);
   GridStauLSP->SetBinContent(72562,1);
   GridStauLSP->SetBinContent(72563,1);
   GridStauLSP->SetBinContent(72564,1);
   GridStauLSP->SetBinContent(72565,1);
   GridStauLSP->SetBinContent(72566,1);
   GridStauLSP->SetBinContent(72567,1);
   GridStauLSP->SetBinContent(72568,1);
   GridStauLSP->SetBinContent(72569,1);
   GridStauLSP->SetBinContent(72570,1);
   GridStauLSP->SetBinContent(72571,1);
   GridStauLSP->SetBinContent(72572,1);
   GridStauLSP->SetBinContent(72573,1);
   GridStauLSP->SetBinContent(72574,1);
   GridStauLSP->SetBinContent(72575,1);
   GridStauLSP->SetBinContent(72576,1);
   GridStauLSP->SetBinContent(72577,1);
   GridStauLSP->SetBinContent(72578,1);
   GridStauLSP->SetBinContent(73099,1);
   GridStauLSP->SetBinContent(73100,1);
   GridStauLSP->SetBinContent(73101,1);
   GridStauLSP->SetBinContent(73102,1);
   GridStauLSP->SetBinContent(73103,1);
   GridStauLSP->SetBinContent(73104,1);
   GridStauLSP->SetBinContent(73105,1);
   GridStauLSP->SetBinContent(73106,1);
   GridStauLSP->SetBinContent(73107,1);
   GridStauLSP->SetBinContent(73108,1);
   GridStauLSP->SetBinContent(73109,1);
   GridStauLSP->SetBinContent(73110,1);
   GridStauLSP->SetBinContent(73111,1);
   GridStauLSP->SetBinContent(73112,1);
   GridStauLSP->SetBinContent(73113,1);
   GridStauLSP->SetBinContent(73114,1);
   GridStauLSP->SetBinContent(73115,1);
   GridStauLSP->SetBinContent(73116,1);
   GridStauLSP->SetBinContent(73117,1);
   GridStauLSP->SetBinContent(73118,1);
   GridStauLSP->SetBinContent(73119,1);
   GridStauLSP->SetBinContent(73120,1);
   GridStauLSP->SetBinContent(73121,1);
   GridStauLSP->SetBinContent(73122,1);
   GridStauLSP->SetBinContent(73123,1);
   GridStauLSP->SetBinContent(73124,1);
   GridStauLSP->SetBinContent(73125,1);
   GridStauLSP->SetBinContent(73126,1);
   GridStauLSP->SetBinContent(73127,1);
   GridStauLSP->SetBinContent(73128,1);
   GridStauLSP->SetBinContent(73129,1);
   GridStauLSP->SetBinContent(73130,1);
   GridStauLSP->SetBinContent(73131,1);
   GridStauLSP->SetBinContent(73132,1);
   GridStauLSP->SetBinContent(73133,1);
   GridStauLSP->SetBinContent(73134,1);
   GridStauLSP->SetBinContent(73135,1);
   GridStauLSP->SetBinContent(73136,1);
   GridStauLSP->SetBinContent(73657,1);
   GridStauLSP->SetBinContent(73658,1);
   GridStauLSP->SetBinContent(73659,1);
   GridStauLSP->SetBinContent(73660,1);
   GridStauLSP->SetBinContent(73661,1);
   GridStauLSP->SetBinContent(73662,1);
   GridStauLSP->SetBinContent(73663,1);
   GridStauLSP->SetBinContent(73664,1);
   GridStauLSP->SetBinContent(73665,1);
   GridStauLSP->SetBinContent(73666,1);
   GridStauLSP->SetBinContent(73667,1);
   GridStauLSP->SetBinContent(73668,1);
   GridStauLSP->SetBinContent(73669,1);
   GridStauLSP->SetBinContent(73670,1);
   GridStauLSP->SetBinContent(73671,1);
   GridStauLSP->SetBinContent(73672,1);
   GridStauLSP->SetBinContent(73673,1);
   GridStauLSP->SetBinContent(73674,1);
   GridStauLSP->SetBinContent(73675,1);
   GridStauLSP->SetBinContent(73676,1);
   GridStauLSP->SetBinContent(73677,1);
   GridStauLSP->SetBinContent(73678,1);
   GridStauLSP->SetBinContent(73679,1);
   GridStauLSP->SetBinContent(73680,1);
   GridStauLSP->SetBinContent(73681,1);
   GridStauLSP->SetBinContent(73682,1);
   GridStauLSP->SetBinContent(73683,1);
   GridStauLSP->SetBinContent(73684,1);
   GridStauLSP->SetBinContent(73685,1);
   GridStauLSP->SetBinContent(73686,1);
   GridStauLSP->SetBinContent(73687,1);
   GridStauLSP->SetBinContent(73688,1);
   GridStauLSP->SetBinContent(73689,1);
   GridStauLSP->SetBinContent(73690,1);
   GridStauLSP->SetBinContent(73691,1);
   GridStauLSP->SetBinContent(73692,1);
   GridStauLSP->SetBinContent(73693,1);
   GridStauLSP->SetBinContent(73694,1);
   GridStauLSP->SetBinContent(73695,1);
   GridStauLSP->SetBinContent(74215,1);
   GridStauLSP->SetBinContent(74216,1);
   GridStauLSP->SetBinContent(74217,1);
   GridStauLSP->SetBinContent(74218,1);
   GridStauLSP->SetBinContent(74219,1);
   GridStauLSP->SetBinContent(74220,1);
   GridStauLSP->SetBinContent(74221,1);
   GridStauLSP->SetBinContent(74222,1);
   GridStauLSP->SetBinContent(74223,1);
   GridStauLSP->SetBinContent(74224,1);
   GridStauLSP->SetBinContent(74225,1);
   GridStauLSP->SetBinContent(74226,1);
   GridStauLSP->SetBinContent(74227,1);
   GridStauLSP->SetBinContent(74228,1);
   GridStauLSP->SetBinContent(74229,1);
   GridStauLSP->SetBinContent(74230,1);
   GridStauLSP->SetBinContent(74231,1);
   GridStauLSP->SetBinContent(74232,1);
   GridStauLSP->SetBinContent(74233,1);
   GridStauLSP->SetBinContent(74234,1);
   GridStauLSP->SetBinContent(74235,1);
   GridStauLSP->SetBinContent(74236,1);
   GridStauLSP->SetBinContent(74237,1);
   GridStauLSP->SetBinContent(74238,1);
   GridStauLSP->SetBinContent(74239,1);
   GridStauLSP->SetBinContent(74240,1);
   GridStauLSP->SetBinContent(74241,1);
   GridStauLSP->SetBinContent(74242,1);
   GridStauLSP->SetBinContent(74243,1);
   GridStauLSP->SetBinContent(74244,1);
   GridStauLSP->SetBinContent(74245,1);
   GridStauLSP->SetBinContent(74246,1);
   GridStauLSP->SetBinContent(74247,1);
   GridStauLSP->SetBinContent(74248,1);
   GridStauLSP->SetBinContent(74249,1);
   GridStauLSP->SetBinContent(74250,1);
   GridStauLSP->SetBinContent(74251,1);
   GridStauLSP->SetBinContent(74252,1);
   GridStauLSP->SetBinContent(74253,1);
   GridStauLSP->SetBinContent(74773,1);
   GridStauLSP->SetBinContent(74774,1);
   GridStauLSP->SetBinContent(74775,1);
   GridStauLSP->SetBinContent(74776,1);
   GridStauLSP->SetBinContent(74777,1);
   GridStauLSP->SetBinContent(74778,1);
   GridStauLSP->SetBinContent(74779,1);
   GridStauLSP->SetBinContent(74780,1);
   GridStauLSP->SetBinContent(74781,1);
   GridStauLSP->SetBinContent(74782,1);
   GridStauLSP->SetBinContent(74783,1);
   GridStauLSP->SetBinContent(74784,1);
   GridStauLSP->SetBinContent(74785,1);
   GridStauLSP->SetBinContent(74786,1);
   GridStauLSP->SetBinContent(74787,1);
   GridStauLSP->SetBinContent(74788,1);
   GridStauLSP->SetBinContent(74789,1);
   GridStauLSP->SetBinContent(74790,1);
   GridStauLSP->SetBinContent(74791,1);
   GridStauLSP->SetBinContent(74792,1);
   GridStauLSP->SetBinContent(74793,1);
   GridStauLSP->SetBinContent(74794,1);
   GridStauLSP->SetBinContent(74795,1);
   GridStauLSP->SetBinContent(74796,1);
   GridStauLSP->SetBinContent(74797,1);
   GridStauLSP->SetBinContent(74798,1);
   GridStauLSP->SetBinContent(74799,1);
   GridStauLSP->SetBinContent(74800,1);
   GridStauLSP->SetBinContent(74801,1);
   GridStauLSP->SetBinContent(74802,1);
   GridStauLSP->SetBinContent(74803,1);
   GridStauLSP->SetBinContent(74804,1);
   GridStauLSP->SetBinContent(74805,1);
   GridStauLSP->SetBinContent(74806,1);
   GridStauLSP->SetBinContent(74807,1);
   GridStauLSP->SetBinContent(74808,1);
   GridStauLSP->SetBinContent(74809,1);
   GridStauLSP->SetBinContent(74810,1);
   GridStauLSP->SetBinContent(74811,1);
   GridStauLSP->SetBinContent(75331,1);
   GridStauLSP->SetBinContent(75332,1);
   GridStauLSP->SetBinContent(75333,1);
   GridStauLSP->SetBinContent(75334,1);
   GridStauLSP->SetBinContent(75335,1);
   GridStauLSP->SetBinContent(75336,1);
   GridStauLSP->SetBinContent(75337,1);
   GridStauLSP->SetBinContent(75338,1);
   GridStauLSP->SetBinContent(75339,1);
   GridStauLSP->SetBinContent(75340,1);
   GridStauLSP->SetBinContent(75341,1);
   GridStauLSP->SetBinContent(75342,1);
   GridStauLSP->SetBinContent(75343,1);
   GridStauLSP->SetBinContent(75344,1);
   GridStauLSP->SetBinContent(75345,1);
   GridStauLSP->SetBinContent(75346,1);
   GridStauLSP->SetBinContent(75347,1);
   GridStauLSP->SetBinContent(75348,1);
   GridStauLSP->SetBinContent(75349,1);
   GridStauLSP->SetBinContent(75350,1);
   GridStauLSP->SetBinContent(75351,1);
   GridStauLSP->SetBinContent(75352,1);
   GridStauLSP->SetBinContent(75353,1);
   GridStauLSP->SetBinContent(75354,1);
   GridStauLSP->SetBinContent(75355,1);
   GridStauLSP->SetBinContent(75356,1);
   GridStauLSP->SetBinContent(75357,1);
   GridStauLSP->SetBinContent(75358,1);
   GridStauLSP->SetBinContent(75359,1);
   GridStauLSP->SetBinContent(75360,1);
   GridStauLSP->SetBinContent(75361,1);
   GridStauLSP->SetBinContent(75362,1);
   GridStauLSP->SetBinContent(75363,1);
   GridStauLSP->SetBinContent(75364,1);
   GridStauLSP->SetBinContent(75365,1);
   GridStauLSP->SetBinContent(75366,1);
   GridStauLSP->SetBinContent(75367,1);
   GridStauLSP->SetBinContent(75368,1);
   GridStauLSP->SetBinContent(75369,1);
   GridStauLSP->SetBinContent(75370,1);
   GridStauLSP->SetBinContent(75889,1);
   GridStauLSP->SetBinContent(75890,1);
   GridStauLSP->SetBinContent(75891,1);
   GridStauLSP->SetBinContent(75892,1);
   GridStauLSP->SetBinContent(75893,1);
   GridStauLSP->SetBinContent(75894,1);
   GridStauLSP->SetBinContent(75895,1);
   GridStauLSP->SetBinContent(75896,1);
   GridStauLSP->SetBinContent(75897,1);
   GridStauLSP->SetBinContent(75898,1);
   GridStauLSP->SetBinContent(75899,1);
   GridStauLSP->SetBinContent(75900,1);
   GridStauLSP->SetBinContent(75901,1);
   GridStauLSP->SetBinContent(75902,1);
   GridStauLSP->SetBinContent(75903,1);
   GridStauLSP->SetBinContent(75904,1);
   GridStauLSP->SetBinContent(75905,1);
   GridStauLSP->SetBinContent(75906,1);
   GridStauLSP->SetBinContent(75907,1);
   GridStauLSP->SetBinContent(75908,1);
   GridStauLSP->SetBinContent(75909,1);
   GridStauLSP->SetBinContent(75910,1);
   GridStauLSP->SetBinContent(75911,1);
   GridStauLSP->SetBinContent(75912,1);
   GridStauLSP->SetBinContent(75913,1);
   GridStauLSP->SetBinContent(75914,1);
   GridStauLSP->SetBinContent(75915,1);
   GridStauLSP->SetBinContent(75916,1);
   GridStauLSP->SetBinContent(75917,1);
   GridStauLSP->SetBinContent(75918,1);
   GridStauLSP->SetBinContent(75919,1);
   GridStauLSP->SetBinContent(75920,1);
   GridStauLSP->SetBinContent(75921,1);
   GridStauLSP->SetBinContent(75922,1);
   GridStauLSP->SetBinContent(75923,1);
   GridStauLSP->SetBinContent(75924,1);
   GridStauLSP->SetBinContent(75925,1);
   GridStauLSP->SetBinContent(75926,1);
   GridStauLSP->SetBinContent(75927,1);
   GridStauLSP->SetBinContent(75928,1);
   GridStauLSP->SetBinContent(76447,1);
   GridStauLSP->SetBinContent(76448,1);
   GridStauLSP->SetBinContent(76449,1);
   GridStauLSP->SetBinContent(76450,1);
   GridStauLSP->SetBinContent(76451,1);
   GridStauLSP->SetBinContent(76452,1);
   GridStauLSP->SetBinContent(76453,1);
   GridStauLSP->SetBinContent(76454,1);
   GridStauLSP->SetBinContent(76455,1);
   GridStauLSP->SetBinContent(76456,1);
   GridStauLSP->SetBinContent(76457,1);
   GridStauLSP->SetBinContent(76458,1);
   GridStauLSP->SetBinContent(76459,1);
   GridStauLSP->SetBinContent(76460,1);
   GridStauLSP->SetBinContent(76461,1);
   GridStauLSP->SetBinContent(76462,1);
   GridStauLSP->SetBinContent(76463,1);
   GridStauLSP->SetBinContent(76464,1);
   GridStauLSP->SetBinContent(76465,1);
   GridStauLSP->SetBinContent(76466,1);
   GridStauLSP->SetBinContent(76467,1);
   GridStauLSP->SetBinContent(76468,1);
   GridStauLSP->SetBinContent(76469,1);
   GridStauLSP->SetBinContent(76470,1);
   GridStauLSP->SetBinContent(76471,1);
   GridStauLSP->SetBinContent(76472,1);
   GridStauLSP->SetBinContent(76473,1);
   GridStauLSP->SetBinContent(76474,1);
   GridStauLSP->SetBinContent(76475,1);
   GridStauLSP->SetBinContent(76476,1);
   GridStauLSP->SetBinContent(76477,1);
   GridStauLSP->SetBinContent(76478,1);
   GridStauLSP->SetBinContent(76479,1);
   GridStauLSP->SetBinContent(76480,1);
   GridStauLSP->SetBinContent(76481,1);
   GridStauLSP->SetBinContent(76482,1);
   GridStauLSP->SetBinContent(76483,1);
   GridStauLSP->SetBinContent(76484,1);
   GridStauLSP->SetBinContent(76485,1);
   GridStauLSP->SetBinContent(76486,1);
   GridStauLSP->SetBinContent(77005,1);
   GridStauLSP->SetBinContent(77006,1);
   GridStauLSP->SetBinContent(77007,1);
   GridStauLSP->SetBinContent(77008,1);
   GridStauLSP->SetBinContent(77009,1);
   GridStauLSP->SetBinContent(77010,1);
   GridStauLSP->SetBinContent(77011,1);
   GridStauLSP->SetBinContent(77012,1);
   GridStauLSP->SetBinContent(77013,1);
   GridStauLSP->SetBinContent(77014,1);
   GridStauLSP->SetBinContent(77015,1);
   GridStauLSP->SetBinContent(77016,1);
   GridStauLSP->SetBinContent(77017,1);
   GridStauLSP->SetBinContent(77018,1);
   GridStauLSP->SetBinContent(77019,1);
   GridStauLSP->SetBinContent(77020,1);
   GridStauLSP->SetBinContent(77021,1);
   GridStauLSP->SetBinContent(77022,1);
   GridStauLSP->SetBinContent(77023,1);
   GridStauLSP->SetBinContent(77024,1);
   GridStauLSP->SetBinContent(77025,1);
   GridStauLSP->SetBinContent(77026,1);
   GridStauLSP->SetBinContent(77027,1);
   GridStauLSP->SetBinContent(77028,1);
   GridStauLSP->SetBinContent(77029,1);
   GridStauLSP->SetBinContent(77030,1);
   GridStauLSP->SetBinContent(77031,1);
   GridStauLSP->SetBinContent(77032,1);
   GridStauLSP->SetBinContent(77033,1);
   GridStauLSP->SetBinContent(77034,1);
   GridStauLSP->SetBinContent(77035,1);
   GridStauLSP->SetBinContent(77036,1);
   GridStauLSP->SetBinContent(77037,1);
   GridStauLSP->SetBinContent(77038,1);
   GridStauLSP->SetBinContent(77039,1);
   GridStauLSP->SetBinContent(77040,1);
   GridStauLSP->SetBinContent(77041,1);
   GridStauLSP->SetBinContent(77042,1);
   GridStauLSP->SetBinContent(77043,1);
   GridStauLSP->SetBinContent(77044,1);
   GridStauLSP->SetBinContent(77045,1);
   GridStauLSP->SetBinContent(77563,1);
   GridStauLSP->SetBinContent(77564,1);
   GridStauLSP->SetBinContent(77565,1);
   GridStauLSP->SetBinContent(77566,1);
   GridStauLSP->SetBinContent(77567,1);
   GridStauLSP->SetBinContent(77568,1);
   GridStauLSP->SetBinContent(77569,1);
   GridStauLSP->SetBinContent(77570,1);
   GridStauLSP->SetBinContent(77571,1);
   GridStauLSP->SetBinContent(77572,1);
   GridStauLSP->SetBinContent(77573,1);
   GridStauLSP->SetBinContent(77574,1);
   GridStauLSP->SetBinContent(77575,1);
   GridStauLSP->SetBinContent(77576,1);
   GridStauLSP->SetBinContent(77577,1);
   GridStauLSP->SetBinContent(77578,1);
   GridStauLSP->SetBinContent(77579,1);
   GridStauLSP->SetBinContent(77580,1);
   GridStauLSP->SetBinContent(77581,1);
   GridStauLSP->SetBinContent(77582,1);
   GridStauLSP->SetBinContent(77583,1);
   GridStauLSP->SetBinContent(77584,1);
   GridStauLSP->SetBinContent(77585,1);
   GridStauLSP->SetBinContent(77586,1);
   GridStauLSP->SetBinContent(77587,1);
   GridStauLSP->SetBinContent(77588,1);
   GridStauLSP->SetBinContent(77589,1);
   GridStauLSP->SetBinContent(77590,1);
   GridStauLSP->SetBinContent(77591,1);
   GridStauLSP->SetBinContent(77592,1);
   GridStauLSP->SetBinContent(77593,1);
   GridStauLSP->SetBinContent(77594,1);
   GridStauLSP->SetBinContent(77595,1);
   GridStauLSP->SetBinContent(77596,1);
   GridStauLSP->SetBinContent(77597,1);
   GridStauLSP->SetBinContent(77598,1);
   GridStauLSP->SetBinContent(77599,1);
   GridStauLSP->SetBinContent(77600,1);
   GridStauLSP->SetBinContent(77601,1);
   GridStauLSP->SetBinContent(77602,1);
   GridStauLSP->SetBinContent(77603,1);
   GridStauLSP->SetBinContent(78121,1);
   GridStauLSP->SetBinContent(78122,1);
   GridStauLSP->SetBinContent(78123,1);
   GridStauLSP->SetBinContent(78124,1);
   GridStauLSP->SetBinContent(78125,1);
   GridStauLSP->SetBinContent(78126,1);
   GridStauLSP->SetBinContent(78127,1);
   GridStauLSP->SetBinContent(78128,1);
   GridStauLSP->SetBinContent(78129,1);
   GridStauLSP->SetBinContent(78130,1);
   GridStauLSP->SetBinContent(78131,1);
   GridStauLSP->SetBinContent(78132,1);
   GridStauLSP->SetBinContent(78133,1);
   GridStauLSP->SetBinContent(78134,1);
   GridStauLSP->SetBinContent(78135,1);
   GridStauLSP->SetBinContent(78136,1);
   GridStauLSP->SetBinContent(78137,1);
   GridStauLSP->SetBinContent(78138,1);
   GridStauLSP->SetBinContent(78139,1);
   GridStauLSP->SetBinContent(78140,1);
   GridStauLSP->SetBinContent(78141,1);
   GridStauLSP->SetBinContent(78142,1);
   GridStauLSP->SetBinContent(78143,1);
   GridStauLSP->SetBinContent(78144,1);
   GridStauLSP->SetBinContent(78145,1);
   GridStauLSP->SetBinContent(78146,1);
   GridStauLSP->SetBinContent(78147,1);
   GridStauLSP->SetBinContent(78148,1);
   GridStauLSP->SetBinContent(78149,1);
   GridStauLSP->SetBinContent(78150,1);
   GridStauLSP->SetBinContent(78151,1);
   GridStauLSP->SetBinContent(78152,1);
   GridStauLSP->SetBinContent(78153,1);
   GridStauLSP->SetBinContent(78154,1);
   GridStauLSP->SetBinContent(78155,1);
   GridStauLSP->SetBinContent(78156,1);
   GridStauLSP->SetBinContent(78157,1);
   GridStauLSP->SetBinContent(78158,1);
   GridStauLSP->SetBinContent(78159,1);
   GridStauLSP->SetBinContent(78160,1);
   GridStauLSP->SetBinContent(78161,1);
   GridStauLSP->SetBinContent(78679,1);
   GridStauLSP->SetBinContent(78680,1);
   GridStauLSP->SetBinContent(78681,1);
   GridStauLSP->SetBinContent(78682,1);
   GridStauLSP->SetBinContent(78683,1);
   GridStauLSP->SetBinContent(78684,1);
   GridStauLSP->SetBinContent(78685,1);
   GridStauLSP->SetBinContent(78686,1);
   GridStauLSP->SetBinContent(78687,1);
   GridStauLSP->SetBinContent(78688,1);
   GridStauLSP->SetBinContent(78689,1);
   GridStauLSP->SetBinContent(78690,1);
   GridStauLSP->SetBinContent(78691,1);
   GridStauLSP->SetBinContent(78692,1);
   GridStauLSP->SetBinContent(78693,1);
   GridStauLSP->SetBinContent(78694,1);
   GridStauLSP->SetBinContent(78695,1);
   GridStauLSP->SetBinContent(78696,1);
   GridStauLSP->SetBinContent(78697,1);
   GridStauLSP->SetBinContent(78698,1);
   GridStauLSP->SetBinContent(78699,1);
   GridStauLSP->SetBinContent(78700,1);
   GridStauLSP->SetBinContent(78701,1);
   GridStauLSP->SetBinContent(78702,1);
   GridStauLSP->SetBinContent(78703,1);
   GridStauLSP->SetBinContent(78704,1);
   GridStauLSP->SetBinContent(78705,1);
   GridStauLSP->SetBinContent(78706,1);
   GridStauLSP->SetBinContent(78707,1);
   GridStauLSP->SetBinContent(78708,1);
   GridStauLSP->SetBinContent(78709,1);
   GridStauLSP->SetBinContent(78710,1);
   GridStauLSP->SetBinContent(78711,1);
   GridStauLSP->SetBinContent(78712,1);
   GridStauLSP->SetBinContent(78713,1);
   GridStauLSP->SetBinContent(78714,1);
   GridStauLSP->SetBinContent(78715,1);
   GridStauLSP->SetBinContent(78716,1);
   GridStauLSP->SetBinContent(78717,1);
   GridStauLSP->SetBinContent(78718,1);
   GridStauLSP->SetBinContent(78719,1);
   GridStauLSP->SetBinContent(78720,1);
   GridStauLSP->SetBinContent(79237,1);
   GridStauLSP->SetBinContent(79238,1);
   GridStauLSP->SetBinContent(79239,1);
   GridStauLSP->SetBinContent(79240,1);
   GridStauLSP->SetBinContent(79241,1);
   GridStauLSP->SetBinContent(79242,1);
   GridStauLSP->SetBinContent(79243,1);
   GridStauLSP->SetBinContent(79244,1);
   GridStauLSP->SetBinContent(79245,1);
   GridStauLSP->SetBinContent(79246,1);
   GridStauLSP->SetBinContent(79247,1);
   GridStauLSP->SetBinContent(79248,1);
   GridStauLSP->SetBinContent(79249,1);
   GridStauLSP->SetBinContent(79250,1);
   GridStauLSP->SetBinContent(79251,1);
   GridStauLSP->SetBinContent(79252,1);
   GridStauLSP->SetBinContent(79253,1);
   GridStauLSP->SetBinContent(79254,1);
   GridStauLSP->SetBinContent(79255,1);
   GridStauLSP->SetBinContent(79256,1);
   GridStauLSP->SetBinContent(79257,1);
   GridStauLSP->SetBinContent(79258,1);
   GridStauLSP->SetBinContent(79259,1);
   GridStauLSP->SetBinContent(79260,1);
   GridStauLSP->SetBinContent(79261,1);
   GridStauLSP->SetBinContent(79262,1);
   GridStauLSP->SetBinContent(79263,1);
   GridStauLSP->SetBinContent(79264,1);
   GridStauLSP->SetBinContent(79265,1);
   GridStauLSP->SetBinContent(79266,1);
   GridStauLSP->SetBinContent(79267,1);
   GridStauLSP->SetBinContent(79268,1);
   GridStauLSP->SetBinContent(79269,1);
   GridStauLSP->SetBinContent(79270,1);
   GridStauLSP->SetBinContent(79271,1);
   GridStauLSP->SetBinContent(79272,1);
   GridStauLSP->SetBinContent(79273,1);
   GridStauLSP->SetBinContent(79274,1);
   GridStauLSP->SetBinContent(79275,1);
   GridStauLSP->SetBinContent(79276,1);
   GridStauLSP->SetBinContent(79277,1);
   GridStauLSP->SetBinContent(79278,1);
   GridStauLSP->SetBinContent(79795,1);
   GridStauLSP->SetBinContent(79796,1);
   GridStauLSP->SetBinContent(79797,1);
   GridStauLSP->SetBinContent(79798,1);
   GridStauLSP->SetBinContent(79799,1);
   GridStauLSP->SetBinContent(79800,1);
   GridStauLSP->SetBinContent(79801,1);
   GridStauLSP->SetBinContent(79802,1);
   GridStauLSP->SetBinContent(79803,1);
   GridStauLSP->SetBinContent(79804,1);
   GridStauLSP->SetBinContent(79805,1);
   GridStauLSP->SetBinContent(79806,1);
   GridStauLSP->SetBinContent(79807,1);
   GridStauLSP->SetBinContent(79808,1);
   GridStauLSP->SetBinContent(79809,1);
   GridStauLSP->SetBinContent(79810,1);
   GridStauLSP->SetBinContent(79811,1);
   GridStauLSP->SetBinContent(79812,1);
   GridStauLSP->SetBinContent(79813,1);
   GridStauLSP->SetBinContent(79814,1);
   GridStauLSP->SetBinContent(79815,1);
   GridStauLSP->SetBinContent(79816,1);
   GridStauLSP->SetBinContent(79817,1);
   GridStauLSP->SetBinContent(79818,1);
   GridStauLSP->SetBinContent(79819,1);
   GridStauLSP->SetBinContent(79820,1);
   GridStauLSP->SetBinContent(79821,1);
   GridStauLSP->SetBinContent(79822,1);
   GridStauLSP->SetBinContent(79823,1);
   GridStauLSP->SetBinContent(79824,1);
   GridStauLSP->SetBinContent(79825,1);
   GridStauLSP->SetBinContent(79826,1);
   GridStauLSP->SetBinContent(79827,1);
   GridStauLSP->SetBinContent(79828,1);
   GridStauLSP->SetBinContent(79829,1);
   GridStauLSP->SetBinContent(79830,1);
   GridStauLSP->SetBinContent(79831,1);
   GridStauLSP->SetBinContent(79832,1);
   GridStauLSP->SetBinContent(79833,1);
   GridStauLSP->SetBinContent(79834,1);
   GridStauLSP->SetBinContent(79835,1);
   GridStauLSP->SetBinContent(79836,1);
   GridStauLSP->SetBinContent(80353,1);
   GridStauLSP->SetBinContent(80354,1);
   GridStauLSP->SetBinContent(80355,1);
   GridStauLSP->SetBinContent(80356,1);
   GridStauLSP->SetBinContent(80357,1);
   GridStauLSP->SetBinContent(80358,1);
   GridStauLSP->SetBinContent(80359,1);
   GridStauLSP->SetBinContent(80360,1);
   GridStauLSP->SetBinContent(80361,1);
   GridStauLSP->SetBinContent(80362,1);
   GridStauLSP->SetBinContent(80363,1);
   GridStauLSP->SetBinContent(80364,1);
   GridStauLSP->SetBinContent(80365,1);
   GridStauLSP->SetBinContent(80366,1);
   GridStauLSP->SetBinContent(80367,1);
   GridStauLSP->SetBinContent(80368,1);
   GridStauLSP->SetBinContent(80369,1);
   GridStauLSP->SetBinContent(80370,1);
   GridStauLSP->SetBinContent(80371,1);
   GridStauLSP->SetBinContent(80372,1);
   GridStauLSP->SetBinContent(80373,1);
   GridStauLSP->SetBinContent(80374,1);
   GridStauLSP->SetBinContent(80375,1);
   GridStauLSP->SetBinContent(80376,1);
   GridStauLSP->SetBinContent(80377,1);
   GridStauLSP->SetBinContent(80378,1);
   GridStauLSP->SetBinContent(80379,1);
   GridStauLSP->SetBinContent(80380,1);
   GridStauLSP->SetBinContent(80381,1);
   GridStauLSP->SetBinContent(80382,1);
   GridStauLSP->SetBinContent(80383,1);
   GridStauLSP->SetBinContent(80384,1);
   GridStauLSP->SetBinContent(80385,1);
   GridStauLSP->SetBinContent(80386,1);
   GridStauLSP->SetBinContent(80387,1);
   GridStauLSP->SetBinContent(80388,1);
   GridStauLSP->SetBinContent(80389,1);
   GridStauLSP->SetBinContent(80390,1);
   GridStauLSP->SetBinContent(80391,1);
   GridStauLSP->SetBinContent(80392,1);
   GridStauLSP->SetBinContent(80393,1);
   GridStauLSP->SetBinContent(80394,1);
   GridStauLSP->SetBinContent(80395,1);
   GridStauLSP->SetBinContent(80911,1);
   GridStauLSP->SetBinContent(80912,1);
   GridStauLSP->SetBinContent(80913,1);
   GridStauLSP->SetBinContent(80914,1);
   GridStauLSP->SetBinContent(80915,1);
   GridStauLSP->SetBinContent(80916,1);
   GridStauLSP->SetBinContent(80917,1);
   GridStauLSP->SetBinContent(80918,1);
   GridStauLSP->SetBinContent(80919,1);
   GridStauLSP->SetBinContent(80920,1);
   GridStauLSP->SetBinContent(80921,1);
   GridStauLSP->SetBinContent(80922,1);
   GridStauLSP->SetBinContent(80923,1);
   GridStauLSP->SetBinContent(80924,1);
   GridStauLSP->SetBinContent(80925,1);
   GridStauLSP->SetBinContent(80926,1);
   GridStauLSP->SetBinContent(80927,1);
   GridStauLSP->SetBinContent(80928,1);
   GridStauLSP->SetBinContent(80929,1);
   GridStauLSP->SetBinContent(80930,1);
   GridStauLSP->SetBinContent(80931,1);
   GridStauLSP->SetBinContent(80932,1);
   GridStauLSP->SetBinContent(80933,1);
   GridStauLSP->SetBinContent(80934,1);
   GridStauLSP->SetBinContent(80935,1);
   GridStauLSP->SetBinContent(80936,1);
   GridStauLSP->SetBinContent(80937,1);
   GridStauLSP->SetBinContent(80938,1);
   GridStauLSP->SetBinContent(80939,1);
   GridStauLSP->SetBinContent(80940,1);
   GridStauLSP->SetBinContent(80941,1);
   GridStauLSP->SetBinContent(80942,1);
   GridStauLSP->SetBinContent(80943,1);
   GridStauLSP->SetBinContent(80944,1);
   GridStauLSP->SetBinContent(80945,1);
   GridStauLSP->SetBinContent(80946,1);
   GridStauLSP->SetBinContent(80947,1);
   GridStauLSP->SetBinContent(80948,1);
   GridStauLSP->SetBinContent(80949,1);
   GridStauLSP->SetBinContent(80950,1);
   GridStauLSP->SetBinContent(80951,1);
   GridStauLSP->SetBinContent(80952,1);
   GridStauLSP->SetBinContent(80953,1);
   GridStauLSP->SetBinContent(81469,1);
   GridStauLSP->SetBinContent(81470,1);
   GridStauLSP->SetBinContent(81471,1);
   GridStauLSP->SetBinContent(81472,1);
   GridStauLSP->SetBinContent(81473,1);
   GridStauLSP->SetBinContent(81474,1);
   GridStauLSP->SetBinContent(81475,1);
   GridStauLSP->SetBinContent(81476,1);
   GridStauLSP->SetBinContent(81477,1);
   GridStauLSP->SetBinContent(81478,1);
   GridStauLSP->SetBinContent(81479,1);
   GridStauLSP->SetBinContent(81480,1);
   GridStauLSP->SetBinContent(81481,1);
   GridStauLSP->SetBinContent(81482,1);
   GridStauLSP->SetBinContent(81483,1);
   GridStauLSP->SetBinContent(81484,1);
   GridStauLSP->SetBinContent(81485,1);
   GridStauLSP->SetBinContent(81486,1);
   GridStauLSP->SetBinContent(81487,1);
   GridStauLSP->SetBinContent(81488,1);
   GridStauLSP->SetBinContent(81489,1);
   GridStauLSP->SetBinContent(81490,1);
   GridStauLSP->SetBinContent(81491,1);
   GridStauLSP->SetBinContent(81492,1);
   GridStauLSP->SetBinContent(81493,1);
   GridStauLSP->SetBinContent(81494,1);
   GridStauLSP->SetBinContent(81495,1);
   GridStauLSP->SetBinContent(81496,1);
   GridStauLSP->SetBinContent(81497,1);
   GridStauLSP->SetBinContent(81498,1);
   GridStauLSP->SetBinContent(81499,1);
   GridStauLSP->SetBinContent(81500,1);
   GridStauLSP->SetBinContent(81501,1);
   GridStauLSP->SetBinContent(81502,1);
   GridStauLSP->SetBinContent(81503,1);
   GridStauLSP->SetBinContent(81504,1);
   GridStauLSP->SetBinContent(81505,1);
   GridStauLSP->SetBinContent(81506,1);
   GridStauLSP->SetBinContent(81507,1);
   GridStauLSP->SetBinContent(81508,1);
   GridStauLSP->SetBinContent(81509,1);
   GridStauLSP->SetBinContent(81510,1);
   GridStauLSP->SetBinContent(81511,1);
   GridStauLSP->SetBinContent(82027,1);
   GridStauLSP->SetBinContent(82028,1);
   GridStauLSP->SetBinContent(82029,1);
   GridStauLSP->SetBinContent(82030,1);
   GridStauLSP->SetBinContent(82031,1);
   GridStauLSP->SetBinContent(82032,1);
   GridStauLSP->SetBinContent(82033,1);
   GridStauLSP->SetBinContent(82034,1);
   GridStauLSP->SetBinContent(82035,1);
   GridStauLSP->SetBinContent(82036,1);
   GridStauLSP->SetBinContent(82037,1);
   GridStauLSP->SetBinContent(82038,1);
   GridStauLSP->SetBinContent(82039,1);
   GridStauLSP->SetBinContent(82040,1);
   GridStauLSP->SetBinContent(82041,1);
   GridStauLSP->SetBinContent(82042,1);
   GridStauLSP->SetBinContent(82043,1);
   GridStauLSP->SetBinContent(82044,1);
   GridStauLSP->SetBinContent(82045,1);
   GridStauLSP->SetBinContent(82046,1);
   GridStauLSP->SetBinContent(82047,1);
   GridStauLSP->SetBinContent(82048,1);
   GridStauLSP->SetBinContent(82049,1);
   GridStauLSP->SetBinContent(82050,1);
   GridStauLSP->SetBinContent(82051,1);
   GridStauLSP->SetBinContent(82052,1);
   GridStauLSP->SetBinContent(82053,1);
   GridStauLSP->SetBinContent(82054,1);
   GridStauLSP->SetBinContent(82055,1);
   GridStauLSP->SetBinContent(82056,1);
   GridStauLSP->SetBinContent(82057,1);
   GridStauLSP->SetBinContent(82058,1);
   GridStauLSP->SetBinContent(82059,1);
   GridStauLSP->SetBinContent(82060,1);
   GridStauLSP->SetBinContent(82061,1);
   GridStauLSP->SetBinContent(82062,1);
   GridStauLSP->SetBinContent(82063,1);
   GridStauLSP->SetBinContent(82064,1);
   GridStauLSP->SetBinContent(82065,1);
   GridStauLSP->SetBinContent(82066,1);
   GridStauLSP->SetBinContent(82067,1);
   GridStauLSP->SetBinContent(82068,1);
   GridStauLSP->SetBinContent(82069,1);
   GridStauLSP->SetBinContent(82070,1);
   GridStauLSP->SetBinContent(82585,1);
   GridStauLSP->SetBinContent(82586,1);
   GridStauLSP->SetBinContent(82587,1);
   GridStauLSP->SetBinContent(82588,1);
   GridStauLSP->SetBinContent(82589,1);
   GridStauLSP->SetBinContent(82590,1);
   GridStauLSP->SetBinContent(82591,1);
   GridStauLSP->SetBinContent(82592,1);
   GridStauLSP->SetBinContent(82593,1);
   GridStauLSP->SetBinContent(82594,1);
   GridStauLSP->SetBinContent(82595,1);
   GridStauLSP->SetBinContent(82596,1);
   GridStauLSP->SetBinContent(82597,1);
   GridStauLSP->SetBinContent(82598,1);
   GridStauLSP->SetBinContent(82599,1);
   GridStauLSP->SetBinContent(82600,1);
   GridStauLSP->SetBinContent(82601,1);
   GridStauLSP->SetBinContent(82602,1);
   GridStauLSP->SetBinContent(82603,1);
   GridStauLSP->SetBinContent(82604,1);
   GridStauLSP->SetBinContent(82605,1);
   GridStauLSP->SetBinContent(82606,1);
   GridStauLSP->SetBinContent(82607,1);
   GridStauLSP->SetBinContent(82608,1);
   GridStauLSP->SetBinContent(82609,1);
   GridStauLSP->SetBinContent(82610,1);
   GridStauLSP->SetBinContent(82611,1);
   GridStauLSP->SetBinContent(82612,1);
   GridStauLSP->SetBinContent(82613,1);
   GridStauLSP->SetBinContent(82614,1);
   GridStauLSP->SetBinContent(82615,1);
   GridStauLSP->SetBinContent(82616,1);
   GridStauLSP->SetBinContent(82617,1);
   GridStauLSP->SetBinContent(82618,1);
   GridStauLSP->SetBinContent(82619,1);
   GridStauLSP->SetBinContent(82620,1);
   GridStauLSP->SetBinContent(82621,1);
   GridStauLSP->SetBinContent(82622,1);
   GridStauLSP->SetBinContent(82623,1);
   GridStauLSP->SetBinContent(82624,1);
   GridStauLSP->SetBinContent(82625,1);
   GridStauLSP->SetBinContent(82626,1);
   GridStauLSP->SetBinContent(82627,1);
   GridStauLSP->SetBinContent(82628,1);
   GridStauLSP->SetBinContent(83143,1);
   GridStauLSP->SetBinContent(83144,1);
   GridStauLSP->SetBinContent(83145,1);
   GridStauLSP->SetBinContent(83146,1);
   GridStauLSP->SetBinContent(83147,1);
   GridStauLSP->SetBinContent(83148,1);
   GridStauLSP->SetBinContent(83149,1);
   GridStauLSP->SetBinContent(83150,1);
   GridStauLSP->SetBinContent(83151,1);
   GridStauLSP->SetBinContent(83152,1);
   GridStauLSP->SetBinContent(83153,1);
   GridStauLSP->SetBinContent(83154,1);
   GridStauLSP->SetBinContent(83155,1);
   GridStauLSP->SetBinContent(83156,1);
   GridStauLSP->SetBinContent(83157,1);
   GridStauLSP->SetBinContent(83158,1);
   GridStauLSP->SetBinContent(83159,1);
   GridStauLSP->SetBinContent(83160,1);
   GridStauLSP->SetBinContent(83161,1);
   GridStauLSP->SetBinContent(83162,1);
   GridStauLSP->SetBinContent(83163,1);
   GridStauLSP->SetBinContent(83164,1);
   GridStauLSP->SetBinContent(83165,1);
   GridStauLSP->SetBinContent(83166,1);
   GridStauLSP->SetBinContent(83167,1);
   GridStauLSP->SetBinContent(83168,1);
   GridStauLSP->SetBinContent(83169,1);
   GridStauLSP->SetBinContent(83170,1);
   GridStauLSP->SetBinContent(83171,1);
   GridStauLSP->SetBinContent(83172,1);
   GridStauLSP->SetBinContent(83173,1);
   GridStauLSP->SetBinContent(83174,1);
   GridStauLSP->SetBinContent(83175,1);
   GridStauLSP->SetBinContent(83176,1);
   GridStauLSP->SetBinContent(83177,1);
   GridStauLSP->SetBinContent(83178,1);
   GridStauLSP->SetBinContent(83179,1);
   GridStauLSP->SetBinContent(83180,1);
   GridStauLSP->SetBinContent(83181,1);
   GridStauLSP->SetBinContent(83182,1);
   GridStauLSP->SetBinContent(83183,1);
   GridStauLSP->SetBinContent(83184,1);
   GridStauLSP->SetBinContent(83185,1);
   GridStauLSP->SetBinContent(83186,1);
   GridStauLSP->SetBinContent(83187,1);
   GridStauLSP->SetBinContent(83701,1);
   GridStauLSP->SetBinContent(83702,1);
   GridStauLSP->SetBinContent(83703,1);
   GridStauLSP->SetBinContent(83704,1);
   GridStauLSP->SetBinContent(83705,1);
   GridStauLSP->SetBinContent(83706,1);
   GridStauLSP->SetBinContent(83707,1);
   GridStauLSP->SetBinContent(83708,1);
   GridStauLSP->SetBinContent(83709,1);
   GridStauLSP->SetBinContent(83710,1);
   GridStauLSP->SetBinContent(83711,1);
   GridStauLSP->SetBinContent(83712,1);
   GridStauLSP->SetBinContent(83713,1);
   GridStauLSP->SetBinContent(83714,1);
   GridStauLSP->SetBinContent(83715,1);
   GridStauLSP->SetBinContent(83716,1);
   GridStauLSP->SetBinContent(83717,1);
   GridStauLSP->SetBinContent(83718,1);
   GridStauLSP->SetBinContent(83719,1);
   GridStauLSP->SetBinContent(83720,1);
   GridStauLSP->SetBinContent(83721,1);
   GridStauLSP->SetBinContent(83722,1);
   GridStauLSP->SetBinContent(83723,1);
   GridStauLSP->SetBinContent(83724,1);
   GridStauLSP->SetBinContent(83725,1);
   GridStauLSP->SetBinContent(83726,1);
   GridStauLSP->SetBinContent(83727,1);
   GridStauLSP->SetBinContent(83728,1);
   GridStauLSP->SetBinContent(83729,1);
   GridStauLSP->SetBinContent(83730,1);
   GridStauLSP->SetBinContent(83731,1);
   GridStauLSP->SetBinContent(83732,1);
   GridStauLSP->SetBinContent(83733,1);
   GridStauLSP->SetBinContent(83734,1);
   GridStauLSP->SetBinContent(83735,1);
   GridStauLSP->SetBinContent(83736,1);
   GridStauLSP->SetBinContent(83737,1);
   GridStauLSP->SetBinContent(83738,1);
   GridStauLSP->SetBinContent(83739,1);
   GridStauLSP->SetBinContent(83740,1);
   GridStauLSP->SetBinContent(83741,1);
   GridStauLSP->SetBinContent(83742,1);
   GridStauLSP->SetBinContent(83743,1);
   GridStauLSP->SetBinContent(83744,1);
   GridStauLSP->SetBinContent(83745,1);
   GridStauLSP->SetBinContent(84259,1);
   GridStauLSP->SetBinContent(84260,1);
   GridStauLSP->SetBinContent(84261,1);
   GridStauLSP->SetBinContent(84262,1);
   GridStauLSP->SetBinContent(84263,1);
   GridStauLSP->SetBinContent(84264,1);
   GridStauLSP->SetBinContent(84265,1);
   GridStauLSP->SetBinContent(84266,1);
   GridStauLSP->SetBinContent(84267,1);
   GridStauLSP->SetBinContent(84268,1);
   GridStauLSP->SetBinContent(84269,1);
   GridStauLSP->SetBinContent(84270,1);
   GridStauLSP->SetBinContent(84271,1);
   GridStauLSP->SetBinContent(84272,1);
   GridStauLSP->SetBinContent(84273,1);
   GridStauLSP->SetBinContent(84274,1);
   GridStauLSP->SetBinContent(84275,1);
   GridStauLSP->SetBinContent(84276,1);
   GridStauLSP->SetBinContent(84277,1);
   GridStauLSP->SetBinContent(84278,1);
   GridStauLSP->SetBinContent(84279,1);
   GridStauLSP->SetBinContent(84280,1);
   GridStauLSP->SetBinContent(84281,1);
   GridStauLSP->SetBinContent(84282,1);
   GridStauLSP->SetBinContent(84283,1);
   GridStauLSP->SetBinContent(84284,1);
   GridStauLSP->SetBinContent(84285,1);
   GridStauLSP->SetBinContent(84286,1);
   GridStauLSP->SetBinContent(84287,1);
   GridStauLSP->SetBinContent(84288,1);
   GridStauLSP->SetBinContent(84289,1);
   GridStauLSP->SetBinContent(84290,1);
   GridStauLSP->SetBinContent(84291,1);
   GridStauLSP->SetBinContent(84292,1);
   GridStauLSP->SetBinContent(84293,1);
   GridStauLSP->SetBinContent(84294,1);
   GridStauLSP->SetBinContent(84295,1);
   GridStauLSP->SetBinContent(84296,1);
   GridStauLSP->SetBinContent(84297,1);
   GridStauLSP->SetBinContent(84298,1);
   GridStauLSP->SetBinContent(84299,1);
   GridStauLSP->SetBinContent(84300,1);
   GridStauLSP->SetBinContent(84301,1);
   GridStauLSP->SetBinContent(84302,1);
   GridStauLSP->SetBinContent(84303,1);
   GridStauLSP->SetBinContent(84817,1);
   GridStauLSP->SetBinContent(84818,1);
   GridStauLSP->SetBinContent(84819,1);
   GridStauLSP->SetBinContent(84820,1);
   GridStauLSP->SetBinContent(84821,1);
   GridStauLSP->SetBinContent(84822,1);
   GridStauLSP->SetBinContent(84823,1);
   GridStauLSP->SetBinContent(84824,1);
   GridStauLSP->SetBinContent(84825,1);
   GridStauLSP->SetBinContent(84826,1);
   GridStauLSP->SetBinContent(84827,1);
   GridStauLSP->SetBinContent(84828,1);
   GridStauLSP->SetBinContent(84829,1);
   GridStauLSP->SetBinContent(84830,1);
   GridStauLSP->SetBinContent(84831,1);
   GridStauLSP->SetBinContent(84832,1);
   GridStauLSP->SetBinContent(84833,1);
   GridStauLSP->SetBinContent(84834,1);
   GridStauLSP->SetBinContent(84835,1);
   GridStauLSP->SetBinContent(84836,1);
   GridStauLSP->SetBinContent(84837,1);
   GridStauLSP->SetBinContent(84838,1);
   GridStauLSP->SetBinContent(84839,1);
   GridStauLSP->SetBinContent(84840,1);
   GridStauLSP->SetBinContent(84841,1);
   GridStauLSP->SetBinContent(84842,1);
   GridStauLSP->SetBinContent(84843,1);
   GridStauLSP->SetBinContent(84844,1);
   GridStauLSP->SetBinContent(84845,1);
   GridStauLSP->SetBinContent(84846,1);
   GridStauLSP->SetBinContent(84847,1);
   GridStauLSP->SetBinContent(84848,1);
   GridStauLSP->SetBinContent(84849,1);
   GridStauLSP->SetBinContent(84850,1);
   GridStauLSP->SetBinContent(84851,1);
   GridStauLSP->SetBinContent(84852,1);
   GridStauLSP->SetBinContent(84853,1);
   GridStauLSP->SetBinContent(84854,1);
   GridStauLSP->SetBinContent(84855,1);
   GridStauLSP->SetBinContent(84856,1);
   GridStauLSP->SetBinContent(84857,1);
   GridStauLSP->SetBinContent(84858,1);
   GridStauLSP->SetBinContent(84859,1);
   GridStauLSP->SetBinContent(84860,1);
   GridStauLSP->SetBinContent(84861,1);
   GridStauLSP->SetBinContent(84862,1);
   GridStauLSP->SetBinContent(85375,1);
   GridStauLSP->SetBinContent(85376,1);
   GridStauLSP->SetBinContent(85377,1);
   GridStauLSP->SetBinContent(85378,1);
   GridStauLSP->SetBinContent(85379,1);
   GridStauLSP->SetBinContent(85380,1);
   GridStauLSP->SetBinContent(85381,1);
   GridStauLSP->SetBinContent(85382,1);
   GridStauLSP->SetBinContent(85383,1);
   GridStauLSP->SetBinContent(85384,1);
   GridStauLSP->SetBinContent(85385,1);
   GridStauLSP->SetBinContent(85386,1);
   GridStauLSP->SetBinContent(85387,1);
   GridStauLSP->SetBinContent(85388,1);
   GridStauLSP->SetBinContent(85389,1);
   GridStauLSP->SetBinContent(85390,1);
   GridStauLSP->SetBinContent(85391,1);
   GridStauLSP->SetBinContent(85392,1);
   GridStauLSP->SetBinContent(85393,1);
   GridStauLSP->SetBinContent(85394,1);
   GridStauLSP->SetBinContent(85395,1);
   GridStauLSP->SetBinContent(85396,1);
   GridStauLSP->SetBinContent(85397,1);
   GridStauLSP->SetBinContent(85398,1);
   GridStauLSP->SetBinContent(85399,1);
   GridStauLSP->SetBinContent(85400,1);
   GridStauLSP->SetBinContent(85401,1);
   GridStauLSP->SetBinContent(85402,1);
   GridStauLSP->SetBinContent(85403,1);
   GridStauLSP->SetBinContent(85404,1);
   GridStauLSP->SetBinContent(85405,1);
   GridStauLSP->SetBinContent(85406,1);
   GridStauLSP->SetBinContent(85407,1);
   GridStauLSP->SetBinContent(85408,1);
   GridStauLSP->SetBinContent(85409,1);
   GridStauLSP->SetBinContent(85410,1);
   GridStauLSP->SetBinContent(85411,1);
   GridStauLSP->SetBinContent(85412,1);
   GridStauLSP->SetBinContent(85413,1);
   GridStauLSP->SetBinContent(85414,1);
   GridStauLSP->SetBinContent(85415,1);
   GridStauLSP->SetBinContent(85416,1);
   GridStauLSP->SetBinContent(85417,1);
   GridStauLSP->SetBinContent(85418,1);
   GridStauLSP->SetBinContent(85419,1);
   GridStauLSP->SetBinContent(85420,1);
   GridStauLSP->SetBinContent(85933,1);
   GridStauLSP->SetBinContent(85934,1);
   GridStauLSP->SetBinContent(85935,1);
   GridStauLSP->SetBinContent(85936,1);
   GridStauLSP->SetBinContent(85937,1);
   GridStauLSP->SetBinContent(85938,1);
   GridStauLSP->SetBinContent(85939,1);
   GridStauLSP->SetBinContent(85940,1);
   GridStauLSP->SetBinContent(85941,1);
   GridStauLSP->SetBinContent(85942,1);
   GridStauLSP->SetBinContent(85943,1);
   GridStauLSP->SetBinContent(85944,1);
   GridStauLSP->SetBinContent(85945,1);
   GridStauLSP->SetBinContent(85946,1);
   GridStauLSP->SetBinContent(85947,1);
   GridStauLSP->SetBinContent(85948,1);
   GridStauLSP->SetBinContent(85949,1);
   GridStauLSP->SetBinContent(85950,1);
   GridStauLSP->SetBinContent(85951,1);
   GridStauLSP->SetBinContent(85952,1);
   GridStauLSP->SetBinContent(85953,1);
   GridStauLSP->SetBinContent(85954,1);
   GridStauLSP->SetBinContent(85955,1);
   GridStauLSP->SetBinContent(85956,1);
   GridStauLSP->SetBinContent(85957,1);
   GridStauLSP->SetBinContent(85958,1);
   GridStauLSP->SetBinContent(85959,1);
   GridStauLSP->SetBinContent(85960,1);
   GridStauLSP->SetBinContent(85961,1);
   GridStauLSP->SetBinContent(85962,1);
   GridStauLSP->SetBinContent(85963,1);
   GridStauLSP->SetBinContent(85964,1);
   GridStauLSP->SetBinContent(85965,1);
   GridStauLSP->SetBinContent(85966,1);
   GridStauLSP->SetBinContent(85967,1);
   GridStauLSP->SetBinContent(85968,1);
   GridStauLSP->SetBinContent(85969,1);
   GridStauLSP->SetBinContent(85970,1);
   GridStauLSP->SetBinContent(85971,1);
   GridStauLSP->SetBinContent(85972,1);
   GridStauLSP->SetBinContent(85973,1);
   GridStauLSP->SetBinContent(85974,1);
   GridStauLSP->SetBinContent(85975,1);
   GridStauLSP->SetBinContent(85976,1);
   GridStauLSP->SetBinContent(85977,1);
   GridStauLSP->SetBinContent(85978,1);
   GridStauLSP->SetBinContent(86491,1);
   GridStauLSP->SetBinContent(86492,1);
   GridStauLSP->SetBinContent(86493,1);
   GridStauLSP->SetBinContent(86494,1);
   GridStauLSP->SetBinContent(86495,1);
   GridStauLSP->SetBinContent(86496,1);
   GridStauLSP->SetBinContent(86497,1);
   GridStauLSP->SetBinContent(86498,1);
   GridStauLSP->SetBinContent(86499,1);
   GridStauLSP->SetBinContent(86500,1);
   GridStauLSP->SetBinContent(86501,1);
   GridStauLSP->SetBinContent(86502,1);
   GridStauLSP->SetBinContent(86503,1);
   GridStauLSP->SetBinContent(86504,1);
   GridStauLSP->SetBinContent(86505,1);
   GridStauLSP->SetBinContent(86506,1);
   GridStauLSP->SetBinContent(86507,1);
   GridStauLSP->SetBinContent(86508,1);
   GridStauLSP->SetBinContent(86509,1);
   GridStauLSP->SetBinContent(86510,1);
   GridStauLSP->SetBinContent(86511,1);
   GridStauLSP->SetBinContent(86512,1);
   GridStauLSP->SetBinContent(86513,1);
   GridStauLSP->SetBinContent(86514,1);
   GridStauLSP->SetBinContent(86515,1);
   GridStauLSP->SetBinContent(86516,1);
   GridStauLSP->SetBinContent(86517,1);
   GridStauLSP->SetBinContent(86518,1);
   GridStauLSP->SetBinContent(86519,1);
   GridStauLSP->SetBinContent(86520,1);
   GridStauLSP->SetBinContent(86521,1);
   GridStauLSP->SetBinContent(86522,1);
   GridStauLSP->SetBinContent(86523,1);
   GridStauLSP->SetBinContent(86524,1);
   GridStauLSP->SetBinContent(86525,1);
   GridStauLSP->SetBinContent(86526,1);
   GridStauLSP->SetBinContent(86527,1);
   GridStauLSP->SetBinContent(86528,1);
   GridStauLSP->SetBinContent(86529,1);
   GridStauLSP->SetBinContent(86530,1);
   GridStauLSP->SetBinContent(86531,1);
   GridStauLSP->SetBinContent(86532,1);
   GridStauLSP->SetBinContent(86533,1);
   GridStauLSP->SetBinContent(86534,1);
   GridStauLSP->SetBinContent(86535,1);
   GridStauLSP->SetBinContent(86536,1);
   GridStauLSP->SetBinContent(86537,1);
   GridStauLSP->SetBinContent(87049,1);
   GridStauLSP->SetBinContent(87050,1);
   GridStauLSP->SetBinContent(87051,1);
   GridStauLSP->SetBinContent(87052,1);
   GridStauLSP->SetBinContent(87053,1);
   GridStauLSP->SetBinContent(87054,1);
   GridStauLSP->SetBinContent(87055,1);
   GridStauLSP->SetBinContent(87056,1);
   GridStauLSP->SetBinContent(87057,1);
   GridStauLSP->SetBinContent(87058,1);
   GridStauLSP->SetBinContent(87059,1);
   GridStauLSP->SetBinContent(87060,1);
   GridStauLSP->SetBinContent(87061,1);
   GridStauLSP->SetBinContent(87062,1);
   GridStauLSP->SetBinContent(87063,1);
   GridStauLSP->SetBinContent(87064,1);
   GridStauLSP->SetBinContent(87065,1);
   GridStauLSP->SetBinContent(87066,1);
   GridStauLSP->SetBinContent(87067,1);
   GridStauLSP->SetBinContent(87068,1);
   GridStauLSP->SetBinContent(87069,1);
   GridStauLSP->SetBinContent(87070,1);
   GridStauLSP->SetBinContent(87071,1);
   GridStauLSP->SetBinContent(87072,1);
   GridStauLSP->SetBinContent(87073,1);
   GridStauLSP->SetBinContent(87074,1);
   GridStauLSP->SetBinContent(87075,1);
   GridStauLSP->SetBinContent(87076,1);
   GridStauLSP->SetBinContent(87077,1);
   GridStauLSP->SetBinContent(87078,1);
   GridStauLSP->SetBinContent(87079,1);
   GridStauLSP->SetBinContent(87080,1);
   GridStauLSP->SetBinContent(87081,1);
   GridStauLSP->SetBinContent(87082,1);
   GridStauLSP->SetBinContent(87083,1);
   GridStauLSP->SetBinContent(87084,1);
   GridStauLSP->SetBinContent(87085,1);
   GridStauLSP->SetBinContent(87086,1);
   GridStauLSP->SetBinContent(87087,1);
   GridStauLSP->SetBinContent(87088,1);
   GridStauLSP->SetBinContent(87089,1);
   GridStauLSP->SetBinContent(87090,1);
   GridStauLSP->SetBinContent(87091,1);
   GridStauLSP->SetBinContent(87092,1);
   GridStauLSP->SetBinContent(87093,1);
   GridStauLSP->SetBinContent(87094,1);
   GridStauLSP->SetBinContent(87095,1);
   GridStauLSP->SetBinContent(87607,1);
   GridStauLSP->SetBinContent(87608,1);
   GridStauLSP->SetBinContent(87609,1);
   GridStauLSP->SetBinContent(87610,1);
   GridStauLSP->SetBinContent(87611,1);
   GridStauLSP->SetBinContent(87612,1);
   GridStauLSP->SetBinContent(87613,1);
   GridStauLSP->SetBinContent(87614,1);
   GridStauLSP->SetBinContent(87615,1);
   GridStauLSP->SetBinContent(87616,1);
   GridStauLSP->SetBinContent(87617,1);
   GridStauLSP->SetBinContent(87618,1);
   GridStauLSP->SetBinContent(87619,1);
   GridStauLSP->SetBinContent(87620,1);
   GridStauLSP->SetBinContent(87621,1);
   GridStauLSP->SetBinContent(87622,1);
   GridStauLSP->SetBinContent(87623,1);
   GridStauLSP->SetBinContent(87624,1);
   GridStauLSP->SetBinContent(87625,1);
   GridStauLSP->SetBinContent(87626,1);
   GridStauLSP->SetBinContent(87627,1);
   GridStauLSP->SetBinContent(87628,1);
   GridStauLSP->SetBinContent(87629,1);
   GridStauLSP->SetBinContent(87630,1);
   GridStauLSP->SetBinContent(87631,1);
   GridStauLSP->SetBinContent(87632,1);
   GridStauLSP->SetBinContent(87633,1);
   GridStauLSP->SetBinContent(87634,1);
   GridStauLSP->SetBinContent(87635,1);
   GridStauLSP->SetBinContent(87636,1);
   GridStauLSP->SetBinContent(87637,1);
   GridStauLSP->SetBinContent(87638,1);
   GridStauLSP->SetBinContent(87639,1);
   GridStauLSP->SetBinContent(87640,1);
   GridStauLSP->SetBinContent(87641,1);
   GridStauLSP->SetBinContent(87642,1);
   GridStauLSP->SetBinContent(87643,1);
   GridStauLSP->SetBinContent(87644,1);
   GridStauLSP->SetBinContent(87645,1);
   GridStauLSP->SetBinContent(87646,1);
   GridStauLSP->SetBinContent(87647,1);
   GridStauLSP->SetBinContent(87648,1);
   GridStauLSP->SetBinContent(87649,1);
   GridStauLSP->SetBinContent(87650,1);
   GridStauLSP->SetBinContent(87651,1);
   GridStauLSP->SetBinContent(87652,1);
   GridStauLSP->SetBinContent(87653,1);
   GridStauLSP->SetBinContent(88165,1);
   GridStauLSP->SetBinContent(88166,1);
   GridStauLSP->SetBinContent(88167,1);
   GridStauLSP->SetBinContent(88168,1);
   GridStauLSP->SetBinContent(88169,1);
   GridStauLSP->SetBinContent(88170,1);
   GridStauLSP->SetBinContent(88171,1);
   GridStauLSP->SetBinContent(88172,1);
   GridStauLSP->SetBinContent(88173,1);
   GridStauLSP->SetBinContent(88174,1);
   GridStauLSP->SetBinContent(88175,1);
   GridStauLSP->SetBinContent(88176,1);
   GridStauLSP->SetBinContent(88177,1);
   GridStauLSP->SetBinContent(88178,1);
   GridStauLSP->SetBinContent(88179,1);
   GridStauLSP->SetBinContent(88180,1);
   GridStauLSP->SetBinContent(88181,1);
   GridStauLSP->SetBinContent(88182,1);
   GridStauLSP->SetBinContent(88183,1);
   GridStauLSP->SetBinContent(88184,1);
   GridStauLSP->SetBinContent(88185,1);
   GridStauLSP->SetBinContent(88186,1);
   GridStauLSP->SetBinContent(88187,1);
   GridStauLSP->SetBinContent(88188,1);
   GridStauLSP->SetBinContent(88189,1);
   GridStauLSP->SetBinContent(88190,1);
   GridStauLSP->SetBinContent(88191,1);
   GridStauLSP->SetBinContent(88192,1);
   GridStauLSP->SetBinContent(88193,1);
   GridStauLSP->SetBinContent(88194,1);
   GridStauLSP->SetBinContent(88195,1);
   GridStauLSP->SetBinContent(88196,1);
   GridStauLSP->SetBinContent(88197,1);
   GridStauLSP->SetBinContent(88198,1);
   GridStauLSP->SetBinContent(88199,1);
   GridStauLSP->SetBinContent(88200,1);
   GridStauLSP->SetBinContent(88201,1);
   GridStauLSP->SetBinContent(88202,1);
   GridStauLSP->SetBinContent(88203,1);
   GridStauLSP->SetBinContent(88204,1);
   GridStauLSP->SetBinContent(88205,1);
   GridStauLSP->SetBinContent(88206,1);
   GridStauLSP->SetBinContent(88207,1);
   GridStauLSP->SetBinContent(88208,1);
   GridStauLSP->SetBinContent(88209,1);
   GridStauLSP->SetBinContent(88210,1);
   GridStauLSP->SetBinContent(88211,1);
   GridStauLSP->SetBinContent(88212,1);
   GridStauLSP->SetBinContent(88723,1);
   GridStauLSP->SetBinContent(88724,1);
   GridStauLSP->SetBinContent(88725,1);
   GridStauLSP->SetBinContent(88726,1);
   GridStauLSP->SetBinContent(88727,1);
   GridStauLSP->SetBinContent(88728,1);
   GridStauLSP->SetBinContent(88729,1);
   GridStauLSP->SetBinContent(88730,1);
   GridStauLSP->SetBinContent(88731,1);
   GridStauLSP->SetBinContent(88732,1);
   GridStauLSP->SetBinContent(88733,1);
   GridStauLSP->SetBinContent(88734,1);
   GridStauLSP->SetBinContent(88735,1);
   GridStauLSP->SetBinContent(88736,1);
   GridStauLSP->SetBinContent(88737,1);
   GridStauLSP->SetBinContent(88738,1);
   GridStauLSP->SetBinContent(88739,1);
   GridStauLSP->SetBinContent(88740,1);
   GridStauLSP->SetBinContent(88741,1);
   GridStauLSP->SetBinContent(88742,1);
   GridStauLSP->SetBinContent(88743,1);
   GridStauLSP->SetBinContent(88744,1);
   GridStauLSP->SetBinContent(88745,1);
   GridStauLSP->SetBinContent(88746,1);
   GridStauLSP->SetBinContent(88747,1);
   GridStauLSP->SetBinContent(88748,1);
   GridStauLSP->SetBinContent(88749,1);
   GridStauLSP->SetBinContent(88750,1);
   GridStauLSP->SetBinContent(88751,1);
   GridStauLSP->SetBinContent(88752,1);
   GridStauLSP->SetBinContent(88753,1);
   GridStauLSP->SetBinContent(88754,1);
   GridStauLSP->SetBinContent(88755,1);
   GridStauLSP->SetBinContent(88756,1);
   GridStauLSP->SetBinContent(88757,1);
   GridStauLSP->SetBinContent(88758,1);
   GridStauLSP->SetBinContent(88759,1);
   GridStauLSP->SetBinContent(88760,1);
   GridStauLSP->SetBinContent(88761,1);
   GridStauLSP->SetBinContent(88762,1);
   GridStauLSP->SetBinContent(88763,1);
   GridStauLSP->SetBinContent(88764,1);
   GridStauLSP->SetBinContent(88765,1);
   GridStauLSP->SetBinContent(88766,1);
   GridStauLSP->SetBinContent(88767,1);
   GridStauLSP->SetBinContent(88768,1);
   GridStauLSP->SetBinContent(88769,1);
   GridStauLSP->SetBinContent(88770,1);
   GridStauLSP->SetBinContent(89281,1);
   GridStauLSP->SetBinContent(89282,1);
   GridStauLSP->SetBinContent(89283,1);
   GridStauLSP->SetBinContent(89284,1);
   GridStauLSP->SetBinContent(89285,1);
   GridStauLSP->SetBinContent(89286,1);
   GridStauLSP->SetBinContent(89287,1);
   GridStauLSP->SetBinContent(89288,1);
   GridStauLSP->SetBinContent(89289,1);
   GridStauLSP->SetBinContent(89290,1);
   GridStauLSP->SetBinContent(89291,1);
   GridStauLSP->SetBinContent(89292,1);
   GridStauLSP->SetBinContent(89293,1);
   GridStauLSP->SetBinContent(89294,1);
   GridStauLSP->SetBinContent(89295,1);
   GridStauLSP->SetBinContent(89296,1);
   GridStauLSP->SetBinContent(89297,1);
   GridStauLSP->SetBinContent(89298,1);
   GridStauLSP->SetBinContent(89299,1);
   GridStauLSP->SetBinContent(89300,1);
   GridStauLSP->SetBinContent(89301,1);
   GridStauLSP->SetBinContent(89302,1);
   GridStauLSP->SetBinContent(89303,1);
   GridStauLSP->SetBinContent(89304,1);
   GridStauLSP->SetBinContent(89305,1);
   GridStauLSP->SetBinContent(89306,1);
   GridStauLSP->SetBinContent(89307,1);
   GridStauLSP->SetBinContent(89308,1);
   GridStauLSP->SetBinContent(89309,1);
   GridStauLSP->SetBinContent(89310,1);
   GridStauLSP->SetBinContent(89311,1);
   GridStauLSP->SetBinContent(89312,1);
   GridStauLSP->SetBinContent(89313,1);
   GridStauLSP->SetBinContent(89314,1);
   GridStauLSP->SetBinContent(89315,1);
   GridStauLSP->SetBinContent(89316,1);
   GridStauLSP->SetBinContent(89317,1);
   GridStauLSP->SetBinContent(89318,1);
   GridStauLSP->SetBinContent(89319,1);
   GridStauLSP->SetBinContent(89320,1);
   GridStauLSP->SetBinContent(89321,1);
   GridStauLSP->SetBinContent(89322,1);
   GridStauLSP->SetBinContent(89323,1);
   GridStauLSP->SetBinContent(89324,1);
   GridStauLSP->SetBinContent(89325,1);
   GridStauLSP->SetBinContent(89326,1);
   GridStauLSP->SetBinContent(89327,1);
   GridStauLSP->SetBinContent(89328,1);
   GridStauLSP->SetBinContent(89839,1);
   GridStauLSP->SetBinContent(89840,1);
   GridStauLSP->SetBinContent(89841,1);
   GridStauLSP->SetBinContent(89842,1);
   GridStauLSP->SetBinContent(89843,1);
   GridStauLSP->SetBinContent(89844,1);
   GridStauLSP->SetBinContent(89845,1);
   GridStauLSP->SetBinContent(89846,1);
   GridStauLSP->SetBinContent(89847,1);
   GridStauLSP->SetBinContent(89848,1);
   GridStauLSP->SetBinContent(89849,1);
   GridStauLSP->SetBinContent(89850,1);
   GridStauLSP->SetBinContent(89851,1);
   GridStauLSP->SetBinContent(89852,1);
   GridStauLSP->SetBinContent(89853,1);
   GridStauLSP->SetBinContent(89854,1);
   GridStauLSP->SetBinContent(89855,1);
   GridStauLSP->SetBinContent(89856,1);
   GridStauLSP->SetBinContent(89857,1);
   GridStauLSP->SetBinContent(89858,1);
   GridStauLSP->SetBinContent(89859,1);
   GridStauLSP->SetBinContent(89860,1);
   GridStauLSP->SetBinContent(89861,1);
   GridStauLSP->SetBinContent(89862,1);
   GridStauLSP->SetBinContent(89863,1);
   GridStauLSP->SetBinContent(89864,1);
   GridStauLSP->SetBinContent(89865,1);
   GridStauLSP->SetBinContent(89866,1);
   GridStauLSP->SetBinContent(89867,1);
   GridStauLSP->SetBinContent(89868,1);
   GridStauLSP->SetBinContent(89869,1);
   GridStauLSP->SetBinContent(89870,1);
   GridStauLSP->SetBinContent(89871,1);
   GridStauLSP->SetBinContent(89872,1);
   GridStauLSP->SetBinContent(89873,1);
   GridStauLSP->SetBinContent(89874,1);
   GridStauLSP->SetBinContent(89875,1);
   GridStauLSP->SetBinContent(89876,1);
   GridStauLSP->SetBinContent(89877,1);
   GridStauLSP->SetBinContent(89878,1);
   GridStauLSP->SetBinContent(89879,1);
   GridStauLSP->SetBinContent(89880,1);
   GridStauLSP->SetBinContent(89881,1);
   GridStauLSP->SetBinContent(89882,1);
   GridStauLSP->SetBinContent(89883,1);
   GridStauLSP->SetBinContent(89884,1);
   GridStauLSP->SetBinContent(89885,1);
   GridStauLSP->SetBinContent(89886,1);
   GridStauLSP->SetBinContent(89887,1);
   GridStauLSP->SetBinContent(90397,1);
   GridStauLSP->SetBinContent(90398,1);
   GridStauLSP->SetBinContent(90399,1);
   GridStauLSP->SetBinContent(90400,1);
   GridStauLSP->SetBinContent(90401,1);
   GridStauLSP->SetBinContent(90402,1);
   GridStauLSP->SetBinContent(90403,1);
   GridStauLSP->SetBinContent(90404,1);
   GridStauLSP->SetBinContent(90405,1);
   GridStauLSP->SetBinContent(90406,1);
   GridStauLSP->SetBinContent(90407,1);
   GridStauLSP->SetBinContent(90408,1);
   GridStauLSP->SetBinContent(90409,1);
   GridStauLSP->SetBinContent(90410,1);
   GridStauLSP->SetBinContent(90411,1);
   GridStauLSP->SetBinContent(90412,1);
   GridStauLSP->SetBinContent(90413,1);
   GridStauLSP->SetBinContent(90414,1);
   GridStauLSP->SetBinContent(90415,1);
   GridStauLSP->SetBinContent(90416,1);
   GridStauLSP->SetBinContent(90417,1);
   GridStauLSP->SetBinContent(90418,1);
   GridStauLSP->SetBinContent(90419,1);
   GridStauLSP->SetBinContent(90420,1);
   GridStauLSP->SetBinContent(90421,1);
   GridStauLSP->SetBinContent(90422,1);
   GridStauLSP->SetBinContent(90423,1);
   GridStauLSP->SetBinContent(90424,1);
   GridStauLSP->SetBinContent(90425,1);
   GridStauLSP->SetBinContent(90426,1);
   GridStauLSP->SetBinContent(90427,1);
   GridStauLSP->SetBinContent(90428,1);
   GridStauLSP->SetBinContent(90429,1);
   GridStauLSP->SetBinContent(90430,1);
   GridStauLSP->SetBinContent(90431,1);
   GridStauLSP->SetBinContent(90432,1);
   GridStauLSP->SetBinContent(90433,1);
   GridStauLSP->SetBinContent(90434,1);
   GridStauLSP->SetBinContent(90435,1);
   GridStauLSP->SetBinContent(90436,1);
   GridStauLSP->SetBinContent(90437,1);
   GridStauLSP->SetBinContent(90438,1);
   GridStauLSP->SetBinContent(90439,1);
   GridStauLSP->SetBinContent(90440,1);
   GridStauLSP->SetBinContent(90441,1);
   GridStauLSP->SetBinContent(90442,1);
   GridStauLSP->SetBinContent(90443,1);
   GridStauLSP->SetBinContent(90444,1);
   GridStauLSP->SetBinContent(90445,1);
   GridStauLSP->SetBinContent(90955,1);
   GridStauLSP->SetBinContent(90956,1);
   GridStauLSP->SetBinContent(90957,1);
   GridStauLSP->SetBinContent(90958,1);
   GridStauLSP->SetBinContent(90959,1);
   GridStauLSP->SetBinContent(90960,1);
   GridStauLSP->SetBinContent(90961,1);
   GridStauLSP->SetBinContent(90962,1);
   GridStauLSP->SetBinContent(90963,1);
   GridStauLSP->SetBinContent(90964,1);
   GridStauLSP->SetBinContent(90965,1);
   GridStauLSP->SetBinContent(90966,1);
   GridStauLSP->SetBinContent(90967,1);
   GridStauLSP->SetBinContent(90968,1);
   GridStauLSP->SetBinContent(90969,1);
   GridStauLSP->SetBinContent(90970,1);
   GridStauLSP->SetBinContent(90971,1);
   GridStauLSP->SetBinContent(90972,1);
   GridStauLSP->SetBinContent(90973,1);
   GridStauLSP->SetBinContent(90974,1);
   GridStauLSP->SetBinContent(90975,1);
   GridStauLSP->SetBinContent(90976,1);
   GridStauLSP->SetBinContent(90977,1);
   GridStauLSP->SetBinContent(90978,1);
   GridStauLSP->SetBinContent(90979,1);
   GridStauLSP->SetBinContent(90980,1);
   GridStauLSP->SetBinContent(90981,1);
   GridStauLSP->SetBinContent(90982,1);
   GridStauLSP->SetBinContent(90983,1);
   GridStauLSP->SetBinContent(90984,1);
   GridStauLSP->SetBinContent(90985,1);
   GridStauLSP->SetBinContent(90986,1);
   GridStauLSP->SetBinContent(90987,1);
   GridStauLSP->SetBinContent(90988,1);
   GridStauLSP->SetBinContent(90989,1);
   GridStauLSP->SetBinContent(90990,1);
   GridStauLSP->SetBinContent(90991,1);
   GridStauLSP->SetBinContent(90992,1);
   GridStauLSP->SetBinContent(90993,1);
   GridStauLSP->SetBinContent(90994,1);
   GridStauLSP->SetBinContent(90995,1);
   GridStauLSP->SetBinContent(90996,1);
   GridStauLSP->SetBinContent(90997,1);
   GridStauLSP->SetBinContent(90998,1);
   GridStauLSP->SetBinContent(90999,1);
   GridStauLSP->SetBinContent(91000,1);
   GridStauLSP->SetBinContent(91001,1);
   GridStauLSP->SetBinContent(91002,1);
   GridStauLSP->SetBinContent(91003,1);
   GridStauLSP->SetBinContent(91513,1);
   GridStauLSP->SetBinContent(91514,1);
   GridStauLSP->SetBinContent(91515,1);
   GridStauLSP->SetBinContent(91516,1);
   GridStauLSP->SetBinContent(91517,1);
   GridStauLSP->SetBinContent(91518,1);
   GridStauLSP->SetBinContent(91519,1);
   GridStauLSP->SetBinContent(91520,1);
   GridStauLSP->SetBinContent(91521,1);
   GridStauLSP->SetBinContent(91522,1);
   GridStauLSP->SetBinContent(91523,1);
   GridStauLSP->SetBinContent(91524,1);
   GridStauLSP->SetBinContent(91525,1);
   GridStauLSP->SetBinContent(91526,1);
   GridStauLSP->SetBinContent(91527,1);
   GridStauLSP->SetBinContent(91528,1);
   GridStauLSP->SetBinContent(91529,1);
   GridStauLSP->SetBinContent(91530,1);
   GridStauLSP->SetBinContent(91531,1);
   GridStauLSP->SetBinContent(91532,1);
   GridStauLSP->SetBinContent(91533,1);
   GridStauLSP->SetBinContent(91534,1);
   GridStauLSP->SetBinContent(91535,1);
   GridStauLSP->SetBinContent(91536,1);
   GridStauLSP->SetBinContent(91537,1);
   GridStauLSP->SetBinContent(91538,1);
   GridStauLSP->SetBinContent(91539,1);
   GridStauLSP->SetBinContent(91540,1);
   GridStauLSP->SetBinContent(91541,1);
   GridStauLSP->SetBinContent(91542,1);
   GridStauLSP->SetBinContent(91543,1);
   GridStauLSP->SetBinContent(91544,1);
   GridStauLSP->SetBinContent(91545,1);
   GridStauLSP->SetBinContent(91546,1);
   GridStauLSP->SetBinContent(91547,1);
   GridStauLSP->SetBinContent(91548,1);
   GridStauLSP->SetBinContent(91549,1);
   GridStauLSP->SetBinContent(91550,1);
   GridStauLSP->SetBinContent(91551,1);
   GridStauLSP->SetBinContent(91552,1);
   GridStauLSP->SetBinContent(91553,1);
   GridStauLSP->SetBinContent(91554,1);
   GridStauLSP->SetBinContent(91555,1);
   GridStauLSP->SetBinContent(91556,1);
   GridStauLSP->SetBinContent(91557,1);
   GridStauLSP->SetBinContent(91558,1);
   GridStauLSP->SetBinContent(91559,1);
   GridStauLSP->SetBinContent(91560,1);
   GridStauLSP->SetBinContent(91561,1);
   GridStauLSP->SetBinContent(91562,1);
   GridStauLSP->SetBinContent(92071,1);
   GridStauLSP->SetBinContent(92072,1);
   GridStauLSP->SetBinContent(92073,1);
   GridStauLSP->SetBinContent(92074,1);
   GridStauLSP->SetBinContent(92075,1);
   GridStauLSP->SetBinContent(92076,1);
   GridStauLSP->SetBinContent(92077,1);
   GridStauLSP->SetBinContent(92078,1);
   GridStauLSP->SetBinContent(92079,1);
   GridStauLSP->SetBinContent(92080,1);
   GridStauLSP->SetBinContent(92081,1);
   GridStauLSP->SetBinContent(92082,1);
   GridStauLSP->SetBinContent(92083,1);
   GridStauLSP->SetBinContent(92084,1);
   GridStauLSP->SetBinContent(92085,1);
   GridStauLSP->SetBinContent(92086,1);
   GridStauLSP->SetBinContent(92087,1);
   GridStauLSP->SetBinContent(92088,1);
   GridStauLSP->SetBinContent(92089,1);
   GridStauLSP->SetBinContent(92090,1);
   GridStauLSP->SetBinContent(92091,1);
   GridStauLSP->SetBinContent(92092,1);
   GridStauLSP->SetBinContent(92093,1);
   GridStauLSP->SetBinContent(92094,1);
   GridStauLSP->SetBinContent(92095,1);
   GridStauLSP->SetBinContent(92096,1);
   GridStauLSP->SetBinContent(92097,1);
   GridStauLSP->SetBinContent(92098,1);
   GridStauLSP->SetBinContent(92099,1);
   GridStauLSP->SetBinContent(92100,1);
   GridStauLSP->SetBinContent(92101,1);
   GridStauLSP->SetBinContent(92102,1);
   GridStauLSP->SetBinContent(92103,1);
   GridStauLSP->SetBinContent(92104,1);
   GridStauLSP->SetBinContent(92105,1);
   GridStauLSP->SetBinContent(92106,1);
   GridStauLSP->SetBinContent(92107,1);
   GridStauLSP->SetBinContent(92108,1);
   GridStauLSP->SetBinContent(92109,1);
   GridStauLSP->SetBinContent(92110,1);
   GridStauLSP->SetBinContent(92111,1);
   GridStauLSP->SetBinContent(92112,1);
   GridStauLSP->SetBinContent(92113,1);
   GridStauLSP->SetBinContent(92114,1);
   GridStauLSP->SetBinContent(92115,1);
   GridStauLSP->SetBinContent(92116,1);
   GridStauLSP->SetBinContent(92117,1);
   GridStauLSP->SetBinContent(92118,1);
   GridStauLSP->SetBinContent(92119,1);
   GridStauLSP->SetBinContent(92120,1);
   GridStauLSP->SetBinContent(92629,1);
   GridStauLSP->SetBinContent(92630,1);
   GridStauLSP->SetBinContent(92631,1);
   GridStauLSP->SetBinContent(92632,1);
   GridStauLSP->SetBinContent(92633,1);
   GridStauLSP->SetBinContent(92634,1);
   GridStauLSP->SetBinContent(92635,1);
   GridStauLSP->SetBinContent(92636,1);
   GridStauLSP->SetBinContent(92637,1);
   GridStauLSP->SetBinContent(92638,1);
   GridStauLSP->SetBinContent(92639,1);
   GridStauLSP->SetBinContent(92640,1);
   GridStauLSP->SetBinContent(92641,1);
   GridStauLSP->SetBinContent(92642,1);
   GridStauLSP->SetBinContent(92643,1);
   GridStauLSP->SetBinContent(92644,1);
   GridStauLSP->SetBinContent(92645,1);
   GridStauLSP->SetBinContent(92646,1);
   GridStauLSP->SetBinContent(92647,1);
   GridStauLSP->SetBinContent(92648,1);
   GridStauLSP->SetBinContent(92649,1);
   GridStauLSP->SetBinContent(92650,1);
   GridStauLSP->SetBinContent(92651,1);
   GridStauLSP->SetBinContent(92652,1);
   GridStauLSP->SetBinContent(92653,1);
   GridStauLSP->SetBinContent(92654,1);
   GridStauLSP->SetBinContent(92655,1);
   GridStauLSP->SetBinContent(92656,1);
   GridStauLSP->SetBinContent(92657,1);
   GridStauLSP->SetBinContent(92658,1);
   GridStauLSP->SetBinContent(92659,1);
   GridStauLSP->SetBinContent(92660,1);
   GridStauLSP->SetBinContent(92661,1);
   GridStauLSP->SetBinContent(92662,1);
   GridStauLSP->SetBinContent(92663,1);
   GridStauLSP->SetBinContent(92664,1);
   GridStauLSP->SetBinContent(92665,1);
   GridStauLSP->SetBinContent(92666,1);
   GridStauLSP->SetBinContent(92667,1);
   GridStauLSP->SetBinContent(92668,1);
   GridStauLSP->SetBinContent(92669,1);
   GridStauLSP->SetBinContent(92670,1);
   GridStauLSP->SetBinContent(92671,1);
   GridStauLSP->SetBinContent(92672,1);
   GridStauLSP->SetBinContent(92673,1);
   GridStauLSP->SetBinContent(92674,1);
   GridStauLSP->SetBinContent(92675,1);
   GridStauLSP->SetBinContent(92676,1);
   GridStauLSP->SetBinContent(92677,1);
   GridStauLSP->SetBinContent(92678,1);
   GridStauLSP->SetBinContent(92679,1);
   GridStauLSP->SetBinContent(93187,1);
   GridStauLSP->SetBinContent(93188,1);
   GridStauLSP->SetBinContent(93189,1);
   GridStauLSP->SetBinContent(93190,1);
   GridStauLSP->SetBinContent(93191,1);
   GridStauLSP->SetBinContent(93192,1);
   GridStauLSP->SetBinContent(93193,1);
   GridStauLSP->SetBinContent(93194,1);
   GridStauLSP->SetBinContent(93195,1);
   GridStauLSP->SetBinContent(93196,1);
   GridStauLSP->SetBinContent(93197,1);
   GridStauLSP->SetBinContent(93198,1);
   GridStauLSP->SetBinContent(93199,1);
   GridStauLSP->SetBinContent(93200,1);
   GridStauLSP->SetBinContent(93201,1);
   GridStauLSP->SetBinContent(93202,1);
   GridStauLSP->SetBinContent(93203,1);
   GridStauLSP->SetBinContent(93204,1);
   GridStauLSP->SetBinContent(93205,1);
   GridStauLSP->SetBinContent(93206,1);
   GridStauLSP->SetBinContent(93207,1);
   GridStauLSP->SetBinContent(93208,1);
   GridStauLSP->SetBinContent(93209,1);
   GridStauLSP->SetBinContent(93210,1);
   GridStauLSP->SetBinContent(93211,1);
   GridStauLSP->SetBinContent(93212,1);
   GridStauLSP->SetBinContent(93213,1);
   GridStauLSP->SetBinContent(93214,1);
   GridStauLSP->SetBinContent(93215,1);
   GridStauLSP->SetBinContent(93216,1);
   GridStauLSP->SetBinContent(93217,1);
   GridStauLSP->SetBinContent(93218,1);
   GridStauLSP->SetBinContent(93219,1);
   GridStauLSP->SetBinContent(93220,1);
   GridStauLSP->SetBinContent(93221,1);
   GridStauLSP->SetBinContent(93222,1);
   GridStauLSP->SetBinContent(93223,1);
   GridStauLSP->SetBinContent(93224,1);
   GridStauLSP->SetBinContent(93225,1);
   GridStauLSP->SetBinContent(93226,1);
   GridStauLSP->SetBinContent(93227,1);
   GridStauLSP->SetBinContent(93228,1);
   GridStauLSP->SetBinContent(93229,1);
   GridStauLSP->SetBinContent(93230,1);
   GridStauLSP->SetBinContent(93231,1);
   GridStauLSP->SetBinContent(93232,1);
   GridStauLSP->SetBinContent(93233,1);
   GridStauLSP->SetBinContent(93234,1);
   GridStauLSP->SetBinContent(93235,1);
   GridStauLSP->SetBinContent(93236,1);
   GridStauLSP->SetBinContent(93237,1);
   GridStauLSP->SetBinContent(93745,1);
   GridStauLSP->SetBinContent(93746,1);
   GridStauLSP->SetBinContent(93747,1);
   GridStauLSP->SetBinContent(93748,1);
   GridStauLSP->SetBinContent(93749,1);
   GridStauLSP->SetBinContent(93750,1);
   GridStauLSP->SetBinContent(93751,1);
   GridStauLSP->SetBinContent(93752,1);
   GridStauLSP->SetBinContent(93753,1);
   GridStauLSP->SetBinContent(93754,1);
   GridStauLSP->SetBinContent(93755,1);
   GridStauLSP->SetBinContent(93756,1);
   GridStauLSP->SetBinContent(93757,1);
   GridStauLSP->SetBinContent(93758,1);
   GridStauLSP->SetBinContent(93759,1);
   GridStauLSP->SetBinContent(93760,1);
   GridStauLSP->SetBinContent(93761,1);
   GridStauLSP->SetBinContent(93762,1);
   GridStauLSP->SetBinContent(93763,1);
   GridStauLSP->SetBinContent(93764,1);
   GridStauLSP->SetBinContent(93765,1);
   GridStauLSP->SetBinContent(93766,1);
   GridStauLSP->SetBinContent(93767,1);
   GridStauLSP->SetBinContent(93768,1);
   GridStauLSP->SetBinContent(93769,1);
   GridStauLSP->SetBinContent(93770,1);
   GridStauLSP->SetBinContent(93771,1);
   GridStauLSP->SetBinContent(93772,1);
   GridStauLSP->SetBinContent(93773,1);
   GridStauLSP->SetBinContent(93774,1);
   GridStauLSP->SetBinContent(93775,1);
   GridStauLSP->SetBinContent(93776,1);
   GridStauLSP->SetBinContent(93777,1);
   GridStauLSP->SetBinContent(93778,1);
   GridStauLSP->SetBinContent(93779,1);
   GridStauLSP->SetBinContent(93780,1);
   GridStauLSP->SetBinContent(93781,1);
   GridStauLSP->SetBinContent(93782,1);
   GridStauLSP->SetBinContent(93783,1);
   GridStauLSP->SetBinContent(93784,1);
   GridStauLSP->SetBinContent(93785,1);
   GridStauLSP->SetBinContent(93786,1);
   GridStauLSP->SetBinContent(93787,1);
   GridStauLSP->SetBinContent(93788,1);
   GridStauLSP->SetBinContent(93789,1);
   GridStauLSP->SetBinContent(93790,1);
   GridStauLSP->SetBinContent(93791,1);
   GridStauLSP->SetBinContent(93792,1);
   GridStauLSP->SetBinContent(93793,1);
   GridStauLSP->SetBinContent(93794,1);
   GridStauLSP->SetBinContent(93795,1);
   GridStauLSP->SetBinContent(94303,1);
   GridStauLSP->SetBinContent(94304,1);
   GridStauLSP->SetBinContent(94305,1);
   GridStauLSP->SetBinContent(94306,1);
   GridStauLSP->SetBinContent(94307,1);
   GridStauLSP->SetBinContent(94308,1);
   GridStauLSP->SetBinContent(94309,1);
   GridStauLSP->SetBinContent(94310,1);
   GridStauLSP->SetBinContent(94311,1);
   GridStauLSP->SetBinContent(94312,1);
   GridStauLSP->SetBinContent(94313,1);
   GridStauLSP->SetBinContent(94314,1);
   GridStauLSP->SetBinContent(94315,1);
   GridStauLSP->SetBinContent(94316,1);
   GridStauLSP->SetBinContent(94317,1);
   GridStauLSP->SetBinContent(94318,1);
   GridStauLSP->SetBinContent(94319,1);
   GridStauLSP->SetBinContent(94320,1);
   GridStauLSP->SetBinContent(94321,1);
   GridStauLSP->SetBinContent(94322,1);
   GridStauLSP->SetBinContent(94323,1);
   GridStauLSP->SetBinContent(94324,1);
   GridStauLSP->SetBinContent(94325,1);
   GridStauLSP->SetBinContent(94326,1);
   GridStauLSP->SetBinContent(94327,1);
   GridStauLSP->SetBinContent(94328,1);
   GridStauLSP->SetBinContent(94329,1);
   GridStauLSP->SetBinContent(94330,1);
   GridStauLSP->SetBinContent(94331,1);
   GridStauLSP->SetBinContent(94332,1);
   GridStauLSP->SetBinContent(94333,1);
   GridStauLSP->SetBinContent(94334,1);
   GridStauLSP->SetBinContent(94335,1);
   GridStauLSP->SetBinContent(94336,1);
   GridStauLSP->SetBinContent(94337,1);
   GridStauLSP->SetBinContent(94338,1);
   GridStauLSP->SetBinContent(94339,1);
   GridStauLSP->SetBinContent(94340,1);
   GridStauLSP->SetBinContent(94341,1);
   GridStauLSP->SetBinContent(94342,1);
   GridStauLSP->SetBinContent(94343,1);
   GridStauLSP->SetBinContent(94344,1);
   GridStauLSP->SetBinContent(94345,1);
   GridStauLSP->SetBinContent(94346,1);
   GridStauLSP->SetBinContent(94347,1);
   GridStauLSP->SetBinContent(94348,1);
   GridStauLSP->SetBinContent(94349,1);
   GridStauLSP->SetBinContent(94350,1);
   GridStauLSP->SetBinContent(94351,1);
   GridStauLSP->SetBinContent(94352,1);
   GridStauLSP->SetBinContent(94353,1);
   GridStauLSP->SetBinContent(94354,1);
   GridStauLSP->SetBinContent(94861,1);
   GridStauLSP->SetBinContent(94862,1);
   GridStauLSP->SetBinContent(94863,1);
   GridStauLSP->SetBinContent(94864,1);
   GridStauLSP->SetBinContent(94865,1);
   GridStauLSP->SetBinContent(94866,1);
   GridStauLSP->SetBinContent(94867,1);
   GridStauLSP->SetBinContent(94868,1);
   GridStauLSP->SetBinContent(94869,1);
   GridStauLSP->SetBinContent(94870,1);
   GridStauLSP->SetBinContent(94871,1);
   GridStauLSP->SetBinContent(94872,1);
   GridStauLSP->SetBinContent(94873,1);
   GridStauLSP->SetBinContent(94874,1);
   GridStauLSP->SetBinContent(94875,1);
   GridStauLSP->SetBinContent(94876,1);
   GridStauLSP->SetBinContent(94877,1);
   GridStauLSP->SetBinContent(94878,1);
   GridStauLSP->SetBinContent(94879,1);
   GridStauLSP->SetBinContent(94880,1);
   GridStauLSP->SetBinContent(94881,1);
   GridStauLSP->SetBinContent(94882,1);
   GridStauLSP->SetBinContent(94883,1);
   GridStauLSP->SetBinContent(94884,1);
   GridStauLSP->SetBinContent(94885,1);
   GridStauLSP->SetBinContent(94886,1);
   GridStauLSP->SetBinContent(94887,1);
   GridStauLSP->SetBinContent(94888,1);
   GridStauLSP->SetBinContent(94889,1);
   GridStauLSP->SetBinContent(94890,1);
   GridStauLSP->SetBinContent(94891,1);
   GridStauLSP->SetBinContent(94892,1);
   GridStauLSP->SetBinContent(94893,1);
   GridStauLSP->SetBinContent(94894,1);
   GridStauLSP->SetBinContent(94895,1);
   GridStauLSP->SetBinContent(94896,1);
   GridStauLSP->SetBinContent(94897,1);
   GridStauLSP->SetBinContent(94898,1);
   GridStauLSP->SetBinContent(94899,1);
   GridStauLSP->SetBinContent(94900,1);
   GridStauLSP->SetBinContent(94901,1);
   GridStauLSP->SetBinContent(94902,1);
   GridStauLSP->SetBinContent(94903,1);
   GridStauLSP->SetBinContent(94904,1);
   GridStauLSP->SetBinContent(94905,1);
   GridStauLSP->SetBinContent(94906,1);
   GridStauLSP->SetBinContent(94907,1);
   GridStauLSP->SetBinContent(94908,1);
   GridStauLSP->SetBinContent(94909,1);
   GridStauLSP->SetBinContent(94910,1);
   GridStauLSP->SetBinContent(94911,1);
   GridStauLSP->SetBinContent(94912,1);
   GridStauLSP->SetBinContent(95419,1);
   GridStauLSP->SetBinContent(95420,1);
   GridStauLSP->SetBinContent(95421,1);
   GridStauLSP->SetBinContent(95422,1);
   GridStauLSP->SetBinContent(95423,1);
   GridStauLSP->SetBinContent(95424,1);
   GridStauLSP->SetBinContent(95425,1);
   GridStauLSP->SetBinContent(95426,1);
   GridStauLSP->SetBinContent(95427,1);
   GridStauLSP->SetBinContent(95428,1);
   GridStauLSP->SetBinContent(95429,1);
   GridStauLSP->SetBinContent(95430,1);
   GridStauLSP->SetBinContent(95431,1);
   GridStauLSP->SetBinContent(95432,1);
   GridStauLSP->SetBinContent(95433,1);
   GridStauLSP->SetBinContent(95434,1);
   GridStauLSP->SetBinContent(95435,1);
   GridStauLSP->SetBinContent(95436,1);
   GridStauLSP->SetBinContent(95437,1);
   GridStauLSP->SetBinContent(95438,1);
   GridStauLSP->SetBinContent(95439,1);
   GridStauLSP->SetBinContent(95440,1);
   GridStauLSP->SetBinContent(95441,1);
   GridStauLSP->SetBinContent(95442,1);
   GridStauLSP->SetBinContent(95443,1);
   GridStauLSP->SetBinContent(95444,1);
   GridStauLSP->SetBinContent(95445,1);
   GridStauLSP->SetBinContent(95446,1);
   GridStauLSP->SetBinContent(95447,1);
   GridStauLSP->SetBinContent(95448,1);
   GridStauLSP->SetBinContent(95449,1);
   GridStauLSP->SetBinContent(95450,1);
   GridStauLSP->SetBinContent(95451,1);
   GridStauLSP->SetBinContent(95452,1);
   GridStauLSP->SetBinContent(95453,1);
   GridStauLSP->SetBinContent(95454,1);
   GridStauLSP->SetBinContent(95455,1);
   GridStauLSP->SetBinContent(95456,1);
   GridStauLSP->SetBinContent(95457,1);
   GridStauLSP->SetBinContent(95458,1);
   GridStauLSP->SetBinContent(95459,1);
   GridStauLSP->SetBinContent(95460,1);
   GridStauLSP->SetBinContent(95461,1);
   GridStauLSP->SetBinContent(95462,1);
   GridStauLSP->SetBinContent(95463,1);
   GridStauLSP->SetBinContent(95464,1);
   GridStauLSP->SetBinContent(95465,1);
   GridStauLSP->SetBinContent(95466,1);
   GridStauLSP->SetBinContent(95467,1);
   GridStauLSP->SetBinContent(95468,1);
   GridStauLSP->SetBinContent(95469,1);
   GridStauLSP->SetBinContent(95470,1);
   GridStauLSP->SetBinContent(95977,1);
   GridStauLSP->SetBinContent(95978,1);
   GridStauLSP->SetBinContent(95979,1);
   GridStauLSP->SetBinContent(95980,1);
   GridStauLSP->SetBinContent(95981,1);
   GridStauLSP->SetBinContent(95982,1);
   GridStauLSP->SetBinContent(95983,1);
   GridStauLSP->SetBinContent(95984,1);
   GridStauLSP->SetBinContent(95985,1);
   GridStauLSP->SetBinContent(95986,1);
   GridStauLSP->SetBinContent(95987,1);
   GridStauLSP->SetBinContent(95988,1);
   GridStauLSP->SetBinContent(95989,1);
   GridStauLSP->SetBinContent(95990,1);
   GridStauLSP->SetBinContent(95991,1);
   GridStauLSP->SetBinContent(95992,1);
   GridStauLSP->SetBinContent(95993,1);
   GridStauLSP->SetBinContent(95994,1);
   GridStauLSP->SetBinContent(95995,1);
   GridStauLSP->SetBinContent(95996,1);
   GridStauLSP->SetBinContent(95997,1);
   GridStauLSP->SetBinContent(95998,1);
   GridStauLSP->SetBinContent(95999,1);
   GridStauLSP->SetBinContent(96000,1);
   GridStauLSP->SetBinContent(96001,1);
   GridStauLSP->SetBinContent(96002,1);
   GridStauLSP->SetBinContent(96003,1);
   GridStauLSP->SetBinContent(96004,1);
   GridStauLSP->SetBinContent(96005,1);
   GridStauLSP->SetBinContent(96006,1);
   GridStauLSP->SetBinContent(96007,1);
   GridStauLSP->SetBinContent(96008,1);
   GridStauLSP->SetBinContent(96009,1);
   GridStauLSP->SetBinContent(96010,1);
   GridStauLSP->SetBinContent(96011,1);
   GridStauLSP->SetBinContent(96012,1);
   GridStauLSP->SetBinContent(96013,1);
   GridStauLSP->SetBinContent(96014,1);
   GridStauLSP->SetBinContent(96015,1);
   GridStauLSP->SetBinContent(96016,1);
   GridStauLSP->SetBinContent(96017,1);
   GridStauLSP->SetBinContent(96018,1);
   GridStauLSP->SetBinContent(96019,1);
   GridStauLSP->SetBinContent(96020,1);
   GridStauLSP->SetBinContent(96021,1);
   GridStauLSP->SetBinContent(96022,1);
   GridStauLSP->SetBinContent(96023,1);
   GridStauLSP->SetBinContent(96024,1);
   GridStauLSP->SetBinContent(96025,1);
   GridStauLSP->SetBinContent(96026,1);
   GridStauLSP->SetBinContent(96027,1);
   GridStauLSP->SetBinContent(96028,1);
   GridStauLSP->SetBinContent(96029,1);
   GridStauLSP->SetBinContent(96535,1);
   GridStauLSP->SetBinContent(96536,1);
   GridStauLSP->SetBinContent(96537,1);
   GridStauLSP->SetBinContent(96538,1);
   GridStauLSP->SetBinContent(96539,1);
   GridStauLSP->SetBinContent(96540,1);
   GridStauLSP->SetBinContent(96541,1);
   GridStauLSP->SetBinContent(96542,1);
   GridStauLSP->SetBinContent(96543,1);
   GridStauLSP->SetBinContent(96544,1);
   GridStauLSP->SetBinContent(96545,1);
   GridStauLSP->SetBinContent(96546,1);
   GridStauLSP->SetBinContent(96547,1);
   GridStauLSP->SetBinContent(96548,1);
   GridStauLSP->SetBinContent(96549,1);
   GridStauLSP->SetBinContent(96550,1);
   GridStauLSP->SetBinContent(96551,1);
   GridStauLSP->SetBinContent(96552,1);
   GridStauLSP->SetBinContent(96553,1);
   GridStauLSP->SetBinContent(96554,1);
   GridStauLSP->SetBinContent(96555,1);
   GridStauLSP->SetBinContent(96556,1);
   GridStauLSP->SetBinContent(96557,1);
   GridStauLSP->SetBinContent(96558,1);
   GridStauLSP->SetBinContent(96559,1);
   GridStauLSP->SetBinContent(96560,1);
   GridStauLSP->SetBinContent(96561,1);
   GridStauLSP->SetBinContent(96562,1);
   GridStauLSP->SetBinContent(96563,1);
   GridStauLSP->SetBinContent(96564,1);
   GridStauLSP->SetBinContent(96565,1);
   GridStauLSP->SetBinContent(96566,1);
   GridStauLSP->SetBinContent(96567,1);
   GridStauLSP->SetBinContent(96568,1);
   GridStauLSP->SetBinContent(96569,1);
   GridStauLSP->SetBinContent(96570,1);
   GridStauLSP->SetBinContent(96571,1);
   GridStauLSP->SetBinContent(96572,1);
   GridStauLSP->SetBinContent(96573,1);
   GridStauLSP->SetBinContent(96574,1);
   GridStauLSP->SetBinContent(96575,1);
   GridStauLSP->SetBinContent(96576,1);
   GridStauLSP->SetBinContent(96577,1);
   GridStauLSP->SetBinContent(96578,1);
   GridStauLSP->SetBinContent(96579,1);
   GridStauLSP->SetBinContent(96580,1);
   GridStauLSP->SetBinContent(96581,1);
   GridStauLSP->SetBinContent(96582,1);
   GridStauLSP->SetBinContent(96583,1);
   GridStauLSP->SetBinContent(96584,1);
   GridStauLSP->SetBinContent(96585,1);
   GridStauLSP->SetBinContent(96586,1);
   GridStauLSP->SetBinContent(96587,1);
   GridStauLSP->SetBinContent(97093,1);
   GridStauLSP->SetBinContent(97094,1);
   GridStauLSP->SetBinContent(97095,1);
   GridStauLSP->SetBinContent(97096,1);
   GridStauLSP->SetBinContent(97097,1);
   GridStauLSP->SetBinContent(97098,1);
   GridStauLSP->SetBinContent(97099,1);
   GridStauLSP->SetBinContent(97100,1);
   GridStauLSP->SetBinContent(97101,1);
   GridStauLSP->SetBinContent(97102,1);
   GridStauLSP->SetBinContent(97103,1);
   GridStauLSP->SetBinContent(97104,1);
   GridStauLSP->SetBinContent(97105,1);
   GridStauLSP->SetBinContent(97106,1);
   GridStauLSP->SetBinContent(97107,1);
   GridStauLSP->SetBinContent(97108,1);
   GridStauLSP->SetBinContent(97109,1);
   GridStauLSP->SetBinContent(97110,1);
   GridStauLSP->SetBinContent(97111,1);
   GridStauLSP->SetBinContent(97112,1);
   GridStauLSP->SetBinContent(97113,1);
   GridStauLSP->SetBinContent(97114,1);
   GridStauLSP->SetBinContent(97115,1);
   GridStauLSP->SetBinContent(97116,1);
   GridStauLSP->SetBinContent(97117,1);
   GridStauLSP->SetBinContent(97118,1);
   GridStauLSP->SetBinContent(97119,1);
   GridStauLSP->SetBinContent(97120,1);
   GridStauLSP->SetBinContent(97121,1);
   GridStauLSP->SetBinContent(97122,1);
   GridStauLSP->SetBinContent(97123,1);
   GridStauLSP->SetBinContent(97124,1);
   GridStauLSP->SetBinContent(97125,1);
   GridStauLSP->SetBinContent(97126,1);
   GridStauLSP->SetBinContent(97127,1);
   GridStauLSP->SetBinContent(97128,1);
   GridStauLSP->SetBinContent(97129,1);
   GridStauLSP->SetBinContent(97130,1);
   GridStauLSP->SetBinContent(97131,1);
   GridStauLSP->SetBinContent(97132,1);
   GridStauLSP->SetBinContent(97133,1);
   GridStauLSP->SetBinContent(97134,1);
   GridStauLSP->SetBinContent(97135,1);
   GridStauLSP->SetBinContent(97136,1);
   GridStauLSP->SetBinContent(97137,1);
   GridStauLSP->SetBinContent(97138,1);
   GridStauLSP->SetBinContent(97139,1);
   GridStauLSP->SetBinContent(97140,1);
   GridStauLSP->SetBinContent(97141,1);
   GridStauLSP->SetBinContent(97142,1);
   GridStauLSP->SetBinContent(97143,1);
   GridStauLSP->SetBinContent(97144,1);
   GridStauLSP->SetBinContent(97145,1);
   GridStauLSP->SetBinContent(97651,1);
   GridStauLSP->SetBinContent(97652,1);
   GridStauLSP->SetBinContent(97653,1);
   GridStauLSP->SetBinContent(97654,1);
   GridStauLSP->SetBinContent(97655,1);
   GridStauLSP->SetBinContent(97656,1);
   GridStauLSP->SetBinContent(97657,1);
   GridStauLSP->SetBinContent(97658,1);
   GridStauLSP->SetBinContent(97659,1);
   GridStauLSP->SetBinContent(97660,1);
   GridStauLSP->SetBinContent(97661,1);
   GridStauLSP->SetBinContent(97662,1);
   GridStauLSP->SetBinContent(97663,1);
   GridStauLSP->SetBinContent(97664,1);
   GridStauLSP->SetBinContent(97665,1);
   GridStauLSP->SetBinContent(97666,1);
   GridStauLSP->SetBinContent(97667,1);
   GridStauLSP->SetBinContent(97668,1);
   GridStauLSP->SetBinContent(97669,1);
   GridStauLSP->SetBinContent(97670,1);
   GridStauLSP->SetBinContent(97671,1);
   GridStauLSP->SetBinContent(97672,1);
   GridStauLSP->SetBinContent(97673,1);
   GridStauLSP->SetBinContent(97674,1);
   GridStauLSP->SetBinContent(97675,1);
   GridStauLSP->SetBinContent(97676,1);
   GridStauLSP->SetBinContent(97677,1);
   GridStauLSP->SetBinContent(97678,1);
   GridStauLSP->SetBinContent(97679,1);
   GridStauLSP->SetBinContent(97680,1);
   GridStauLSP->SetBinContent(97681,1);
   GridStauLSP->SetBinContent(97682,1);
   GridStauLSP->SetBinContent(97683,1);
   GridStauLSP->SetBinContent(97684,1);
   GridStauLSP->SetBinContent(97685,1);
   GridStauLSP->SetBinContent(97686,1);
   GridStauLSP->SetBinContent(97687,1);
   GridStauLSP->SetBinContent(97688,1);
   GridStauLSP->SetBinContent(97689,1);
   GridStauLSP->SetBinContent(97690,1);
   GridStauLSP->SetBinContent(97691,1);
   GridStauLSP->SetBinContent(97692,1);
   GridStauLSP->SetBinContent(97693,1);
   GridStauLSP->SetBinContent(97694,1);
   GridStauLSP->SetBinContent(97695,1);
   GridStauLSP->SetBinContent(97696,1);
   GridStauLSP->SetBinContent(97697,1);
   GridStauLSP->SetBinContent(97698,1);
   GridStauLSP->SetBinContent(97699,1);
   GridStauLSP->SetBinContent(97700,1);
   GridStauLSP->SetBinContent(97701,1);
   GridStauLSP->SetBinContent(97702,1);
   GridStauLSP->SetBinContent(97703,1);
   GridStauLSP->SetBinContent(97704,1);
   GridStauLSP->SetBinContent(98209,1);
   GridStauLSP->SetBinContent(98210,1);
   GridStauLSP->SetBinContent(98211,1);
   GridStauLSP->SetBinContent(98212,1);
   GridStauLSP->SetBinContent(98213,1);
   GridStauLSP->SetBinContent(98214,1);
   GridStauLSP->SetBinContent(98215,1);
   GridStauLSP->SetBinContent(98216,1);
   GridStauLSP->SetBinContent(98217,1);
   GridStauLSP->SetBinContent(98218,1);
   GridStauLSP->SetBinContent(98219,1);
   GridStauLSP->SetBinContent(98220,1);
   GridStauLSP->SetBinContent(98221,1);
   GridStauLSP->SetBinContent(98222,1);
   GridStauLSP->SetBinContent(98223,1);
   GridStauLSP->SetBinContent(98224,1);
   GridStauLSP->SetBinContent(98225,1);
   GridStauLSP->SetBinContent(98226,1);
   GridStauLSP->SetBinContent(98227,1);
   GridStauLSP->SetBinContent(98228,1);
   GridStauLSP->SetBinContent(98229,1);
   GridStauLSP->SetBinContent(98230,1);
   GridStauLSP->SetBinContent(98231,1);
   GridStauLSP->SetBinContent(98232,1);
   GridStauLSP->SetBinContent(98233,1);
   GridStauLSP->SetBinContent(98234,1);
   GridStauLSP->SetBinContent(98235,1);
   GridStauLSP->SetBinContent(98236,1);
   GridStauLSP->SetBinContent(98237,1);
   GridStauLSP->SetBinContent(98238,1);
   GridStauLSP->SetBinContent(98239,1);
   GridStauLSP->SetBinContent(98240,1);
   GridStauLSP->SetBinContent(98241,1);
   GridStauLSP->SetBinContent(98242,1);
   GridStauLSP->SetBinContent(98243,1);
   GridStauLSP->SetBinContent(98244,1);
   GridStauLSP->SetBinContent(98245,1);
   GridStauLSP->SetBinContent(98246,1);
   GridStauLSP->SetBinContent(98247,1);
   GridStauLSP->SetBinContent(98248,1);
   GridStauLSP->SetBinContent(98249,1);
   GridStauLSP->SetBinContent(98250,1);
   GridStauLSP->SetBinContent(98251,1);
   GridStauLSP->SetBinContent(98252,1);
   GridStauLSP->SetBinContent(98253,1);
   GridStauLSP->SetBinContent(98254,1);
   GridStauLSP->SetBinContent(98255,1);
   GridStauLSP->SetBinContent(98256,1);
   GridStauLSP->SetBinContent(98257,1);
   GridStauLSP->SetBinContent(98258,1);
   GridStauLSP->SetBinContent(98259,1);
   GridStauLSP->SetBinContent(98260,1);
   GridStauLSP->SetBinContent(98261,1);
   GridStauLSP->SetBinContent(98262,1);
   GridStauLSP->SetBinContent(98767,1);
   GridStauLSP->SetBinContent(98768,1);
   GridStauLSP->SetBinContent(98769,1);
   GridStauLSP->SetBinContent(98770,1);
   GridStauLSP->SetBinContent(98771,1);
   GridStauLSP->SetBinContent(98772,1);
   GridStauLSP->SetBinContent(98773,1);
   GridStauLSP->SetBinContent(98774,1);
   GridStauLSP->SetBinContent(98775,1);
   GridStauLSP->SetBinContent(98776,1);
   GridStauLSP->SetBinContent(98777,1);
   GridStauLSP->SetBinContent(98778,1);
   GridStauLSP->SetBinContent(98779,1);
   GridStauLSP->SetBinContent(98780,1);
   GridStauLSP->SetBinContent(98781,1);
   GridStauLSP->SetBinContent(98782,1);
   GridStauLSP->SetBinContent(98783,1);
   GridStauLSP->SetBinContent(98784,1);
   GridStauLSP->SetBinContent(98785,1);
   GridStauLSP->SetBinContent(98786,1);
   GridStauLSP->SetBinContent(98787,1);
   GridStauLSP->SetBinContent(98788,1);
   GridStauLSP->SetBinContent(98789,1);
   GridStauLSP->SetBinContent(98790,1);
   GridStauLSP->SetBinContent(98791,1);
   GridStauLSP->SetBinContent(98792,1);
   GridStauLSP->SetBinContent(98793,1);
   GridStauLSP->SetBinContent(98794,1);
   GridStauLSP->SetBinContent(98795,1);
   GridStauLSP->SetBinContent(98796,1);
   GridStauLSP->SetBinContent(98797,1);
   GridStauLSP->SetBinContent(98798,1);
   GridStauLSP->SetBinContent(98799,1);
   GridStauLSP->SetBinContent(98800,1);
   GridStauLSP->SetBinContent(98801,1);
   GridStauLSP->SetBinContent(98802,1);
   GridStauLSP->SetBinContent(98803,1);
   GridStauLSP->SetBinContent(98804,1);
   GridStauLSP->SetBinContent(98805,1);
   GridStauLSP->SetBinContent(98806,1);
   GridStauLSP->SetBinContent(98807,1);
   GridStauLSP->SetBinContent(98808,1);
   GridStauLSP->SetBinContent(98809,1);
   GridStauLSP->SetBinContent(98810,1);
   GridStauLSP->SetBinContent(98811,1);
   GridStauLSP->SetBinContent(98812,1);
   GridStauLSP->SetBinContent(98813,1);
   GridStauLSP->SetBinContent(98814,1);
   GridStauLSP->SetBinContent(98815,1);
   GridStauLSP->SetBinContent(98816,1);
   GridStauLSP->SetBinContent(98817,1);
   GridStauLSP->SetBinContent(98818,1);
   GridStauLSP->SetBinContent(98819,1);
   GridStauLSP->SetBinContent(98820,1);
   GridStauLSP->SetBinContent(98821,1);
   GridStauLSP->SetBinContent(99325,1);
   GridStauLSP->SetBinContent(99326,1);
   GridStauLSP->SetBinContent(99327,1);
   GridStauLSP->SetBinContent(99328,1);
   GridStauLSP->SetBinContent(99329,1);
   GridStauLSP->SetBinContent(99330,1);
   GridStauLSP->SetBinContent(99331,1);
   GridStauLSP->SetBinContent(99332,1);
   GridStauLSP->SetBinContent(99333,1);
   GridStauLSP->SetBinContent(99334,1);
   GridStauLSP->SetBinContent(99335,1);
   GridStauLSP->SetBinContent(99336,1);
   GridStauLSP->SetBinContent(99337,1);
   GridStauLSP->SetBinContent(99338,1);
   GridStauLSP->SetBinContent(99339,1);
   GridStauLSP->SetBinContent(99340,1);
   GridStauLSP->SetBinContent(99341,1);
   GridStauLSP->SetBinContent(99342,1);
   GridStauLSP->SetBinContent(99343,1);
   GridStauLSP->SetBinContent(99344,1);
   GridStauLSP->SetBinContent(99345,1);
   GridStauLSP->SetBinContent(99346,1);
   GridStauLSP->SetBinContent(99347,1);
   GridStauLSP->SetBinContent(99348,1);
   GridStauLSP->SetBinContent(99349,1);
   GridStauLSP->SetBinContent(99350,1);
   GridStauLSP->SetBinContent(99351,1);
   GridStauLSP->SetBinContent(99352,1);
   GridStauLSP->SetBinContent(99353,1);
   GridStauLSP->SetBinContent(99354,1);
   GridStauLSP->SetBinContent(99355,1);
   GridStauLSP->SetBinContent(99356,1);
   GridStauLSP->SetBinContent(99357,1);
   GridStauLSP->SetBinContent(99358,1);
   GridStauLSP->SetBinContent(99359,1);
   GridStauLSP->SetBinContent(99360,1);
   GridStauLSP->SetBinContent(99361,1);
   GridStauLSP->SetBinContent(99362,1);
   GridStauLSP->SetBinContent(99363,1);
   GridStauLSP->SetBinContent(99364,1);
   GridStauLSP->SetBinContent(99365,1);
   GridStauLSP->SetBinContent(99366,1);
   GridStauLSP->SetBinContent(99367,1);
   GridStauLSP->SetBinContent(99368,1);
   GridStauLSP->SetBinContent(99369,1);
   GridStauLSP->SetBinContent(99370,1);
   GridStauLSP->SetBinContent(99371,1);
   GridStauLSP->SetBinContent(99372,1);
   GridStauLSP->SetBinContent(99373,1);
   GridStauLSP->SetBinContent(99374,1);
   GridStauLSP->SetBinContent(99375,1);
   GridStauLSP->SetBinContent(99376,1);
   GridStauLSP->SetBinContent(99377,1);
   GridStauLSP->SetBinContent(99378,1);
   GridStauLSP->SetBinContent(99379,1);
   GridStauLSP->SetBinContent(99883,1);
   GridStauLSP->SetBinContent(99884,1);
   GridStauLSP->SetBinContent(99885,1);
   GridStauLSP->SetBinContent(99886,1);
   GridStauLSP->SetBinContent(99887,1);
   GridStauLSP->SetBinContent(99888,1);
   GridStauLSP->SetBinContent(99889,1);
   GridStauLSP->SetBinContent(99890,1);
   GridStauLSP->SetBinContent(99891,1);
   GridStauLSP->SetBinContent(99892,1);
   GridStauLSP->SetBinContent(99893,1);
   GridStauLSP->SetBinContent(99894,1);
   GridStauLSP->SetBinContent(99895,1);
   GridStauLSP->SetBinContent(99896,1);
   GridStauLSP->SetBinContent(99897,1);
   GridStauLSP->SetBinContent(99898,1);
   GridStauLSP->SetBinContent(99899,1);
   GridStauLSP->SetBinContent(99900,1);
   GridStauLSP->SetBinContent(99901,1);
   GridStauLSP->SetBinContent(99902,1);
   GridStauLSP->SetBinContent(99903,1);
   GridStauLSP->SetBinContent(99904,1);
   GridStauLSP->SetBinContent(99905,1);
   GridStauLSP->SetBinContent(99906,1);
   GridStauLSP->SetBinContent(99907,1);
   GridStauLSP->SetBinContent(99908,1);
   GridStauLSP->SetBinContent(99909,1);
   GridStauLSP->SetBinContent(99910,1);
   GridStauLSP->SetBinContent(99911,1);
   GridStauLSP->SetBinContent(99912,1);
   GridStauLSP->SetBinContent(99913,1);
   GridStauLSP->SetBinContent(99914,1);
   GridStauLSP->SetBinContent(99915,1);
   GridStauLSP->SetBinContent(99916,1);
   GridStauLSP->SetBinContent(99917,1);
   GridStauLSP->SetBinContent(99918,1);
   GridStauLSP->SetBinContent(99919,1);
   GridStauLSP->SetBinContent(99920,1);
   GridStauLSP->SetBinContent(99921,1);
   GridStauLSP->SetBinContent(99922,1);
   GridStauLSP->SetBinContent(99923,1);
   GridStauLSP->SetBinContent(99924,1);
   GridStauLSP->SetBinContent(99925,1);
   GridStauLSP->SetBinContent(99926,1);
   GridStauLSP->SetBinContent(99927,1);
   GridStauLSP->SetBinContent(99928,1);
   GridStauLSP->SetBinContent(99929,1);
   GridStauLSP->SetBinContent(99930,1);
   GridStauLSP->SetBinContent(99931,1);
   GridStauLSP->SetBinContent(99932,1);
   GridStauLSP->SetBinContent(99933,1);
   GridStauLSP->SetBinContent(99934,1);
   GridStauLSP->SetBinContent(99935,1);
   GridStauLSP->SetBinContent(99936,1);
   GridStauLSP->SetBinContent(99937,1);
   GridStauLSP->SetBinContent(100441,1);
   GridStauLSP->SetBinContent(100442,1);
   GridStauLSP->SetBinContent(100443,1);
   GridStauLSP->SetBinContent(100444,1);
   GridStauLSP->SetBinContent(100445,1);
   GridStauLSP->SetBinContent(100446,1);
   GridStauLSP->SetBinContent(100447,1);
   GridStauLSP->SetBinContent(100448,1);
   GridStauLSP->SetBinContent(100449,1);
   GridStauLSP->SetBinContent(100450,1);
   GridStauLSP->SetBinContent(100451,1);
   GridStauLSP->SetBinContent(100452,1);
   GridStauLSP->SetBinContent(100453,1);
   GridStauLSP->SetBinContent(100454,1);
   GridStauLSP->SetBinContent(100455,1);
   GridStauLSP->SetBinContent(100456,1);
   GridStauLSP->SetBinContent(100457,1);
   GridStauLSP->SetBinContent(100458,1);
   GridStauLSP->SetBinContent(100459,1);
   GridStauLSP->SetBinContent(100460,1);
   GridStauLSP->SetBinContent(100461,1);
   GridStauLSP->SetBinContent(100462,1);
   GridStauLSP->SetBinContent(100463,1);
   GridStauLSP->SetBinContent(100464,1);
   GridStauLSP->SetBinContent(100465,1);
   GridStauLSP->SetBinContent(100466,1);
   GridStauLSP->SetBinContent(100467,1);
   GridStauLSP->SetBinContent(100468,1);
   GridStauLSP->SetBinContent(100469,1);
   GridStauLSP->SetBinContent(100470,1);
   GridStauLSP->SetBinContent(100471,1);
   GridStauLSP->SetBinContent(100472,1);
   GridStauLSP->SetBinContent(100473,1);
   GridStauLSP->SetBinContent(100474,1);
   GridStauLSP->SetBinContent(100475,1);
   GridStauLSP->SetBinContent(100476,1);
   GridStauLSP->SetBinContent(100477,1);
   GridStauLSP->SetBinContent(100478,1);
   GridStauLSP->SetBinContent(100479,1);
   GridStauLSP->SetBinContent(100480,1);
   GridStauLSP->SetBinContent(100481,1);
   GridStauLSP->SetBinContent(100482,1);
   GridStauLSP->SetBinContent(100483,1);
   GridStauLSP->SetBinContent(100484,1);
   GridStauLSP->SetBinContent(100485,1);
   GridStauLSP->SetBinContent(100486,1);
   GridStauLSP->SetBinContent(100487,1);
   GridStauLSP->SetBinContent(100488,1);
   GridStauLSP->SetBinContent(100489,1);
   GridStauLSP->SetBinContent(100490,1);
   GridStauLSP->SetBinContent(100491,1);
   GridStauLSP->SetBinContent(100492,1);
   GridStauLSP->SetBinContent(100493,1);
   GridStauLSP->SetBinContent(100494,1);
   GridStauLSP->SetBinContent(100495,1);
   GridStauLSP->SetBinContent(100496,1);
   GridStauLSP->SetEntries(4705);
   GridStauLSP->SetStats(0);

   ci = TColor::GetColor("#666666");
   GridStauLSP->SetFillColor(ci);
   GridStauLSP->SetLineStyle(0);
   GridStauLSP->SetMarkerStyle(20);
   GridStauLSP->GetXaxis()->SetTitle("m_{0} [GeV]");
   GridStauLSP->GetXaxis()->SetLabelFont(42);
   GridStauLSP->GetXaxis()->SetLabelOffset(0.007);
   GridStauLSP->GetXaxis()->SetLabelSize(0.05);
   GridStauLSP->GetXaxis()->SetTitleSize(0.06);
   GridStauLSP->GetXaxis()->SetTitleOffset(1.1);
   GridStauLSP->GetXaxis()->SetTitleFont(42);
   GridStauLSP->GetYaxis()->SetTitle("m_{1/2} [GeV]");
   GridStauLSP->GetYaxis()->SetLabelFont(42);
   GridStauLSP->GetYaxis()->SetLabelOffset(0.007);
   GridStauLSP->GetYaxis()->SetLabelSize(0.05);
   GridStauLSP->GetYaxis()->SetTitleSize(0.06);
   GridStauLSP->GetYaxis()->SetTitleOffset(1.2);
   GridStauLSP->GetYaxis()->SetTitleFont(42);
   GridStauLSP->GetZaxis()->SetLabelFont(42);
   GridStauLSP->GetZaxis()->SetLabelOffset(0.007);
   GridStauLSP->GetZaxis()->SetLabelSize(0.05);
   GridStauLSP->GetZaxis()->SetTitleSize(0.06);
   GridStauLSP->GetZaxis()->SetTitleFont(42);
   GridStauLSP->Draw("BOX same");
   
   TGraphErrors *gre = new TGraphErrors(79);
   gre->SetName("Graph");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#cccccc");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#cccccc");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,1834.5,101.25);
   gre->SetPointError(0,0,3.75);
   gre->SetPoint(1,1849.5,96.25);
   gre->SetPointError(1,0,3.75);
   gre->SetPoint(2,1864.5,98.75);
   gre->SetPointError(2,0,6.25);
   gre->SetPoint(3,1879.5,98.75);
   gre->SetPointError(3,0,6.25);
   gre->SetPoint(4,1894.5,101.25);
   gre->SetPointError(4,0,8.75);
   gre->SetPoint(5,1909.5,103.75);
   gre->SetPointError(5,0,11.25);
   gre->SetPoint(6,1924.5,103.75);
   gre->SetPointError(6,0,11.25);
   gre->SetPoint(7,1939.5,106.25);
   gre->SetPointError(7,0,13.75);
   gre->SetPoint(8,1954.5,106.25);
   gre->SetPointError(8,0,13.75);
   gre->SetPoint(9,1969.5,108.75);
   gre->SetPointError(9,0,16.25);
   gre->SetPoint(10,1984.5,111.25);
   gre->SetPointError(10,0,18.75);
   gre->SetPoint(11,1999.5,111.25);
   gre->SetPointError(11,0,18.75);
   gre->SetPoint(12,2014.5,113.75);
   gre->SetPointError(12,0,21.25);
   gre->SetPoint(13,2029.5,116.25);
   gre->SetPointError(13,0,23.75);
   gre->SetPoint(14,2044.5,116.25);
   gre->SetPointError(14,0,23.75);
   gre->SetPoint(15,2059.5,116.25);
   gre->SetPointError(15,0,23.75);
   gre->SetPoint(16,2074.5,118.75);
   gre->SetPointError(16,0,26.25);
   gre->SetPoint(17,2089.5,121.25);
   gre->SetPointError(17,0,28.75);
   gre->SetPoint(18,2104.5,123.75);
   gre->SetPointError(18,0,31.25);
   gre->SetPoint(19,2119.5,123.75);
   gre->SetPointError(19,0,31.25);
   gre->SetPoint(20,2134.5,126.25);
   gre->SetPointError(20,0,33.75);
   gre->SetPoint(21,2149.5,128.75);
   gre->SetPointError(21,0,36.25);
   gre->SetPoint(22,2164.5,128.75);
   gre->SetPointError(22,0,36.25);
   gre->SetPoint(23,2179.5,131.25);
   gre->SetPointError(23,0,38.75);
   gre->SetPoint(24,2194.5,133.75);
   gre->SetPointError(24,0,41.25);
   gre->SetPoint(25,2209.5,133.75);
   gre->SetPointError(25,0,41.25);
   gre->SetPoint(26,2224.5,136.25);
   gre->SetPointError(26,0,43.75);
   gre->SetPoint(27,2239.5,138.75);
   gre->SetPointError(27,0,46.25);
   gre->SetPoint(28,2254.5,141.25);
   gre->SetPointError(28,0,48.75);
   gre->SetPoint(29,2269.5,141.25);
   gre->SetPointError(29,0,48.75);
   gre->SetPoint(30,2284.5,143.75);
   gre->SetPointError(30,0,51.25);
   gre->SetPoint(31,2299.5,146.25);
   gre->SetPointError(31,0,53.75);
   gre->SetPoint(32,2314.5,146.25);
   gre->SetPointError(32,0,53.75);
   gre->SetPoint(33,2329.5,148.75);
   gre->SetPointError(33,0,56.25);
   gre->SetPoint(34,2344.5,151.25);
   gre->SetPointError(34,0,58.75);
   gre->SetPoint(35,2359.5,153.75);
   gre->SetPointError(35,0,61.25);
   gre->SetPoint(36,2374.5,156.25);
   gre->SetPointError(36,0,63.75);
   gre->SetPoint(37,2389.5,158.75);
   gre->SetPointError(37,0,66.25);
   gre->SetPoint(38,2404.5,158.75);
   gre->SetPointError(38,0,66.25);
   gre->SetPoint(39,2419.5,161.25);
   gre->SetPointError(39,0,68.75);
   gre->SetPoint(40,2434.5,161.25);
   gre->SetPointError(40,0,68.75);
   gre->SetPoint(41,2449.5,171.25);
   gre->SetPointError(41,0,78.75);
   gre->SetPoint(42,2464.5,171.25);
   gre->SetPointError(42,0,78.75);
   gre->SetPoint(43,2479.5,168.75);
   gre->SetPointError(43,0,76.25);
   gre->SetPoint(44,2494.5,171.25);
   gre->SetPointError(44,0,78.75);
   gre->SetPoint(45,2509.5,173.75);
   gre->SetPointError(45,0,81.25);
   gre->SetPoint(46,2524.5,176.25);
   gre->SetPointError(46,0,83.75);
   gre->SetPoint(47,2539.5,176.25);
   gre->SetPointError(47,0,83.75);
   gre->SetPoint(48,2554.5,178.75);
   gre->SetPointError(48,0,86.25);
   gre->SetPoint(49,2569.5,181.25);
   gre->SetPointError(49,0,88.75);
   gre->SetPoint(50,2584.5,183.75);
   gre->SetPointError(50,0,91.25);
   gre->SetPoint(51,2599.5,183.75);
   gre->SetPointError(51,0,91.25);
   gre->SetPoint(52,2614.5,186.25);
   gre->SetPointError(52,0,93.75);
   gre->SetPoint(53,2629.5,188.75);
   gre->SetPointError(53,0,96.25);
   gre->SetPoint(54,2644.5,191.25);
   gre->SetPointError(54,0,98.75);
   gre->SetPoint(55,2659.5,193.75);
   gre->SetPointError(55,0,101.25);
   gre->SetPoint(56,2674.5,196.25);
   gre->SetPointError(56,0,103.75);
   gre->SetPoint(57,2689.5,196.25);
   gre->SetPointError(57,0,103.75);
   gre->SetPoint(58,2704.5,198.75);
   gre->SetPointError(58,0,106.25);
   gre->SetPoint(59,2719.5,201.25);
   gre->SetPointError(59,0,108.75);
   gre->SetPoint(60,2734.5,206.25);
   gre->SetPointError(60,0,113.75);
   gre->SetPoint(61,2749.5,206.25);
   gre->SetPointError(61,0,113.75);
   gre->SetPoint(62,2764.5,208.75);
   gre->SetPointError(62,0,116.25);
   gre->SetPoint(63,2779.5,211.25);
   gre->SetPointError(63,0,118.75);
   gre->SetPoint(64,2794.5,211.25);
   gre->SetPointError(64,0,118.75);
   gre->SetPoint(65,2809.5,218.75);
   gre->SetPointError(65,0,126.25);
   gre->SetPoint(66,2824.5,216.25);
   gre->SetPointError(66,0,123.75);
   gre->SetPoint(67,2839.5,218.75);
   gre->SetPointError(67,0,126.25);
   gre->SetPoint(68,2854.5,223.75);
   gre->SetPointError(68,0,131.25);
   gre->SetPoint(69,2869.5,223.75);
   gre->SetPointError(69,0,131.25);
   gre->SetPoint(70,2884.5,226.25);
   gre->SetPointError(70,0,133.75);
   gre->SetPoint(71,2899.5,228.75);
   gre->SetPointError(71,0,136.25);
   gre->SetPoint(72,2914.5,231.25);
   gre->SetPointError(72,0,138.75);
   gre->SetPoint(73,2929.5,231.25);
   gre->SetPointError(73,0,138.75);
   gre->SetPoint(74,2944.5,233.75);
   gre->SetPointError(74,0,141.25);
   gre->SetPoint(75,2959.5,236.25);
   gre->SetPointError(75,0,143.75);
   gre->SetPoint(76,2974.5,241.25);
   gre->SetPointError(76,0,148.75);
   gre->SetPoint(77,2989.5,241.25);
   gre->SetPointError(77,0,148.75);
   gre->SetPoint(78,2999.5,243.75);
   gre->SetPointError(78,0,151.25);
   
   TH1F *Graph1 = new TH1F("Graph1","Graph",100,1718,3116);
   Graph1->SetMinimum(62.25);
   Graph1->SetMaximum(425.25);
   Graph1->SetDirectory(0);
   Graph1->SetStats(0);
   Graph1->SetLineStyle(0);
   Graph1->SetMarkerStyle(20);
   Graph1->GetXaxis()->SetLabelFont(42);
   Graph1->GetXaxis()->SetLabelOffset(0.007);
   Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph1->GetXaxis()->SetTitleSize(0.06);
   Graph1->GetXaxis()->SetTitleOffset(0.9);
   Graph1->GetXaxis()->SetTitleFont(42);
   Graph1->GetYaxis()->SetLabelFont(42);
   Graph1->GetYaxis()->SetLabelOffset(0.007);
   Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph1->GetYaxis()->SetTitleSize(0.06);
   Graph1->GetYaxis()->SetTitleOffset(1.25);
   Graph1->GetYaxis()->SetTitleFont(42);
   Graph1->GetZaxis()->SetLabelFont(42);
   Graph1->GetZaxis()->SetLabelOffset(0.007);
   Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph1->GetZaxis()->SetTitleSize(0.06);
   Graph1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph1);
   
   gre->Draw(" e3");
   
   gre = new TGraphErrors(45);
   gre->SetName("Graph");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#009900");
   gre->SetLineColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,224.5,106.25);
   gre->SetPointError(0,0,13.75);
   gre->SetPoint(1,274.5,116.25);
   gre->SetPointError(1,0,23.75);
   gre->SetPoint(2,324.5,116.25);
   gre->SetPointError(2,0,23.75);
   gre->SetPoint(3,374.5,116.25);
   gre->SetPointError(3,0,23.75);
   gre->SetPoint(4,424.5,116.25);
   gre->SetPointError(4,0,23.75);
   gre->SetPoint(5,474.5,113.75);
   gre->SetPointError(5,0,21.25);
   gre->SetPoint(6,524.5,113.75);
   gre->SetPointError(6,0,21.25);
   gre->SetPoint(7,574.5,113.75);
   gre->SetPointError(7,0,21.25);
   gre->SetPoint(8,624.5,113.75);
   gre->SetPointError(8,0,21.25);
   gre->SetPoint(9,674.5,113.75);
   gre->SetPointError(9,0,21.25);
   gre->SetPoint(10,724.5,113.75);
   gre->SetPointError(10,0,21.25);
   gre->SetPoint(11,774.5,113.75);
   gre->SetPointError(11,0,21.25);
   gre->SetPoint(12,824.5,113.75);
   gre->SetPointError(12,0,21.25);
   gre->SetPoint(13,874.5,113.75);
   gre->SetPointError(13,0,21.25);
   gre->SetPoint(14,924.5,113.75);
   gre->SetPointError(14,0,21.25);
   gre->SetPoint(15,974.5,113.75);
   gre->SetPointError(15,0,21.25);
   gre->SetPoint(16,1024.5,113.75);
   gre->SetPointError(16,0,21.25);
   gre->SetPoint(17,1074.5,113.75);
   gre->SetPointError(17,0,21.25);
   gre->SetPoint(18,1124.5,113.75);
   gre->SetPointError(18,0,21.25);
   gre->SetPoint(19,1174.5,113.75);
   gre->SetPointError(19,0,21.25);
   gre->SetPoint(20,1224.5,113.75);
   gre->SetPointError(20,0,21.25);
   gre->SetPoint(21,1274.5,113.75);
   gre->SetPointError(21,0,21.25);
   gre->SetPoint(22,1324.5,113.75);
   gre->SetPointError(22,0,21.25);
   gre->SetPoint(23,1374.5,113.75);
   gre->SetPointError(23,0,21.25);
   gre->SetPoint(24,1424.5,113.75);
   gre->SetPointError(24,0,21.25);
   gre->SetPoint(25,1474.5,116.25);
   gre->SetPointError(25,0,23.75);
   gre->SetPoint(26,1524.5,116.25);
   gre->SetPointError(26,0,23.75);
   gre->SetPoint(27,1574.5,116.25);
   gre->SetPointError(27,0,23.75);
   gre->SetPoint(28,1624.5,118.75);
   gre->SetPointError(28,0,26.25);
   gre->SetPoint(29,1674.5,121.25);
   gre->SetPointError(29,0,23.75);
   gre->SetPoint(30,1724.5,126.25);
   gre->SetPointError(30,0,23.75);
   gre->SetPoint(31,1774.5,128.75);
   gre->SetPointError(31,0,21.25);
   gre->SetPoint(32,1824.5,136.25);
   gre->SetPointError(32,0,18.75);
   gre->SetPoint(33,1874.5,141.25);
   gre->SetPointError(33,0,18.75);
   gre->SetPoint(34,1924.5,148.75);
   gre->SetPointError(34,0,16.25);
   gre->SetPoint(35,1974.5,156.25);
   gre->SetPointError(35,0,13.75);
   gre->SetPoint(36,2024.5,168.75);
   gre->SetPointError(36,0,11.25);
   gre->SetPoint(37,2074.5,173.75);
   gre->SetPointError(37,0,11.25);
   gre->SetPoint(38,2124.5,186.25);
   gre->SetPointError(38,0,8.75);
   gre->SetPoint(39,2174.5,196.25);
   gre->SetPointError(39,0,8.75);
   gre->SetPoint(40,2224.5,208.75);
   gre->SetPointError(40,0,6.25);
   gre->SetPoint(41,2274.5,218.75);
   gre->SetPointError(41,0,6.25);
   gre->SetPoint(42,2329.5,233.75);
   gre->SetPointError(42,0,6.25);
   gre->SetPoint(43,2439.5,258.75);
   gre->SetPointError(43,0,6.25);
   gre->SetPoint(44,2624.5,298.75);
   gre->SetPointError(44,0,6.25);
   
   TH1F *Graph2 = new TH1F("Graph2","Graph",100,0,2864.5);
   Graph2->SetMinimum(71.25);
   Graph2->SetMaximum(326.25);
   Graph2->SetDirectory(0);
   Graph2->SetStats(0);
   Graph2->SetLineStyle(0);
   Graph2->SetMarkerStyle(20);
   Graph2->GetXaxis()->SetLabelFont(42);
   Graph2->GetXaxis()->SetLabelOffset(0.007);
   Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph2->GetXaxis()->SetTitleSize(0.06);
   Graph2->GetXaxis()->SetTitleOffset(0.9);
   Graph2->GetXaxis()->SetTitleFont(42);
   Graph2->GetYaxis()->SetLabelFont(42);
   Graph2->GetYaxis()->SetLabelOffset(0.007);
   Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph2->GetYaxis()->SetTitleSize(0.06);
   Graph2->GetYaxis()->SetTitleOffset(1.25);
   Graph2->GetYaxis()->SetTitleFont(42);
   Graph2->GetZaxis()->SetLabelFont(42);
   Graph2->GetZaxis()->SetLabelOffset(0.007);
   Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph2->GetZaxis()->SetTitleSize(0.06);
   Graph2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph2);
   
   gre->Draw(" e3");
   
   TH2F *GridSleptonLEP = new TH2F("GridSleptonLEP","",556,220,3000,180,100,1000);
   GridSleptonLEP->SetBinContent(559,1);
   GridSleptonLEP->SetBinContent(560,1);
   GridSleptonLEP->SetBinContent(561,1);
   GridSleptonLEP->SetBinContent(1117,1);
   GridSleptonLEP->SetBinContent(1118,1);
   GridSleptonLEP->SetBinContent(1119,1);
   GridSleptonLEP->SetBinContent(1675,1);
   GridSleptonLEP->SetBinContent(1676,1);
   GridSleptonLEP->SetBinContent(1677,1);
   GridSleptonLEP->SetBinContent(2233,1);
   GridSleptonLEP->SetBinContent(2234,1);
   GridSleptonLEP->SetBinContent(2235,1);
   GridSleptonLEP->SetBinContent(2792,1);
   GridSleptonLEP->SetBinContent(2793,1);
   GridSleptonLEP->SetBinContent(2794,1);
   GridSleptonLEP->SetBinContent(3350,1);
   GridSleptonLEP->SetBinContent(3351,1);
   GridSleptonLEP->SetBinContent(3352,1);
   GridSleptonLEP->SetBinContent(3909,1);
   GridSleptonLEP->SetBinContent(3910,1);
   GridSleptonLEP->SetBinContent(4467,1);
   GridSleptonLEP->SetBinContent(4468,1);
   GridSleptonLEP->SetBinContent(5025,1);
   GridSleptonLEP->SetBinContent(5026,1);
   GridSleptonLEP->SetBinContent(5584,1);
   GridSleptonLEP->SetBinContent(6142,1);
   GridSleptonLEP->SetBinContent(6143,1);
   GridSleptonLEP->SetBinContent(6700,1);
   GridSleptonLEP->SetBinContent(6701,1);
   GridSleptonLEP->SetBinContent(7258,1);
   GridSleptonLEP->SetBinContent(7259,1);
   GridSleptonLEP->SetBinContent(7817,1);
   GridSleptonLEP->SetBinContent(8375,1);
   GridSleptonLEP->SetBinContent(8933,1);
   GridSleptonLEP->SetBinContent(10050,1);
   GridSleptonLEP->SetBinContent(10608,1);
   GridSleptonLEP->SetEntries(36);
   GridSleptonLEP->SetStats(0);

   ci = TColor::GetColor("#ffff00");
   GridSleptonLEP->SetFillColor(ci);
   GridSleptonLEP->SetLineStyle(0);
   GridSleptonLEP->SetMarkerStyle(20);
   GridSleptonLEP->GetXaxis()->SetTitle("m_{0} [GeV]");
   GridSleptonLEP->GetXaxis()->SetLabelFont(42);
   GridSleptonLEP->GetXaxis()->SetLabelOffset(0.007);
   GridSleptonLEP->GetXaxis()->SetLabelSize(0.05);
   GridSleptonLEP->GetXaxis()->SetTitleSize(0.06);
   GridSleptonLEP->GetXaxis()->SetTitleOffset(1.1);
   GridSleptonLEP->GetXaxis()->SetTitleFont(42);
   GridSleptonLEP->GetYaxis()->SetTitle("m_{1/2} [GeV]");
   GridSleptonLEP->GetYaxis()->SetLabelFont(42);
   GridSleptonLEP->GetYaxis()->SetLabelOffset(0.007);
   GridSleptonLEP->GetYaxis()->SetLabelSize(0.05);
   GridSleptonLEP->GetYaxis()->SetTitleSize(0.06);
   GridSleptonLEP->GetYaxis()->SetTitleOffset(1.2);
   GridSleptonLEP->GetYaxis()->SetTitleFont(42);
   GridSleptonLEP->GetZaxis()->SetLabelFont(42);
   GridSleptonLEP->GetZaxis()->SetLabelOffset(0.007);
   GridSleptonLEP->GetZaxis()->SetLabelSize(0.05);
   GridSleptonLEP->GetZaxis()->SetTitleSize(0.06);
   GridSleptonLEP->GetZaxis()->SetTitleFont(42);
   GridSleptonLEP->Draw("BOX same");
   
   gre = new TGraphErrors(15);
   gre->SetName("Graph");
   gre->SetTitle("Graph");

   ci = TColor::GetColor("#66ccff");
   gre->SetFillColor(ci);

   ci = TColor::GetColor("#66ccff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#66ccff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetPoint(0,1654.5,96.25);
   gre->SetPointError(0,0,3.75);
   gre->SetPoint(1,1754.5,101.25);
   gre->SetPointError(1,0,8.75);
   gre->SetPoint(2,1854.5,113.75);
   gre->SetPointError(2,0,16.25);
   gre->SetPoint(3,1954.5,131.25);
   gre->SetPointError(3,0,13.75);
   gre->SetPoint(4,2054.5,153.75);
   gre->SetPointError(4,0,16.25);
   gre->SetPoint(5,2154.5,176.25);
   gre->SetPointError(5,0,13.75);
   gre->SetPoint(6,2254.5,201.25);
   gre->SetPointError(6,0,13.75);
   gre->SetPoint(7,2354.5,223.75);
   gre->SetPointError(7,0,16.25);
   gre->SetPoint(8,2454.5,248.75);
   gre->SetPointError(8,0,16.25);
   gre->SetPoint(9,2554.5,278.75);
   gre->SetPointError(9,0,16.25);
   gre->SetPoint(10,2654.5,303.75);
   gre->SetPointError(10,0,16.25);
   gre->SetPoint(11,2754.5,331.25);
   gre->SetPointError(11,0,13.75);
   gre->SetPoint(12,2854.5,366.25);
   gre->SetPointError(12,0,18.75);
   gre->SetPoint(13,2954.5,393.75);
   gre->SetPointError(13,0,16.25);
   gre->SetPoint(14,2999.5,408.75);
   gre->SetPointError(14,0,16.25);
   
   TH1F *Graph3 = new TH1F("Graph3","Graph",100,1520,3134);
   Graph3->SetMinimum(59.25);
   Graph3->SetMaximum(458.25);
   Graph3->SetDirectory(0);
   Graph3->SetStats(0);
   Graph3->SetLineStyle(0);
   Graph3->SetMarkerStyle(20);
   Graph3->GetXaxis()->SetLabelFont(42);
   Graph3->GetXaxis()->SetLabelOffset(0.007);
   Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph3->GetXaxis()->SetTitleSize(0.06);
   Graph3->GetXaxis()->SetTitleOffset(0.9);
   Graph3->GetXaxis()->SetTitleFont(42);
   Graph3->GetYaxis()->SetLabelFont(42);
   Graph3->GetYaxis()->SetLabelOffset(0.007);
   Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph3->GetYaxis()->SetTitleSize(0.06);
   Graph3->GetYaxis()->SetTitleOffset(1.25);
   Graph3->GetYaxis()->SetTitleFont(42);
   Graph3->GetZaxis()->SetLabelFont(42);
   Graph3->GetZaxis()->SetLabelOffset(0.007);
   Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph3->GetZaxis()->SetTitleSize(0.06);
   Graph3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph3);
   
   gre->Draw(" e3");
   
   TH2F *GridRelic = new TH2F("GridRelic","",556,220,3000,180,100,1000);
   GridRelic->SetBinContent(5082,1);
   GridRelic->SetBinContent(5149,1);
   GridRelic->SetBinContent(11725,1);
   GridRelic->SetBinContent(13400,1);
   GridRelic->SetBinContent(17156,1);
   GridRelic->SetBinContent(17157,1);
   GridRelic->SetBinContent(17158,1);
   GridRelic->SetBinContent(17159,1);
   GridRelic->SetBinContent(17160,1);
   GridRelic->SetBinContent(17161,1);
   GridRelic->SetBinContent(17162,1);
   GridRelic->SetBinContent(17163,1);
   GridRelic->SetBinContent(17308,1);
   GridRelic->SetBinContent(17716,1);
   GridRelic->SetBinContent(17717,1);
   GridRelic->SetBinContent(17718,1);
   GridRelic->SetBinContent(17726,1);
   GridRelic->SetBinContent(17727,1);
   GridRelic->SetBinContent(18277,1);
   GridRelic->SetBinContent(18278,1);
   GridRelic->SetBinContent(18290,1);
   GridRelic->SetBinContent(18837,1);
   GridRelic->SetBinContent(18838,1);
   GridRelic->SetBinContent(18839,1);
   GridRelic->SetBinContent(18853,1);
   GridRelic->SetBinContent(18983,1);
   GridRelic->SetBinContent(19398,1);
   GridRelic->SetBinContent(19399,1);
   GridRelic->SetBinContent(19400,1);
   GridRelic->SetBinContent(19415,1);
   GridRelic->SetBinContent(19959,1);
   GridRelic->SetBinContent(19960,1);
   GridRelic->SetBinContent(19961,1);
   GridRelic->SetBinContent(20520,1);
   GridRelic->SetBinContent(20521,1);
   GridRelic->SetBinContent(20522,1);
   GridRelic->SetBinContent(21081,1);
   GridRelic->SetBinContent(21082,1);
   GridRelic->SetBinContent(21083,1);
   GridRelic->SetBinContent(21643,1);
   GridRelic->SetBinContent(21644,1);
   GridRelic->SetBinContent(22204,1);
   GridRelic->SetBinContent(22205,1);
   GridRelic->SetBinContent(22765,1);
   GridRelic->SetBinContent(22766,1);
   GridRelic->SetBinContent(22891,1);
   GridRelic->SetBinContent(23326,1);
   GridRelic->SetBinContent(23327,1);
   GridRelic->SetBinContent(23887,1);
   GridRelic->SetBinContent(23888,1);
   GridRelic->SetBinContent(24448,1);
   GridRelic->SetBinContent(24449,1);
   GridRelic->SetBinContent(25009,1);
   GridRelic->SetBinContent(25010,1);
   GridRelic->SetBinContent(25571,1);
   GridRelic->SetBinContent(25572,1);
   GridRelic->SetBinContent(26132,1);
   GridRelic->SetBinContent(26133,1);
   GridRelic->SetBinContent(26693,1);
   GridRelic->SetBinContent(26694,1);
   GridRelic->SetBinContent(26799,1);
   GridRelic->SetBinContent(27254,1);
   GridRelic->SetBinContent(27255,1);
   GridRelic->SetBinContent(27815,1);
   GridRelic->SetBinContent(27816,1);
   GridRelic->SetBinContent(28377,1);
   GridRelic->SetBinContent(28378,1);
   GridRelic->SetBinContent(28474,1);
   GridRelic->SetBinContent(28938,1);
   GridRelic->SetBinContent(28939,1);
   GridRelic->SetBinContent(29499,1);
   GridRelic->SetBinContent(29500,1);
   GridRelic->SetBinContent(30060,1);
   GridRelic->SetBinContent(30061,1);
   GridRelic->SetBinContent(30621,1);
   GridRelic->SetBinContent(30622,1);
   GridRelic->SetBinContent(31183,1);
   GridRelic->SetBinContent(31744,1);
   GridRelic->SetBinContent(31745,1);
   GridRelic->SetBinContent(32305,1);
   GridRelic->SetBinContent(32306,1);
   GridRelic->SetBinContent(32382,1);
   GridRelic->SetBinContent(32866,1);
   GridRelic->SetBinContent(32867,1);
   GridRelic->SetBinContent(33427,1);
   GridRelic->SetBinContent(33428,1);
   GridRelic->SetBinContent(33988,1);
   GridRelic->SetBinContent(33989,1);
   GridRelic->SetBinContent(34549,1);
   GridRelic->SetBinContent(34550,1);
   GridRelic->SetBinContent(35110,1);
   GridRelic->SetBinContent(35111,1);
   GridRelic->SetBinContent(35672,1);
   GridRelic->SetBinContent(36233,1);
   GridRelic->SetBinContent(36290,1);
   GridRelic->SetBinContent(36794,1);
   GridRelic->SetBinContent(37355,1);
   GridRelic->SetBinContent(37915,1);
   GridRelic->SetBinContent(37916,1);
   GridRelic->SetBinContent(37965,1);
   GridRelic->SetBinContent(38476,1);
   GridRelic->SetBinContent(38477,1);
   GridRelic->SetBinContent(39032,1);
   GridRelic->SetBinContent(39033,1);
   GridRelic->SetBinContent(39034,1);
   GridRelic->SetBinContent(39035,1);
   GridRelic->SetBinContent(39036,1);
   GridRelic->SetBinContent(39037,1);
   GridRelic->SetBinContent(39591,1);
   GridRelic->SetBinContent(39592,1);
   GridRelic->SetBinContent(39593,1);
   GridRelic->SetBinContent(40151,1);
   GridRelic->SetBinContent(40152,1);
   GridRelic->SetBinContent(40153,1);
   GridRelic->SetBinContent(40711,1);
   GridRelic->SetBinContent(40712,1);
   GridRelic->SetBinContent(40713,1);
   GridRelic->SetBinContent(41271,1);
   GridRelic->SetBinContent(41272,1);
   GridRelic->SetBinContent(41273,1);
   GridRelic->SetBinContent(41832,1);
   GridRelic->SetBinContent(41833,1);
   GridRelic->SetBinContent(41834,1);
   GridRelic->SetBinContent(41873,1);
   GridRelic->SetBinContent(42393,1);
   GridRelic->SetBinContent(42394,1);
   GridRelic->SetBinContent(42395,1);
   GridRelic->SetBinContent(42953,1);
   GridRelic->SetBinContent(42954,1);
   GridRelic->SetBinContent(42955,1);
   GridRelic->SetBinContent(43514,1);
   GridRelic->SetBinContent(43515,1);
   GridRelic->SetBinContent(43516,1);
   GridRelic->SetBinContent(43548,1);
   GridRelic->SetBinContent(44075,1);
   GridRelic->SetBinContent(44076,1);
   GridRelic->SetBinContent(44077,1);
   GridRelic->SetBinContent(44636,1);
   GridRelic->SetBinContent(44637,1);
   GridRelic->SetBinContent(44638,1);
   GridRelic->SetBinContent(45196,1);
   GridRelic->SetBinContent(45223,1);
   GridRelic->SetBinContent(47456,1);
   GridRelic->SetBinContent(49131,1);
   GridRelic->SetBinContent(50806,1);
   GridRelic->SetBinContent(54714,1);
   GridRelic->SetBinContent(56389,1);
   GridRelic->SetBinContent(58064,1);
   GridRelic->SetBinContent(59739,1);
   GridRelic->SetBinContent(61414,1);
   GridRelic->SetBinContent(63647,1);
   GridRelic->SetBinContent(65322,1);
   GridRelic->SetBinContent(66997,1);
   GridRelic->SetBinContent(68672,1);
   GridRelic->SetBinContent(70347,1);
   GridRelic->SetBinContent(72022,1);
   GridRelic->SetBinContent(73697,1);
   GridRelic->SetBinContent(75372,1);
   GridRelic->SetBinContent(77047,1);
   GridRelic->SetBinContent(78722,1);
   GridRelic->SetBinContent(80397,1);
   GridRelic->SetBinContent(80955,1);
   GridRelic->SetBinContent(82072,1);
   GridRelic->SetBinContent(82630,1);
   GridRelic->SetBinContent(83747,1);
   GridRelic->SetBinContent(84305,1);
   GridRelic->SetBinContent(85422,1);
   GridRelic->SetBinContent(85980,1);
   GridRelic->SetBinContent(87097,1);
   GridRelic->SetBinContent(87655,1);
   GridRelic->SetBinContent(88772,1);
   GridRelic->SetBinContent(90447,1);
   GridRelic->SetBinContent(92122,1);
   GridRelic->SetBinContent(93797,1);
   GridRelic->SetBinContent(95472,1);
   GridRelic->SetBinContent(97147,1);
   GridRelic->SetBinContent(98822,1);
   GridRelic->SetBinContent(100497,1);
   GridRelic->SetEntries(3374);
   GridRelic->SetStats(0);

   ci = TColor::GetColor("#cc00ff");
   GridRelic->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   GridRelic->SetLineColor(ci);
   GridRelic->SetLineStyle(0);

   ci = TColor::GetColor("#cc00ff");
   GridRelic->SetMarkerColor(ci);
   GridRelic->SetMarkerStyle(20);
   GridRelic->SetMarkerSize(0.7);
   GridRelic->GetXaxis()->SetTitle("m_{0} [GeV]");
   GridRelic->GetXaxis()->SetLabelFont(42);
   GridRelic->GetXaxis()->SetLabelOffset(0.007);
   GridRelic->GetXaxis()->SetLabelSize(0.05);
   GridRelic->GetXaxis()->SetTitleSize(0.06);
   GridRelic->GetXaxis()->SetTitleOffset(1.1);
   GridRelic->GetXaxis()->SetTitleFont(42);
   GridRelic->GetYaxis()->SetTitle("m_{1/2} [GeV]");
   GridRelic->GetYaxis()->SetLabelFont(42);
   GridRelic->GetYaxis()->SetLabelOffset(0.007);
   GridRelic->GetYaxis()->SetLabelSize(0.05);
   GridRelic->GetYaxis()->SetTitleSize(0.06);
   GridRelic->GetYaxis()->SetTitleOffset(1.2);
   GridRelic->GetYaxis()->SetTitleFont(42);
   GridRelic->GetZaxis()->SetLabelFont(42);
   GridRelic->GetZaxis()->SetLabelOffset(0.007);
   GridRelic->GetZaxis()->SetLabelSize(0.05);
   GridRelic->GetZaxis()->SetTitleSize(0.06);
   GridRelic->GetZaxis()->SetTitleFont(42);
   GridRelic->Draw("P same");
   
   TLegend *leg = new TLegend(0.1900719,0.158,0.3896403,0.302,NULL,"NDCbr");
   leg->SetBorderSize(1);
   leg->SetTextFont(62);
   leg->SetTextSize(0.02);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("GridSleptonLEP","#scale[1.3]{LEP2 } #scale[1.5]{#tilde{#font[12]{l}}^{ #pm}}","F");

   ci = TColor::GetColor("#ffff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("GridCharginoLEP","#scale[1.3]{LEP2 } #scale[1.5]{#tilde{#chi}_{1}^{ #pm}}","F");

   ci = TColor::GetColor("#009900");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry=leg->AddEntry("GridRelic","0.101 < #Omega_{DM}h^{2} < 0.123","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#cc00ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   leg->Draw();
   TLatex *   tex = new TLatex(2300,120,"#font[42]{No EWSB}");
   tex->SetTextSize(0.06);
   tex->SetTextAngle(30);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(400,800,"#font[42]{#tilde{#tau} = LSP}");
   tex->SetTextColor(0);
   tex->SetTextSize(0.04);
   tex->SetTextAngle(80);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(2280,195,"#font[42]{Non-Convergent RGE's}");
   tex->SetTextSize(0.025);
   tex->SetTextAngle(32);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1225,300,"#font[12]{m(h) = 115}");

   ci = TColor::GetColor("#33cccc");
   tex->SetTextColor(ci);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-35);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(2535,735,"#font[12]{m(h) = 120}");

   ci = TColor::GetColor("#33cccc");
   tex->SetTextColor(ci);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-40);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1500,200,"#font[12]{m(#tilde{g}) = 500}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-3);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(2300,405,"#font[12]{m(#tilde{g}) = 1000}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-3);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(2300,630,"#font[12]{m(#tilde{g}) = 1500}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-3);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(2300,865,"#font[12]{m(#tilde{g}) = 2000}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-3);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(400,460,"#font[12]{m(#tilde{q}) = 1000}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-37);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(450,735,"#font[12]{m(#tilde{q}) = 1500}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-29);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(740,970,"#font[12]{m(#tilde{q}) = 2000}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-33);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1720,970,"#font[12]{m(#tilde{q}) = 2500}");
   tex->SetTextColor(12);
   tex->SetTextSize(0.03);
   tex->SetTextAngle(-53);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH2F *mSUGRA__1 = new TH2F("mSUGRA__1","",556,220,3000,180,100,1000);
   mSUGRA__1->SetMinimum(1);
   mSUGRA__1->SetDirectory(0);
   mSUGRA__1->SetStats(0);
   mSUGRA__1->SetLineStyle(0);
   mSUGRA__1->SetMarkerStyle(20);
   mSUGRA__1->GetXaxis()->SetTitle("m_{0} [GeV]");
   mSUGRA__1->GetXaxis()->SetLabelFont(42);
   mSUGRA__1->GetXaxis()->SetLabelOffset(0.007);
   mSUGRA__1->GetXaxis()->SetLabelSize(0.05);
   mSUGRA__1->GetXaxis()->SetTitleSize(0.06);
   mSUGRA__1->GetXaxis()->SetTitleOffset(1.1);
   mSUGRA__1->GetXaxis()->SetTitleFont(42);
   mSUGRA__1->GetYaxis()->SetTitle("m_{1/2} [GeV]");
   mSUGRA__1->GetYaxis()->SetLabelFont(42);
   mSUGRA__1->GetYaxis()->SetLabelOffset(0.007);
   mSUGRA__1->GetYaxis()->SetLabelSize(0.05);
   mSUGRA__1->GetYaxis()->SetTitleSize(0.06);
   mSUGRA__1->GetYaxis()->SetTitleOffset(1.2);
   mSUGRA__1->GetYaxis()->SetTitleFont(42);
   mSUGRA__1->GetZaxis()->SetLabelFont(42);
   mSUGRA__1->GetZaxis()->SetLabelOffset(0.007);
   mSUGRA__1->GetZaxis()->SetLabelSize(0.05);
   mSUGRA__1->GetZaxis()->SetTitleSize(0.06);
   mSUGRA__1->GetZaxis()->SetTitleFont(42);
   mSUGRA__1->Draw("sameaxis");
   
   TPaveText *pt = new TPaveText(500,750,1010,900,"BR");
   pt->SetBorderSize(1);
   pt->SetTextAlign(12);  pt->SetFillColor(kWhite);
   text = pt->AddText("#font[42]{tan(#beta)=40}");
   text = pt->AddText("#font[42]{A_{0} = -500 GeV}");
   text = pt->AddText("#font[42]{#mu > 0}");
   text = pt->AddText("#font[42]{m_{t} = 173.2 GeV}");
   pt->Draw();
   GridCanvas->Modified();
   GridCanvas->cd();
   GridCanvas->SetSelected(GridCanvas);
}

